Top-pair production at the LHC through NNLO QCD and NLO EW

In this work we present for the first time predictions for top-quark pair differential distributions at the LHC at NNLO QCD accuracy and including EW corrections. For the latter we include not only contributions of ${\cal O}(\alpha_s^2 \alpha)$, but also those of order ${\cal O}(\alpha_s \alpha^2)$ and ${\cal O}( \alpha^3)$. Besides providing phenomenological predictions for all main differential distributions with stable top quarks, we also study the following issues. 1) The effect of the photon PDF on top-pair spectra: we find it to be strongly dependent on the PDF set used -- especially for the top $p_T$ distribution. 2) The difference between the additive and multiplicative approaches for combining QCD and EW corrections: with our scale choice, we find relatively small differences between the central predictions, but reduced scale dependence within the multiplicative approach. 3) The potential effect from the radiation of heavy bosons on inclusive top-pair spectra: we find it to be, typically, negligible.

==> anc/LHC13-Mtt-HT4-NNPDF30QED-all_members.dat <==
3.60000000e+02 9.9326226229928395e+01 1.0211619494737765e+02 9.3996337224364169e+01 1.0239015431363950e+02 9.9818169121071506e+01 9.4456589973605588e+01 9.9181277272197789e+01 1.0053536420196268e+02 9.8536482256044280e+01 9.6912246876847092e+01 9.9590488335326313e+01 9.9412231432880475e+01 1.0194122681593836e+02 9.9308637899743744e+01 9.8508314622395801e+01 1.0020018174340126e+02 1.0068214266262640e+02 9.8496435331920154e+01 9.7102834544448214e+01 1.0001546492716015e+02 9.9798012710509155e+01 1.0055577387640035e+02 9.6121427516488978e+01 9.9179699678196656e+01 9.8851351053674421e+01 1.0042384610049275e+02 9.9992363524283746e+01 9.8594627368468238e+01 9.8756195334257640e+01 9.6673602598070815e+01 1.0044320765004353e+02 1.0180206859518505e+02 9.6514238410778873e+01 9.8936135279604827e+01 9.5582537056067167e+01 9.6551139123255766e+01 9.8507212564065640e+01 9.9953682779092773e+01 9.8741759526681989e+01 1.0126191492711315e+02 1.0079138262558708e+02 9.9484799039170056e+01 1.0030590113288486e+02 9.9690276434924144e+01 9.9230881443087256e+01 9.9367569070362904e+01 9.8993663871158148e+01 9.9699231065480916e+01 9.8205480693698078e+01 1.0011426210010352e+02 9.9280130093953375e+01 1.0113217007482909e+02 9.8784823659528172e+01 9.8971438871115865e+01 9.9328141681175396e+01 9.0816430133247735e+01 9.8072521604984701e+01 9.8913570763675594e+01 9.9601905270941302e+01 1.0341055592793170e+02 9.9321115869913072e+01 1.0103962450436468e+02 1.0071740291317336e+02 1.0061421079206409e+02 1.0021899791543117e+02 1.0095107663633608e+02 9.8471347335770233e+01 9.9932687185211321e+01 9.7677460069856679e+01 1.0028301687819175e+02 9.7351016961776821e+01 9.8530145312688674e+01 9.9410982915790839e+01 1.0110613832105292e+02 1.0137306082140111e+02 9.9225224913767207e+01 9.8676427652154189e+01 1.0329677365772993e+02 9.9109660335934336e+01 1.0076535970863594e+02 9.8849407132191715e+01 1.0025831269314257e+02 9.8498527598925321e+01 9.8352631053743778e+01 9.9008595367642386e+01 9.6832140636668683e+01 9.9469472863889166e+01 9.9791548073522193e+01 1.0034813425569472e+02 1.0032125383348887e+02 9.8991688365746327e+01 1.0075546596981668e+02 9.7954305842928406e+01 9.9066162719936756e+01 9.9497450531226320e+01 9.9374852811299178e+01 1.0165586662551205e+02 9.7846216700724668e+01 1.0191248371848685e+02 1.0037574347947850e+02 9.6756120073928813e+01 9.9426113508483525e+01 9.8580053561217625e+01 1.0119631144137237e+02 9.9238075322528942e+01 9.8849725489997184e+01 9.7806152107257603e+01 4.0000000000000000e+01 
4.00000000e+02 1.4608748875152588e+02 1.4687853649910556e+02 1.4053312034517998e+02 1.4761282016699809e+02 1.4659450603678741e+02 1.4114005519771754e+02 1.4603887823853336e+02 1.4799471333419595e+02 1.4479527518561230e+02 1.4221474099983553e+02 1.4660153113814093e+02 1.4622881503430591e+02 1.4995110069767156e+02 1.4636540621699817e+02 1.4479067831113193e+02 1.4776086701216607e+02 1.4834063756672592e+02 1.4468839684661421e+02 1.4284307705091442e+02 1.4701239354371202e+02 1.4677915757832326e+02 1.4775423812381376e+02 1.4225773479530415e+02 1.4570848505683762e+02 1.4531495352137290e+02 1.4789309731269978e+02 1.4645083371452810e+02 1.4487201077828988e+02 1.4499558258490364e+02 1.4181655703486268e+02 1.4764150323379448e+02 1.5009507037803635e+02 1.4200025355952195e+02 1.4531843793683180e+02 1.3986675115872984e+02 1.4171040282631165e+02 1.4473923348808148e+02 1.4680126566060972e+02 1.4513054390988043e+02 1.4909454943085657e+02 1.4828809594289416e+02 1.4657353237086213e+02 1.4781330795804450e+02 1.4704651016839554e+02 1.4600440616567718e+02 1.4629484509164394e+02 1.4512479234145363e+02 1.4652173121269709e+02 1.4473763469917853e+02 1.4745936557507326e+02 1.4639331977184733e+02 1.4897821638574382e+02 1.4517516004148666e+02 1.4524618580525373e+02 1.4598985079128161e+02 1.3382741187058164e+02 1.4376592726593012e+02 1.4484889137765168e+02 1.4652360072477566e+02 1.5281064925583127e+02 1.4599193441363241e+02 1.4883591036826880e+02 1.4804923124692729e+02 1.4829596830275011e+02 1.4770884498099821e+02 1.4838370120318135e+02 1.4479927100396111e+02 1.4713923995391772e+02 1.4380083525088125e+02 1.4733153491421609e+02 1.4283227419480190e+02 1.4483516546476858e+02 1.4621571686404644e+02 1.4865564074192810e+02 1.4912917102252302e+02 1.4601813552780425e+02 1.4505804580927179e+02 1.5275382770792962e+02 1.4538328782442659e+02 1.4848465387025101e+02 1.4539201249476886e+02 1.4755311877513813e+02 1.4495329364299587e+02 1.4453643098527175e+02 1.4549838347370991e+02 1.4202145232318043e+02 1.4647286465003359e+02 1.4672400168898992e+02 1.4750556007215832e+02 1.4779606706120117e+02 1.4551477653071072e+02 1.4844879805923208e+02 1.4414289388453167e+02 1.4559232868496528e+02 1.4653207745985529e+02 1.4629462511771297e+02 1.4981941614611623e+02 1.4385329585611052e+02 1.5021084515408401e+02 1.4790596993016578e+02 1.4143866013635099e+02 1.4620157109740688e+02 1.4478367840099997e+02 1.4873814339531765e+02 1.4559218357664406e+02 1.4552432303964181e+02 1.4358813029587452e+02 4.0000000000000000e+01 
4.40000000e+02 1.2777498468065670e+02 1.2846942005471229e+02 1.2300656785276868e+02 1.2910623178365964e+02 1.2822307681984728e+02 1.2362719862534902e+02 1.2769107300298727e+02 1.2938974524913570e+02 1.2650969467002862e+02 1.2412711076072186e+02 1.2837935429657497e+02 1.2783305499425121e+02 1.3109440429985696e+02 1.2815151278004254e+02 1.2661757882365936e+02 1.2969854290970369e+02 1.3003659273488364e+02 1.2638295184692353e+02 1.2498529634273109e+02 1.2851636638802938e+02 1.2831676064101501e+02 1.2912368312544470e+02 1.2532324470115178e+02 1.2731080971816968e+02 1.2700447643074268e+02 1.2941207976447114e+02 1.2748604903402003e+02 1.2664161434208047e+02 1.2661943156052169e+02 1.2374659418111986e+02 1.2900703124050358e+02 1.3146025654541035e+02 1.2431293057241609e+02 1.2699516906368584e+02 1.2172571651964833e+02 1.2374589958960732e+02 1.2634923248789110e+02 1.2821138607524844e+02 1.2690457854513819e+02 1.3052875706347564e+02 1.2970933117287265e+02 1.2851138957392607e+02 1.2949021625677767e+02 1.2895449285480058e+02 1.2783991753579461e+02 1.2810336893863010e+02 1.2649123795739006e+02 1.2809415230185343e+02 1.2677674844861315e+02 1.2925355205641236e+02 1.2828556819035330e+02 1.3058550056791358e+02 1.2679358973492587e+02 1.2676311266755495e+02 1.2765022145183787e+02 1.1736829023188967e+02 1.2532232395187998e+02 1.2611870555025965e+02 1.2811843109791758e+02 1.3421180078061829e+02 1.2765143825864730e+02 1.3028351930952743e+02 1.2943648927535961e+02 1.3007089891834801e+02 1.2944575309035596e+02 1.2971226548125250e+02 1.2666078923579008e+02 1.2891156732506894e+02 1.2590233433818479e+02 1.2872626196207199e+02 1.2462195058357047e+02 1.2665973664048587e+02 1.2796180293992555e+02 1.2983392327311711e+02 1.3048329515595876e+02 1.2786205619718329e+02 1.2679210155983432e+02 1.3402095452481544e+02 1.2681645793060989e+02 1.3002794971354572e+02 1.2722243324039069e+02 1.2918876266363901e+02 1.2692531991551027e+02 1.2637644230952372e+02 1.2705432855279257e+02 1.2389792547440366e+02 1.2828759724345545e+02 1.2829456407122103e+02 1.2888363870522466e+02 1.2953353861151228e+02 1.2723001833830732e+02 1.3003543404914544e+02 1.2618325096851797e+02 1.2714873014335781e+02 1.2832859285783221e+02 1.2814996226385759e+02 1.3140680041682782e+02 1.2584462925913638e+02 1.3160556840316883e+02 1.2963074148781320e+02 1.2289650744412914e+02 1.2784336254350984e+02 1.2647847879237521e+02 1.2999546621194406e+02 1.2701321771477194e+02 1.2747898217793039e+02 1.2539152348131243e+02 4.0000000000000000e+01 
4.80000000e+02 1.0196255976543226e+02 1.0275646223823919e+02 9.8018176930607098e+01 1.0330491316086477e+02 1.0232670672043211e+02 9.8592828145647672e+01 1.0188466684413604e+02 1.0314822281608201e+02 1.0084676670085504e+02 9.8893195991175105e+01 1.0254392783935754e+02 1.0197115538288358e+02 1.0451755516607639e+02 1.0237701237109066e+02 1.0103853242199725e+02 1.0387190857288287e+02 1.0398409171349046e+02 1.0071698720328423e+02 9.9768267947946185e+01 1.0249190144296499e+02 1.0231279311030487e+02 1.0293644275212614e+02 1.0072440516294377e+02 1.0146618925394574e+02 1.0125627458083845e+02 1.0328492781583812e+02 1.0123576825984556e+02 1.0102129200011329e+02 1.0088745084772751e+02 9.8550269800726838e+01 1.0283665455653539e+02 1.0500037811902452e+02 9.9296961280808972e+01 1.0126234039016761e+02 9.6733001269976342e+01 9.8639682960473493e+01 1.0061825766799902e+02 1.0214506497585330e+02 1.0126195362712302e+02 1.0423517245917391e+02 1.0348019764762948e+02 1.0280112512961981e+02 1.0348572542555112e+02 1.0315023890782162e+02 1.0216210628155625e+02 1.0235345995878743e+02 1.0058398522438955e+02 1.0218350746936434e+02 1.0129178992204795e+02 1.0337785739498307e+02 1.0256617393096967e+02 1.0442075332987491e+02 1.0103999485704452e+02 1.0094010725162889e+02 1.0184911881362612e+02 9.3917295610715101e+01 9.9691501078647917e+01 1.0020663138857061e+02 1.0219774623521180e+02 1.0749421657144356e+02 1.0183036943093845e+02 1.0402420755755439e+02 1.0323252745097484e+02 1.0407616748289512e+02 1.0343854975968712e+02 1.0343989998361540e+02 1.0110469813314512e+02 1.0303553598919684e+02 1.0056567704110036e+02 1.0260325857800299e+02 9.9237137836775219e+01 1.0107076738630268e+02 1.0219726609923941e+02 1.0341983622122031e+02 1.0414538054230631e+02 1.0217590724242115e+02 1.0112181835641256e+02 1.0720839416549697e+02 1.0093942600854044e+02 1.0385777614567786e+02 1.0159873411530491e+02 1.0318249864397447e+02 1.0140257887218343e+02 1.0083849053989495e+02 1.0123276358391423e+02 9.8655118060926839e+01 1.0252847350109245e+02 1.0233962788682737e+02 1.0274281179229881e+02 1.0356611385731706e+02 1.0147983641174233e+02 1.0390412827019634e+02 1.0080212816677565e+02 1.0131826015129651e+02 1.0255254154806128e+02 1.0241651890119735e+02 1.0515928049735948e+02 1.0047906997334083e+02 1.0515720963144204e+02 1.0365015060020970e+02 9.7479596704118890e+01 1.0199577665234251e+02 1.0081102317998580e+02 1.0360473815657203e+02 1.0109505603527373e+02 1.0189467478044232e+02 9.9938871335070004e+01 4.0000000000000000e+01 
5.20000000e+02 7.8647183034313656e+01 7.9431554875889958e+01 7.5472658709535466e+01 7.9782784503378153e+01 7.8989816325074031e+01 7.6001242151286206e+01 7.8516741381878930e+01 7.9463345864090101e+01 7.7710645267615249e+01 7.6179988283884114e+01 7.9153252805262227e+01 7.8636161677540017e+01 8.0527638705271485e+01 7.9062253071146785e+01 7.7941259982705986e+01 8.0406949011279266e+01 8.0370097675678011e+01 7.7586987222387222e+01 7.6977243342577822e+01 7.9003250940482886e+01 7.8818549155143074e+01 7.9311171752223856e+01 7.8240047695585687e+01 7.8149808145650766e+01 7.8021221364740057e+01 7.9669680031948801e+01 7.7695378411076447e+01 7.7898904586600352e+01 7.7704984854956678e+01 7.5883703745936344e+01 7.9237279124023445e+01 8.1047617302406792e+01 7.6671447935581185e+01 7.8036314376415461e+01 7.4347801610882158e+01 7.6031369794932189e+01 7.7451460408635825e+01 7.8653019959887004e+01 7.8113879213328573e+01 8.0443191367792025e+01 7.9782511306146773e+01 7.9481200003226121e+01 7.9939541148944357e+01 7.9748080077799202e+01 7.8927995656977288e+01 7.9052568979910504e+01 7.7315385754877894e+01 7.8794997135049456e+01 7.8217251890019043e+01 7.9928696832568477e+01 7.9269099198547480e+01 8.0708307372017430e+01 7.7834067702410209e+01 7.7697115688468031e+01 7.8551721526348814e+01 7.2634201197319342e+01 7.6662190346370195e+01 7.6974114938730224e+01 7.8798403449408028e+01 8.3203918936136617e+01 7.8517612028962063e+01 8.0273071752085656e+01 7.9574553934257679e+01 8.0486877812529613e+01 7.9863373202711159e+01 7.9724825244742206e+01 7.8010422406963087e+01 7.9599623255291391e+01 7.7642124624799024e+01 7.9045854620794969e+01 7.6396459369890493e+01 7.7961063100992504e+01 7.8908661473159427e+01 7.9615805797999613e+01 8.0335272353529547e+01 7.8930273284230225e+01 7.7956859274455013e+01 8.2871956061883736e+01 7.7664536033166712e+01 8.0172509807724637e+01 7.8439055066907954e+01 7.9651729428817646e+01 7.8308059590617376e+01 7.7784045234249788e+01 7.7971494544287737e+01 7.5950199519393962e+01 7.9214101968424202e+01 7.8904575451511121e+01 7.9175614306087724e+01 8.0024250397689173e+01 7.8224586007651368e+01 8.0250418786961063e+01 7.7845807795963751e+01 7.8048698906059670e+01 7.9219382463489794e+01 7.9114458893496490e+01 8.1336443738603819e+01 7.7561355112490361e+01 8.1201637370716483e+01 8.0122826515136083e+01 7.4770111776519627e+01 7.8660397548860018e+01 7.7670498923770921e+01 7.9783244543371893e+01 7.7778023315039519e+01 7.8729846846169949e+01 7.7009952014185288e+01 4.0000000000000000e+01 
5.60000000e+02 6.0289876453818181e+01 6.1152407602007351e+01 5.7726949177313834e+01 6.1348167856730086e+01 6.0600359132666583e+01 5.8196868001735218e+01 6.0136781548372895e+01 6.0822343384907462e+01 5.9516704623367644e+01 5.8334074152683591e+01 6.0710750007943268e+01 6.0274641037663272e+01 6.1646196861720718e+01 6.0685983036340851e+01 5.9758408606165254e+01 6.1858164441660712e+01 6.1729764685580960e+01 5.9405286429600039e+01 5.9023896984776528e+01 6.0521944776943165e+01 6.0326042886078149e+01 6.0730295704119236e+01 6.0394543079961174e+01 5.9809875881292598e+01 5.9738247775298269e+01 6.1068180566998976e+01 5.9257908760225014e+01 5.9699378299659216e+01 5.9483599836716550e+01 5.8083557635702682e+01 6.0678151935285648e+01 6.2164593529475979e+01 5.8837250711535447e+01 5.9763062056748581e+01 5.6816007800940525e+01 5.8257558199999245e+01 5.9251844868530448e+01 6.0190853394444837e+01 5.9893952743288267e+01 6.1694320980817658e+01 6.1125799159553786e+01 6.1072252854948331e+01 6.1370857657773598e+01 6.1270615855640941e+01 6.0611410390604838e+01 6.0683403023089653e+01 5.9066074606241521e+01 6.0389946482427675e+01 6.0020490181397371e+01 6.1422299354351864e+01 6.0886589462062730e+01 6.1997947278812454e+01 5.9590304118820605e+01 5.9440021257655182e+01 6.0214012949954281e+01 5.5816645613536728e+01 5.8595350150240577e+01 5.8773794655664162e+01 6.0381679108313186e+01 6.3994004028613773e+01 6.0164786931429006e+01 6.1559530262698914e+01 6.0945311976542392e+01 6.1858094520780853e+01 6.1259947448162379e+01 6.1066296419821875e+01 5.9819612156733108e+01 6.1112639207341253e+01 5.9575760995755573e+01 6.0519685880143498e+01 5.8459285528102185e+01 5.9764786799135898e+01 6.0561561776175495e+01 6.0906698823073839e+01 6.1580192569289643e+01 6.0603017695614064e+01 5.9730921502297285e+01 6.3659250549511782e+01 5.9396250003209026e+01 6.1502041214276410e+01 6.0195669411409412e+01 6.1101162506093019e+01 6.0101225646321886e+01 5.9634376668892664e+01 5.9689901030860781e+01 5.8121279371440906e+01 6.0833353959341032e+01 6.0457832378881982e+01 6.0644324489360699e+01 6.1447133143981851e+01 5.9916844134370187e+01 6.1595432339095851e+01 5.9751715236913491e+01 5.9758199670607453e+01 6.0823498058105926e+01 6.0736106051293000e+01 6.2526147495833023e+01 5.9509008069084629e+01 6.2305271753915648e+01 6.1560371390645891e+01 5.7018319610354013e+01 6.0294387073850707e+01 5.9475405480193125e+01 6.1040142089869420e+01 5.9474890827914933e+01 6.0456307334328052e+01 5.8984408009064545e+01 4.0000000000000000e+01 
6.00000000e+02 4.5849282808323473e+01 4.6486122454328211e+01 4.3850275786921159e+01 4.6673907063005622e+01 4.6081301388440217e+01 4.4232608596997430e+01 4.5733574915483800e+01 4.6179192567515088e+01 4.5220258171374063e+01 4.4318138534212103e+01 4.6185737554632524e+01 4.5839566907203604e+01 4.6812082955923167e+01 4.6217258678651987e+01 4.5453416544230492e+01 4.7204788802844632e+01 4.7030545238866445e+01 4.5125956570745096e+01 4.4895257822065254e+01 4.5992768541131099e+01 4.5803188544641600e+01 4.6130260752879920e+01 4.6238418841490493e+01 4.5404661488618224e+01 4.5373808636873605e+01 4.6433939673241412e+01 4.4837529460299891e+01 4.5386835705785600e+01 4.5174197555238813e+01 4.4111970018920459e+01 4.6098986617139246e+01 4.7296936677917444e+01 4.4791022095837178e+01 4.5401797648408312e+01 4.3086060108440343e+01 4.4290480993558809e+01 4.4973176519594844e+01 4.5694113263071038e+01 4.5560446832754472e+01 4.6936732211941170e+01 4.6456126588139909e+01 4.6548106699257950e+01 4.6738444597290844e+01 4.6694969059233649e+01 4.6175959733454732e+01 4.6213073118584106e+01 4.4768360987706949e+01 4.5915631207876153e+01 4.5690603062163952e+01 4.6823536012336625e+01 4.6402625475248506e+01 4.7243035621112192e+01 4.5262122576389061e+01 4.5113570475551803e+01 4.5790207638164055e+01 4.2543584271085734e+01 4.4432743687972568e+01 4.4526797591047483e+01 4.5900966012316708e+01 4.8825686931508805e+01 4.5733117356906753e+01 4.6831683327922136e+01 4.6299867752792096e+01 4.7159128390005094e+01 4.6604987456192219e+01 4.6400078475273872e+01 4.5503828729877064e+01 4.6540197150195525e+01 4.5346866978594342e+01 4.5966531272675724e+01 4.4382180400993953e+01 4.5450396955592595e+01 4.6111156948397735e+01 4.6223224721356566e+01 4.6824157824333653e+01 4.6160213776244184e+01 4.5404754494939553e+01 4.8514271351647707e+01 4.5067427895316655e+01 4.6804144803914411e+01 4.5830894430739342e+01 4.6491279904399654e+01 4.5758077099461644e+01 4.5354703572355852e+01 4.5337540991489824e+01 4.4129863559863253e+01 4.6350234373964653e+01 4.5952114781205296e+01 4.6085134406861258e+01 4.6804474646133592e+01 4.5521910298423627e+01 4.6900042472352084e+01 4.5498600635360603e+01 4.5394633126339372e+01 4.6331074653699616e+01 4.6249890293211273e+01 4.7677810346225549e+01 4.5297212816369502e+01 4.7421177113075487e+01 4.6909903550091208e+01 4.3150121840296379e+01 4.5851929249603401e+01 4.5178738293255357e+01 4.6316820325385706e+01 4.5118607241310819e+01 4.6051354716030815e+01 4.4822354615698970e+01 4.0000000000000000e+01 
6.40000000e+02 3.5093434984157781e+01 3.5879099582087655e+01 3.3438564782674362e+01 3.5976047465807554e+01 3.5280092035834684e+01 3.3747036226239786e+01 3.4989533442196532e+01 3.5284899667444634e+01 3.4583582245384449e+01 3.3890516440709838e+01 3.5357956720786262e+01 3.5090099195626330e+01 3.5772902318507931e+01 3.5429154548265615e+01 3.4796455433133993e+01 3.6253948060530853e+01 3.6062397323405101e+01 3.4504375482249287e+01 3.4369012164797262e+01 3.5177712695204555e+01 3.5002754018628472e+01 3.5267399767464262e+01 3.5624058894672338e+01 3.4686944820134315e+01 3.4681189595611393e+01 3.5532431972518069e+01 3.4145776301409221e+01 3.4726553513282916e+01 3.4531179157679048e+01 3.3723546550157330e+01 3.5252436319849124e+01 3.6218672931007355e+01 3.4318341509254616e+01 3.4715498897058659e+01 3.2894995873981216e+01 3.3895110148003916e+01 3.4358275342010813e+01 3.4915239419104140e+01 3.4883887343471983e+01 3.5937707818436017e+01 3.5534414707554319e+01 3.5705512522427270e+01 3.5823946080978835e+01 3.5817758268685715e+01 3.5407189885356935e+01 3.5422197506127084e+01 3.4154434337644552e+01 3.5137163391982142e+01 3.5003899751774227e+01 3.5927014725276294e+01 3.5592010300882485e+01 3.6235138075435252e+01 3.4603473302664064e+01 3.4463636190489694e+01 3.5045833804155095e+01 3.2630105974439736e+01 3.3912305663946626e+01 3.3956893048832988e+01 3.5118774836667590e+01 3.7492029738017727e+01 3.4988020997939280e+01 3.5859375670737236e+01 3.5397469118059135e+01 3.6185484637898227e+01 3.5677845252037159e+01 3.5482729361683703e+01 3.4836662472874238e+01 3.5668145683115313e+01 3.4739599106966971e+01 3.5138118199942483e+01 3.3915263357732158e+01 3.4788242038923315e+01 3.5339305236573026e+01 3.5306488858496081e+01 3.5831660463410962e+01 3.5387489712091373e+01 3.4742680678972441e+01 3.7213726337247046e+01 3.4421702697141008e+01 3.5846239516257377e+01 3.5123491480364201e+01 3.5602122528093950e+01 3.5062135629692079e+01 3.4715527548211192e+01 3.4662369902738000e+01 3.3726794539831268e+01 3.5548352384063804e+01 3.5150996193209878e+01 3.5251868160014652e+01 3.5880959326099145e+01 3.4805413030684477e+01 3.5940224383253714e+01 3.4871288607719933e+01 3.4708337562413767e+01 3.5522347154523899e+01 3.5444177375417866e+01 3.6589708402538101e+01 3.4704359600618034e+01 3.6323286933482287e+01 3.5958915093743286e+01 3.2875463606131071e+01 3.5096084389453068e+01 3.4540917066818338e+01 3.5365535751209578e+01 3.4451194218640524e+01 3.5304516579822298e+01 3.4283488153146990e+01 4.0000000000000000e+01 
6.80000000e+02 2.6987884900095043e+01 2.7583849555779981e+01 2.5693900605812214e+01 2.7680275467276978e+01 2.7135302802402752e+01 2.5951763429111704e+01 2.6905903827851940e+01 2.7081190144904301e+01 2.6574574037888134e+01 2.6041023243187865e+01 2.7193552450108839e+01 2.6991301785713571e+01 2.7460784616684624e+01 2.7285986609561494e+01 2.6767707848421843e+01 2.7976599666069589e+01 2.7784091496987212e+01 2.6509861357351738e+01 2.6434201275096633e+01 2.7032468275800898e+01 2.6875240465975480e+01 2.7090461760951737e+01 2.7580086455283528e+01 2.6618131928547644e+01 2.6629361858609219e+01 2.7319049983596518e+01 2.6121962284785326e+01 2.6695063492689343e+01 2.6520555146422630e+01 2.5907402953036527e+01 2.7083448397257524e+01 2.7863274452718958e+01 2.6421379915802913e+01 2.6671393105081968e+01 2.5238139809756365e+01 2.6066439127399626e+01 2.6372688200437423e+01 2.6806194912540104e+01 2.6840143571171375e+01 2.7644746188519449e+01 2.7306119186336879e+01 2.7519571300605744e+01 2.7591558233266021e+01 2.7605512855067371e+01 2.7281611668869992e+01 2.7280996307750996e+01 2.6181114920429522e+01 2.7017314307068709e+01 2.6942544560476865e+01 2.7702436488857462e+01 2.7431006141139083e+01 2.7929059174361317e+01 2.6576864856976332e+01 2.6452736374775835e+01 2.6950611291464067e+01 2.5136160021642706e+01 2.6004078469216822e+01 2.6020583087076574e+01 2.6996182058444134e+01 2.8926572647479780e+01 2.6891238129307293e+01 2.7585849182730307e+01 2.7184400158950645e+01 2.7898213458444001e+01 2.7435590200480753e+01 2.7261416140796928e+01 2.6793936883137636e+01 2.7466544326574759e+01 2.6741282134581166e+01 2.6984665273812539e+01 2.6039973524066006e+01 2.6752042439534858e+01 2.7217825366452029e+01 2.7093752527277719e+01 2.7546526852516678e+01 2.7259932718690198e+01 2.6713308645484634e+01 2.8676476614232527e+01 2.6415475801930565e+01 2.7585244871218794e+01 2.7048204251160406e+01 2.7391752762564877e+01 2.6995129236334552e+01 2.6698182587252123e+01 2.6626767584154287e+01 2.5899732425529290e+01 2.7396950008917166e+01 2.7016006106048682e+01 2.7094214192897052e+01 2.7638982736663859e+01 2.6731500420639644e+01 2.7674356754942039e+01 2.6852855393201928e+01 2.6661395001621329e+01 2.7363425050425196e+01 2.7293057436610379e+01 2.8220073485570726e+01 2.6713396757704800e+01 2.7951126402730928e+01 2.7678933942598693e+01 2.5166845778803051e+01 2.6991147246186618e+01 2.6532974348587910e+01 2.7124055404821434e+01 2.6431669632099620e+01 2.7194309500339493e+01 2.6347520642639189e+01 4.0000000000000000e+01 
7.40000000e+02 3.7260424652456713e+01 3.8177984957964057e+01 3.5364141666867049e+01 3.8146490398180816e+01 3.7588837645445032e+01 3.5820879753177671e+01 3.7033568679872445e+01 3.7279553048387413e+01 3.6649726487527474e+01 3.5913837899428117e+01 3.7541617345632297e+01 3.7280580169071804e+01 3.7812071339130306e+01 3.7759358880627758e+01 3.6971090380116678e+01 3.8806778655465173e+01 3.8452964273548560e+01 3.6556048067430659e+01 3.6498870088842217e+01 3.7282479893256621e+01 3.7027644507294113e+01 3.7340317212888941e+01 3.8425366407324240e+01 3.6634377506854648e+01 3.6682896117381091e+01 3.7701226761234324e+01 3.5805446106122695e+01 3.6830571977162414e+01 3.6548220287660286e+01 3.5720772208003389e+01 3.7345710423334481e+01 3.8489677039944780e+01 3.6531017086964951e+01 3.6772455978258215e+01 3.4740817050729937e+01 3.5989005592978714e+01 3.6318851669212805e+01 3.6925172226889188e+01 3.7083455338676750e+01 3.8181290927493194e+01 3.7660712996855416e+01 3.8108849368089082e+01 3.8170549140653222e+01 3.8227324873306479e+01 3.7766744601106410e+01 3.7745783208767818e+01 3.5986395288156146e+01 3.7292450736615457e+01 3.7242056983297019e+01 3.8387686365849497e+01 3.7993867778128980e+01 3.8680944136764104e+01 3.6629924746083049e+01 3.6425547453769326e+01 3.7205949165804647e+01 3.4775542730169029e+01 3.5757466618284951e+01 3.5752179802488492e+01 3.7249724558003663e+01 4.0117228138213797e+01 3.7095300880594763e+01 3.8105765314321125e+01 3.7451545975972685e+01 3.8653947998603812e+01 3.7866463586804343e+01 3.7587240314201082e+01 3.6997193744725067e+01 3.7986189648507356e+01 3.6968813342745314e+01 3.7184582296321821e+01 3.5875917515679035e+01 3.6930018103087093e+01 3.7656086221576587e+01 3.7296309587667871e+01 3.8010413466909398e+01 3.7723553042353821e+01 3.6877679339536911e+01 3.9720449168798638e+01 3.6369713553917464e+01 3.8118977322657905e+01 3.7419080340085834e+01 3.7837733576462639e+01 3.7325242950109967e+01 3.6856694820086659e+01 3.6711231208599251e+01 3.5689800442262950e+01 3.7945698442061939e+01 3.7264160584086063e+01 3.7382494701993309e+01 3.8247987677832519e+01 3.6834098358126731e+01 3.8272831836350633e+01 3.7143933974856367e+01 3.6754162545145661e+01 3.7876089722835580e+01 3.7744227816785937e+01 3.9111927608460299e+01 3.6930294811787505e+01 3.8619943553318109e+01 3.8227825547500366e+01 3.4538974303229693e+01 3.7272728539170878e+01 3.6572395831515479e+01 3.7300920540245627e+01 3.6375646908926775e+01 3.7625188436504814e+01 3.6344234386232628e+01 8.0000000000000000e+01 
8.20000000e+02 2.2766575505828548e+01 2.3387518055526392e+01 2.1563555036946589e+01 2.3444629613137437e+01 2.2919323944471561e+01 2.1831780006184808e+01 2.2664191173677310e+01 2.2676934252317874e+01 2.2363640955277269e+01 2.1911655886054554e+01 2.2928274631612386e+01 2.2798155411357737e+01 2.3007684560987968e+01 2.3161036595623525e+01 2.2606043517112987e+01 2.3866221223206541e+01 2.3578649109516444e+01 2.2303425980570449e+01 2.2300598435959614e+01 2.2743472680367443e+01 2.2555106186642938e+01 2.2760542258882360e+01 2.3782690133672233e+01 2.2268177281264951e+01 2.2334274904811654e+01 2.3025642472552008e+01 2.1645990049620607e+01 2.2476535548850908e+01 2.2273444191037740e+01 2.1790535309066900e+01 2.2780248350504610e+01 2.3539469729031499e+01 2.2370494687525827e+01 2.2426209944979021e+01 2.1144585183051877e+01 2.1996264390734897e+01 2.2114959857420942e+01 2.2492624489469282e+01 2.2688037058981529e+01 2.3335818595210934e+01 2.2972559968533030e+01 2.3382029271540141e+01 2.3395290312503224e+01 2.3460800911616925e+01 2.3164524365396652e+01 2.3132351878781471e+01 2.1855119086490067e+01 2.2777907008081247e+01 2.2790831116673314e+01 2.3586865499561004e+01 2.3336975102347125e+01 2.3750122467828700e+01 2.2322665534508985e+01 2.2174346486239486e+01 2.2727496552794751e+01 2.1285365485745867e+01 2.1718271015702200e+01 2.1701207339945405e+01 2.2739496415106590e+01 2.4674007439858240e+01 2.2632936119173689e+01 2.3302018113147106e+01 2.2800089002093070e+01 2.3736142006607636e+01 2.3116118297770072e+01 2.2919166799506243e+01 2.2599835598988676e+01 2.3265394410586648e+01 2.2635800565989104e+01 2.2650204259641352e+01 2.1855371688836485e+01 2.2555422749739542e+01 2.3087248295803160e+01 2.2695639034422168e+01 2.3196570323048658e+01 2.3124803785239898e+01 2.2534220473204684e+01 2.4402966712646894e+01 2.2136871372510701e+01 2.3322961006127617e+01 2.2931367454052612e+01 2.3137720872403250e+01 2.2853405024192543e+01 2.2513466089761621e+01 2.2386927398935129e+01 2.1745996170473394e+01 2.3295203603583747e+01 2.2738984563370725e+01 2.2823282945815009e+01 2.3444673315550322e+01 2.2430316383146696e+01 2.3446514928675072e+01 2.2754008303529741e+01 2.2409887046384998e+01 2.3230186720565719e+01 2.3116216944883988e+01 2.4035281151081243e+01 2.2601358616453204e+01 2.3618319860617618e+01 2.3360378074402501e+01 2.0929996522423938e+01 2.2782872238771862e+01 2.2293664196801284e+01 2.2650923713913546e+01 2.2126701853605642e+01 2.3057908519276236e+01 2.2178279022263059e+01 8.0000000000000000e+01 
9.00000000e+02 1.4368647302830098e+01 1.4828026232936756e+01 1.3546965873887901e+01 1.4809577175428599e+01 1.4512078123519961e+01 1.3755942122469490e+01 1.4263839521617211e+01 1.4243823646517528e+01 1.4096825354368724e+01 1.3810358699069969e+01 1.4460457645722997e+01 1.4405111749537001e+01 1.4456365586257331e+01 1.4660811705370142e+01 1.4280335808731198e+01 1.5160320429357702e+01 1.4933772619251002e+01 1.4061077096142903e+01 1.4070413816511541e+01 1.4332809237090064e+01 1.4191747722702017e+01 1.4330872156548006e+01 1.5202641689322979e+01 1.3973672188059254e+01 1.4039378588708480e+01 1.4526130210809551e+01 1.3515605179060431e+01 1.4165734645645674e+01 1.4022142618373962e+01 1.3735159946655475e+01 1.4354495538046839e+01 1.4869187015181351e+01 1.4152846219044960e+01 1.4130447528871947e+01 1.3300321246685348e+01 1.3887848131640332e+01 1.3912065175235179e+01 1.4155481667946475e+01 1.4342745609309977e+01 1.4729099735307623e+01 1.4472639479806107e+01 1.4818740983339181e+01 1.4814131419746456e+01 1.4874175777041250e+01 1.4677676768021003e+01 1.4645330373446958e+01 1.3716172871400424e+01 1.4373115593084366e+01 1.4405135659593396e+01 1.4973963300873367e+01 1.4790615346948840e+01 1.5068430339404935e+01 1.4051437395040404e+01 1.3947395235813445e+01 1.4341121157223599e+01 1.3443237922184686e+01 1.3625764576694658e+01 1.3611748536221615e+01 1.4338639155735226e+01 1.5677046106151147e+01 1.4262670444841236e+01 1.4718086462105184e+01 1.4326204464559034e+01 1.5057782213895070e+01 1.4572140681106299e+01 1.4434916591929317e+01 1.4254406235164552e+01 1.4718332358490569e+01 1.4317104378370498e+01 1.4247777060401850e+01 1.3754196122454543e+01 1.4227255031026992e+01 1.4628047585695196e+01 1.4267967462166355e+01 1.4614979271793922e+01 1.4643663279519846e+01 1.4228108486600426e+01 1.5474131494772516e+01 1.3922335745408875e+01 1.4740643034456076e+01 1.4519325852984746e+01 1.4613994670353264e+01 1.4453086867616602e+01 1.4199738842511451e+01 1.4103934368828497e+01 1.3686561594465497e+01 1.4776970669158517e+01 1.4333790722597742e+01 1.4398192149648004e+01 1.4844730984002219e+01 1.4104791868272022e+01 1.4839349647172648e+01 1.4397654702831595e+01 1.4113536477310536e+01 1.4711931808589968e+01 1.4623426098548059e+01 1.5260440121372998e+01 1.4283358207365092e+01 1.4917463395750181e+01 1.4753020163200935e+01 1.3101206238347622e+01 1.4384316743388435e+01 1.4037721622568915e+01 1.4203813561847841e+01 1.3905697885191229e+01 1.4595422417999533e+01 1.3979974502188911e+01 8.0000000000000000e+01 
9.80000000e+02 9.1973575993208687e+00 9.5153892055017355e+00 8.6708172557237262e+00 9.4778557109117116e+00 9.3086502023695008e+00 8.8238139545629011e+00 9.1130108112765491e+00 9.0721741489948435e+00 9.0140944514026433e+00 8.8281485805301774e+00 9.2473236619443675e+00 9.2314082987196446e+00 9.2113040857687167e+00 9.4267922176049233e+00 9.1482312712229916e+00 9.7612664147055579e+00 9.5897001320890425e+00 8.9919507267561851e+00 9.0020334608006429e+00 9.1601329931522564e+00 9.0566812289626863e+00 9.1519944813191483e+00 9.8504025334602279e+00 8.8929448132747595e+00 8.9533714720626687e+00 9.2941317593365920e+00 8.5609572822274327e+00 9.0521313805875341e+00 8.9528682811740232e+00 8.7809010391032203e+00 9.1744442523234646e+00 9.5285922634014142e+00 9.0785819349254577e+00 9.0301692364332027e+00 8.4867733164279588e+00 8.8921085588340851e+00 8.8776195823071191e+00 9.0370117294740044e+00 9.1959907175964481e+00 9.4283466150726607e+00 9.2475799446468709e+00 9.5229242566499259e+00 9.5117573613333644e+00 9.5616000899116536e+00 9.4297485950780828e+00 9.4022566229815130e+00 8.7313972502988833e+00 9.1968420921463423e+00 9.2338190701370895e+00 9.6391977713571499e+00 9.5261891612921907e+00 9.6956884864001225e+00 8.9694121856984452e+00 8.8975974198971137e+00 9.1766263163902764e+00 8.6025883241305685e+00 8.6711145204363991e+00 8.6621256860265952e+00 9.1696013272045054e+00 1.0101407718615636e+01 9.1135098008510891e+00 9.4301099947868448e+00 9.1287396230658207e+00 9.6866438434634432e+00 9.3139715550380497e+00 9.2204715400463382e+00 9.1169792586736786e+00 9.4402005352733198e+00 9.1846884394801513e+00 9.0893037330413264e+00 8.7807217820401569e+00 9.0998459312863851e+00 9.3972404480262615e+00 9.0995857325891283e+00 9.3398187052695878e+00 9.4022804912808873e+00 9.1098372583776417e+00 9.9704262971782907e+00 8.8813860360435637e+00 9.4491303162731199e+00 9.3229055504723597e+00 9.3600319317693348e+00 9.2678266459074141e+00 9.0816833704597197e+00 9.0146957482483430e+00 8.7369260488226903e+00 9.5068909989871422e+00 9.1627346166433963e+00 9.2116078587919397e+00 9.5307872636950286e+00 8.9925726568121362e+00 9.5227226430944700e+00 9.2382732532481278e+00 9.0168673873077090e+00 9.4546973488671036e+00 9.3797248575651260e+00 9.8258370759949010e+00 9.1533545897590880e+00 9.5535208798793807e+00 9.4567927140385777e+00 8.3236341304083847e+00 9.2128541308974867e+00 8.9646297207604846e+00 9.0316209757443371e+00 8.8655071084530892e+00 9.3674060223576934e+00 8.9368898713216982e+00 8.0000000000000000e+01 
1.06000000e+03 6.0465812323685659e+00 6.2502259881959015e+00 5.6908867541527570e+00 6.2358674447531124e+00 6.1148129623407401e+00 5.7922886119116228e+00 5.9941923184099286e+00 5.9338936861672416e+00 5.9208818605668778e+00 5.7958280777163891e+00 6.0725630113230222e+00 6.0770679430074095e+00 6.0262960000785153e+00 6.2224034580051919e+00 6.0212595442770933e+00 6.4567386961579292e+00 6.3264132130061084e+00 5.9080889889964192e+00 5.9144323552834948e+00 6.0128707964379595e+00 5.9342833829894444e+00 6.0022997881417171e+00 6.5584811571354340e+00 5.8069882953371836e+00 5.8611112876930900e+00 6.1092954476866499e+00 5.5655006455666323e+00 5.9402586943396916e+00 5.8709462867475892e+00 5.7671849093094796e+00 6.0225117579032874e+00 6.2709329825720621e+00 5.9845492201593062e+00 5.9281743209223245e+00 5.5633787394388410e+00 5.8484260943904509e+00 5.8183705253984916e+00 5.9263756603099393e+00 6.0585887672032692e+00 6.1956083559504931e+00 6.0673751636808362e+00 6.2851431193229512e+00 6.2751779340198039e+00 6.3155264485282130e+00 6.2238610788061779e+00 6.2002494520920601e+00 5.7107990911270043e+00 6.0450110744886727e+00 6.0772388186406578e+00 6.3774321977354775e+00 6.2991729607271578e+00 6.4120677971849238e+00 5.8792648355779340e+00 5.8310627366040038e+00 6.0303760675991560e+00 5.6477192031391974e+00 5.6656165720284681e+00 5.6620120404953820e+00 6.0225453369646935e+00 6.6871930506943924e+00 5.9805111008314089e+00 6.2047618754763008e+00 5.9677877414396105e+00 6.4015724587008487e+00 6.1133294908238529e+00 6.0482717946601463e+00 5.9850164505784704e+00 6.2212249434337696e+00 6.0526662910778786e+00 5.9521701436585452e+00 5.7569830490643197e+00 5.9766330643977135e+00 6.2059658574745891e+00 5.9604335444365466e+00 6.1259367119547363e+00 6.2013480000163899e+00 5.9932230359135819e+00 6.5968956812663899e+00 5.8189539032443003e+00 6.2209273300541232e+00 6.1491739093492734e+00 6.1586599650893703e+00 6.1052181415332401e+00 5.9641776704993639e+00 5.9160541692170749e+00 5.7268100671836804e+00 6.2832831632845005e+00 6.0175884923350349e+00 6.0547060411065434e+00 6.2844991928215830e+00 5.8861747855077660e+00 6.2800265009261045e+00 6.0879923779370575e+00 5.9150921071328151e+00 6.2390769923974760e+00 6.1810322883511972e+00 6.5006057765648704e+00 6.0220362665753457e+00 6.2831586617568025e+00 6.2307190703915518e+00 5.4283531792996902e+00 6.0607085758631527e+00 5.8803378355124272e+00 5.8962958448755662e+00 5.8051339537493734e+00 6.1759566671953383e+00 5.8668850948163316e+00 8.0000000000000000e+01 
1.16000000e+03 5.5566224926508916e+00 5.7601367019571192e+00 5.2154641061117175e+00 5.7351853090333238e+00 5.6276244119317429e+00 5.3169985025990494e+00 5.5000613968997731e+00 5.4183398562504772e+00 5.4358747058590025e+00 5.3169200265751826e+00 5.5720097709405101e+00 5.5938981592359251e+00 5.5050207042887331e+00 5.7469198462228830e+00 5.5407908620957551e+00 5.9754363933148520e+00 5.8377167364060201e+00 5.4272715146093784e+00 5.4300060873091365e+00 5.5158446388238191e+00 5.4313715495366237e+00 5.5002933680197037e+00 6.1168860153116560e+00 5.2931125149141014e+00 5.3578664954821900e+00 5.6129278428383689e+00 5.0462596875712356e+00 5.4453133930063871e+00 5.3792297015438475e+00 5.2941329504909591e+00 5.5253155218246945e+00 5.7717578134199474e+00 5.5172044347229541e+00 5.4393688582547872e+00 5.0961090000712543e+00 5.3773039893255126e+00 5.3281324170952278e+00 5.4310137679889703e+00 5.5827067576467151e+00 5.6898947952761407e+00 5.5618844453970322e+00 5.8030766763255288e+00 5.7902451367936534e+00 5.8361731375364547e+00 5.7453527539742444e+00 5.7184050375810109e+00 5.2174922009247418e+00 5.5539032497983936e+00 5.5919853738709806e+00 5.9056881113211039e+00 5.8303389191008073e+00 5.9356952353271639e+00 5.3826899766075735e+00 5.3391826953555963e+00 5.5383711199185113e+00 5.1756227771382282e+00 5.1676451772494199e+00 5.1690501794235111e+00 5.5274267673241573e+00 6.1974031392331952e+00 5.4833641445528878e+00 5.7088326196124362e+00 5.4458367629117914e+00 5.9198782814263131e+00 5.6074648449563673e+00 5.5433769740866490e+00 5.4890256590154989e+00 5.7323118412654308e+00 5.5784390357690832e+00 5.4434869004337703e+00 5.2736524615311353e+00 5.4851559829729331e+00 5.7340994304884250e+00 5.4550130577507208e+00 5.6130606391973368e+00 5.7201034529017214e+00 5.5119536882059217e+00 6.1126856045806743e+00 5.3264758175754716e+00 5.7267150970569904e+00 5.6730585036582148e+00 5.6652668120674354e+00 5.6227613299419961e+00 5.4716294191180186e+00 5.4264760337301912e+00 5.2438234241740806e+00 5.8115168898107807e+00 5.5230080483627404e+00 5.5623782480462989e+00 5.7958660681686718e+00 5.3795987025663692e+00 5.7922458530306793e+00 5.6099737328038080e+00 5.4223868991098332e+00 5.7593934297973597e+00 5.6954794747276258e+00 6.0204716421483875e+00 5.5368487665330397e+00 5.7755084901578231e+00 5.7425855740818159e+00 4.9412237893799684e+00 5.5739841908796244e+00 5.3894182859222513e+00 5.3731492788401782e+00 5.3100277788594958e+00 5.6945424528725859e+00 5.3818150576535926e+00 1.2000000000000000e+02 
1.28000000e+03 3.1743433647549941e+00 3.3125422979470587e+00 2.9684021873862854e+00 3.3068236227013768e+00 3.2090679089037000e+00 3.0258220285265045e+00 3.1453943008270908e+00 3.0702023730172963e+00 3.1027044717649175e+00 3.0309553482812532e+00 3.1764835660196802e+00 3.2031972457064124e+00 3.1206922644654806e+00 3.3040435889903348e+00 3.1718150199229616e+00 3.4433674268532042e+00 3.3526685850779443e+00 3.1001762402075506e+00 3.0970593655307361e+00 3.1441261931487920e+00 3.0857149691416832e+00 3.1307922668685744e+00 3.5612745806837718e+00 2.9895572542655224e+00 3.0400516243182820e+00 3.2075643406880334e+00 2.8318447976979808e+00 3.1002462807424829e+00 3.0612135412468811e+00 3.0207647156685695e+00 3.1493082133385948e+00 3.3040201626245214e+00 3.1664134897857710e+00 3.1024952432806940e+00 2.8998350926831145e+00 3.0734127892207299e+00 3.0304160559276476e+00 3.0924633398730648e+00 3.2019324408114365e+00 3.2455265462780072e+00 3.1663094832279306e+00 3.3346411194395760e+00 3.3267581411909726e+00 3.3589536098413371e+00 3.3008562037022129e+00 3.2814010196965446e+00 2.9601287983013562e+00 3.1721845945741536e+00 3.1986371608046236e+00 3.4085821003599954e+00 3.3634792659755446e+00 3.4249577858295330e+00 3.0593593438771167e+00 3.0366712783379159e+00 3.1612536844536012e+00 2.9403653723993748e+00 2.9225197191440544e+00 2.9295389931998583e+00 3.1527011672070913e+00 3.5797404449668755e+00 3.1225659359831126e+00 3.2661456359565655e+00 3.0793616115895066e+00 3.4089675577328875e+00 3.1954861141839173e+00 3.1561965686732636e+00 3.1249405503746774e+00 3.2868910774888782e+00 3.1997526367824594e+00 3.0880067651510603e+00 3.0008050069046370e+00 3.1267955749232712e+00 3.3009307106889501e+00 3.1013475663439753e+00 3.1922866480342966e+00 3.2830633655253854e+00 3.1530652707895697e+00 3.5299519472134255e+00 3.0270417017134643e+00 3.2791634594644705e+00 3.2570697816021221e+00 3.2415891390535876e+00 3.2219796229240218e+00 3.1175319472416008e+00 3.0919129558241760e+00 2.9805645961119076e+00 3.3471679209072187e+00 3.1515326460603417e+00 3.1770219704673011e+00 3.3253586064346154e+00 3.0503844404345228e+00 3.3262746788128887e+00 3.2150723570406821e+00 3.0871982607251569e+00 3.3073896256886139e+00 3.2657165080074853e+00 3.4754871520794666e+00 3.1618069657501287e+00 3.2998596502711788e+00 3.2941373730246175e+00 2.7869798273209327e+00 3.1871483512884713e+00 3.0689406604628675e+00 3.0372822930984640e+00 3.0156690131936306e+00 3.2674760225305470e+00 3.0665393203968301e+00 1.2000000000000000e+02 
1.40000000e+03 1.8734913062358538e+00 1.9645748582087190e+00 1.7445476767763164e+00 1.9458752843637204e+00 1.9058553646643603e+00 1.7866949712807445e+00 1.8470424962092697e+00 1.7972599502039888e+00 1.8301808582779826e+00 1.7849841121642860e+00 1.8707109869131588e+00 1.8950989739731781e+00 1.8274386481318070e+00 1.9630876445046022e+00 1.8762785147171184e+00 2.0493023641562846e+00 1.9889936377534176e+00 1.8302590667294998e+00 1.8246190152063628e+00 1.8516882748360779e+00 1.8106597420466055e+00 1.8410430352975860e+00 2.1412419594450314e+00 1.7436753802980178e+00 1.7817729535520304e+00 1.8941792504698389e+00 1.6414067859550381e+00 1.8232810084462914e+00 1.7998433453780736e+00 1.7809022460648214e+00 1.8545862609460402e+00 1.9545244300950009e+00 1.8777611403320995e+00 1.8286421276990772e+00 1.7051119762069433e+00 1.8143874550457639e+00 1.7809074176603317e+00 1.8196186662347453e+00 1.8978080706402454e+00 1.9115850097569320e+00 1.8617984747921705e+00 1.9793774586830282e+00 1.9750061108416419e+00 1.9972351068459397e+00 1.9588976087052909e+00 1.9450767263653028e+00 1.7359050247381917e+00 1.8720476533772883e+00 1.8896819745192066e+00 2.0329535771110847e+00 2.0050009933049511e+00 2.0423238458147508e+00 1.7960203330171272e+00 1.7848234825817124e+00 1.8639728965667213e+00 1.7231954155090767e+00 1.7071729350360938e+00 1.7159067211033692e+00 1.8577139931681466e+00 2.1364501772103557e+00 1.8367848142828778e+00 1.9307972368613133e+00 1.7970771183739855e+00 2.0279802583515489e+00 1.8816507548692187e+00 1.8565991095716505e+00 1.8365450524751927e+00 1.9473853787210975e+00 1.8963149381888587e+00 1.8090022970378219e+00 1.7643881406883777e+00 1.8409331914107618e+00 1.9638998594241179e+00 1.8223193296545570e+00 1.8747368559920548e+00 1.9464174427424330e+00 1.8637486775234946e+00 2.1080666082213129e+00 1.7771089974742484e+00 1.9399285029536260e+00 1.9317165544625190e+00 1.9165325968662295e+00 1.9073632350690251e+00 1.8345178196185707e+00 1.8198419215968900e+00 1.7498720855352730e+00 1.9914352214438085e+00 1.8585158250688247e+00 1.8747369177996214e+00 1.9709463728660743e+00 1.7864667832365657e+00 1.9738087956063408e+00 1.9031521000800402e+00 1.8158745140351849e+00 1.9620277136271476e+00 1.9346998635895887e+00 2.0733771257185345e+00 1.8639713100149014e+00 1.9473688619642702e+00 1.9525738177006944e+00 1.6234488595717409e+00 1.8829140307365795e+00 1.8058932597324684e+00 1.7743156901499531e+00 1.7696457182419230e+00 1.9370203879584333e+00 1.8047618609630203e+00 1.2000000000000000e+02 
1.52000000e+03 1.1225800646249695e+00 1.1716272450828336e+00 1.0483545745435769e+00 1.1630900362780376e+00 1.1402354543210103e+00 1.0737091808889252e+00 1.1078350678395510e+00 1.0679575716280834e+00 1.0963289710721980e+00 1.0670829146989169e+00 1.1183821269420358e+00 1.1384202194318740e+00 1.0859438340818719e+00 1.1852477605376086e+00 1.1271490244183990e+00 1.2383328671904046e+00 1.1983921926492105e+00 1.0973054557453548e+00 1.0909410720040624e+00 1.1071041076720858e+00 1.0779744984222419e+00 1.0988791485496145e+00 1.3076232945344408e+00 1.0311837277208389e+00 1.0602721488354518e+00 1.1364127434979900e+00 9.6450638913069797e-01 1.0883205624111298e+00 1.0742035622858970e+00 1.0660328037651521e+00 1.1085303484812314e+00 1.1740017374153890e+00 1.1312951599202004e+00 1.0945815620685089e+00 1.0177036031331144e+00 1.0874425551772480e+00 1.0623851836088198e+00 1.0871557147071864e+00 1.1426033366661719e+00 1.1422182151552100e+00 1.1108102521320289e+00 1.1928791768688820e+00 1.1911501905593378e+00 1.2064377893330671e+00 1.1802966516324904e+00 1.1703590686425822e+00 1.0337972839416913e+00 1.1217273172408482e+00 1.1328353615874251e+00 1.2319140630840089e+00 1.2155634066471384e+00 1.2374211862247764e+00 1.0698208601246224e+00 1.0650564008436487e+00 1.1156018047805600e+00 1.0232918897246768e+00 1.0115604947130279e+00 1.0203930383559108e+00 1.1111820968341968e+00 1.2949992590867472e+00 1.0965760434602509e+00 1.1587701744841172e+00 1.0632534740010933e+00 1.2248479512752728e+00 1.1249620742078825e+00 1.1087862807139921e+00 1.0947621134551722e+00 1.1717910698776146e+00 1.1414830627387167e+00 1.0746579015676119e+00 1.0531496805474212e+00 1.0998420010541390e+00 1.1873668052279380e+00 1.0872725737576250e+00 1.1168720563832346e+00 1.1715859803910844e+00 1.1187086485103517e+00 1.2793658695167549e+00 1.0586135320715613e+00 1.1651923268083375e+00 1.1631758620076023e+00 1.1508705116586078e+00 1.1466344805208959e+00 1.0956304376439483e+00 1.0867799131457478e+00 1.0422479645055029e+00 1.2027546756671326e+00 1.1132341676766579e+00 1.1231686798333287e+00 1.1858212017431224e+00 1.0615021904164816e+00 1.1898638668225689e+00 1.1434033674489805e+00 1.0839121251874086e+00 1.1813370881104501e+00 1.1641631378520534e+00 1.2567451471257911e+00 1.1143960402307489e+00 1.1665674401669441e+00 1.1754439387664264e+00 9.5892260643381344e-01 1.1292043530432008e+00 1.0789294452947114e+00 1.0523567168062902e+00 1.0539110893767631e+00 1.1662633236321125e+00 1.0778661007685273e+00 1.2000000000000000e+02 
1.64000000e+03 6.9696068192938343e-01 7.3179263545624751e-01 6.4721069425989963e-01 7.2602741173638652e-01 7.0812226334134565e-01 6.6318747010818946e-01 6.8742413792109303e-01 6.5748137007312768e-01 6.8080062123555174e-01 6.6104099863102539e-01 6.9268674691195309e-01 7.0867846602910367e-01 6.6869246380401615e-01 7.4203132737874067e-01 7.0166733116337621e-01 7.7496656625541616e-01 7.4801071859879720e-01 6.8185854322905914e-01 6.7565446121985839e-01 6.8580264347475495e-01 6.6472597906227215e-01 6.7964836137010409e-01 8.2713621536137183e-01 6.3169168707379875e-01 6.5376004238191932e-01 7.0658598456160870e-01 5.8702828330078627e-01 6.7304994996596579e-01 6.6419521443309271e-01 6.6108238427646093e-01 6.8663837523190352e-01 7.3150202007108678e-01 7.0628090171355662e-01 6.7896970423009451e-01 6.2930549636663569e-01 6.7507471789976903e-01 6.5672346122937797e-01 6.7296862782033551e-01 7.1287160174005382e-01 7.0679413368982136e-01 6.8653209990699260e-01 7.4464265629563764e-01 7.4446171983850351e-01 7.5496066063857936e-01 7.3662013177634478e-01 7.2952203861293718e-01 6.3803895551426881e-01 6.9636625278033792e-01 7.0364954323476125e-01 7.7350705845508516e-01 7.6379631599829045e-01 7.7699237956809175e-01 6.6009441887464404e-01 6.5855339331153762e-01 6.9178540258402066e-01 6.2880796083514723e-01 6.2099961935710180e-01 6.2886671188516741e-01 6.8870624271096104e-01 8.1366632911047598e-01 6.7811538781639946e-01 7.2093576230108058e-01 6.5145826245809879e-01 7.6632125551935337e-01 6.9701498329330214e-01 6.8608656430981962e-01 6.7573364907371303e-01 7.3077821852520741e-01 7.1212634385152462e-01 6.6114505776415655e-01 6.5140894599126242e-01 6.8064717358534532e-01 7.4379697976039927e-01 6.7257976154317933e-01 6.8929112262762671e-01 7.3047916669654911e-01 6.9576203299524841e-01 8.0619641325398783e-01 6.5304304340992525e-01 7.2533803664557472e-01 7.2554368023682270e-01 7.1611480224883517e-01 7.1426607721923896e-01 6.7777905711024988e-01 6.7239907814907152e-01 6.4298314178644922e-01 7.5254607985211985e-01 6.9108873543498062e-01 6.9702560427137050e-01 7.3915266442450389e-01 6.5335878569319294e-01 7.4334882987787976e-01 7.1162000039680784e-01 6.7066716244167879e-01 7.3681207489298062e-01 7.2584253442379498e-01 7.8948271427301775e-01 6.8966207099209198e-01 7.2406690631979798e-01 7.3331448352035677e-01 5.8659015765012168e-01 7.0173246656539623e-01 6.6798264847389144e-01 6.4697122757708636e-01 6.5033949007503722e-01 7.2760550462693130e-01 6.6678747650830317e-01 1.2000000000000000e+02 
1.80000000e+03 6.4256442723800300e-01 6.7739455710602403e-01 5.9580289115557772e-01 6.7041630084742110e-01 6.5372537993238300e-01 6.1150644871427684e-01 6.3285634860974127e-01 5.9968189327576915e-01 6.2806851656688756e-01 6.0737136417135951e-01 6.3666333088678484e-01 6.5573865802364595e-01 6.0977845525780183e-01 6.9284708908183257e-01 6.4940745591713034e-01 7.2212910485326554e-01 6.9474443996197910e-01 6.2967338073375312e-01 6.2077196555750480e-01 6.3038763814611942e-01 6.0694408237171482e-01 6.2312355389452778e-01 7.8139028152028267e-01 5.7152051473711662e-01 5.9764433516092097e-01 6.5305955665859461e-01 5.2649043518908978e-01 6.1733097646923296e-01 6.0907665665700594e-01 6.0866514741875832e-01 6.3105270058627994e-01 6.7736680079936040e-01 6.5651763679554143e-01 6.2559798014656076e-01 5.7705024800483184e-01 6.2235706249586187e-01 6.0195587005282014e-01 6.1791917156404130e-01 6.6168409364600222e-01 6.4793594681543798e-01 6.2861372321042985e-01 6.9139259147685528e-01 6.9287554057439005e-01 7.0375810218796375e-01 6.8374896722034040e-01 6.7583938147788603e-01 5.8417032722172979e-01 6.4219852368044705e-01 6.4855133715519553e-01 7.2422413019911513e-01 7.1708300411990078e-01 7.2739897563313594e-01 6.0328869848302902e-01 6.0408505270598145e-01 6.3664007006458001e-01 5.7099236150636001e-01 5.6360464474054384e-01 5.7430408125641974e-01 6.3330894382869285e-01 7.6210156159727449e-01 6.2193189918096792e-01 6.6620733413427702e-01 5.8890657055677420e-01 7.1337484910463544e-01 6.4142135783883658e-01 6.2973630354696652e-01 6.1726141624269715e-01 6.7818725866564700e-01 6.6075863602102114e-01 6.0146537787346688e-01 5.9760512784896835e-01 6.2457018471487813e-01 6.9481397497171371e-01 6.1728111380939099e-01 6.2986314942251231e-01 6.7713731734749660e-01 6.4323549568463922e-01 7.5879696365185445e-01 5.9660586363619461e-01 6.7085439149297499e-01 6.7272299067931041e-01 6.6237613574911902e-01 6.6143445428416492e-01 6.2179019667600832e-01 6.1624377582188394e-01 5.8733026729126159e-01 7.0034138773815502e-01 6.3781734693355674e-01 6.4242056971939498e-01 6.8496131012912553e-01 5.9531025935424131e-01 6.9158827380547594e-01 6.5771948478196107e-01 6.1510044022467292e-01 6.8326649513792859e-01 6.7325033603338880e-01 7.3960971067531978e-01 6.3215777206824220e-01 6.6729254578383346e-01 6.8059226018653596e-01 5.2948991607717866e-01 6.4767568410122722e-01 6.1369055067975553e-01 5.8913887251714425e-01 5.9443978383950424e-01 6.7548317847101436e-01 6.1139578050492538e-01 2.0000000000000000e+02 
2.00000000e+03 3.0992539088978455e-01 3.2388675758480306e-01 2.8826633517505723e-01 3.2035036804354722e-01 3.1600081790979440e-01 2.9673423521345038e-01 3.0478311548130654e-01 2.8532019621529442e-01 3.0336720960200730e-01 2.9160565187158871e-01 3.0586939687751191e-01 3.1783695341559065e-01 2.8993283159565675e-01 3.3951151264633456e-01 3.1501983846541903e-01 3.5326096134857632e-01 3.3857027410863338e-01 3.0445902381488549e-01 2.9805563707918536e-01 3.0283589668653899e-01 2.8871041719163509e-01 2.9830172033072233e-01 3.8940029448333152e-01 2.6839286812811969e-01 2.8498336238358690e-01 3.1643298540584963e-01 2.4423549316930326e-01 2.9574863573677346e-01 2.9170235629171459e-01 2.9305104240067664e-01 3.0295451918079269e-01 3.2870201805520344e-01 3.2044895324011380e-01 3.0171260316883436e-01 2.7621243392705913e-01 3.0022856399047426e-01 2.8807084985238279e-01 2.9642746083320298e-01 3.2225860967172976e-01 3.0972380902568514e-01 3.0016359812483129e-01 3.3652686975825635e-01 3.3881558931240857e-01 3.4474680391805956e-01 3.3273621738747594e-01 3.2790375804979166e-01 2.7934557781705999e-01 3.0992641362511875e-01 3.1248068933911338e-01 3.5684693539384010e-01 3.5415958206748954e-01 3.5838126561999850e-01 2.8744510306288529e-01 2.8947579768317039e-01 3.0627342873600444e-01 2.6936874847698150e-01 2.6595606556887935e-01 2.7359599112931754e-01 3.0443296622909494e-01 3.7563081983773317e-01 2.9783764291289805e-01 3.2222994368008046e-01 2.7609834157485919e-01 3.4844367715522107e-01 3.0878906826433306e-01 3.0198602874262997e-01 2.9365939009834829e-01 3.3025320221777493e-01 3.2155178219171865e-01 2.8444813166640548e-01 2.8627700335869133e-01 2.9918194921036584e-01 3.4142164287796817e-01 2.9603285913565175e-01 2.9990633247207898e-01 3.2895013157306086e-01 3.1153541059032330e-01 3.7595260312663009e-01 2.8391463353762381e-01 3.2497925771817793e-01 3.2681381303371132e-01 3.2110509444112967e-01 3.2110944102615235e-01 2.9798658198962630e-01 2.9454148621364029e-01 2.7948026621010996e-01 3.4181640114547485e-01 3.0832329019434063e-01 3.0967520502654045e-01 3.3255933420834582e-01 2.8249743132996047e-01 3.3799601775861071e-01 3.1816428261259388e-01 2.9443989825239097e-01 3.3151321328120570e-01 3.2759993112261110e-01 3.6474497115670418e-01 3.0199117087782329e-01 3.2169321744712925e-01 3.3131288089316741e-01 2.4769186157504813e-01 3.1271703374154364e-01 2.9480576937704661e-01 2.7962752985955669e-01 2.8332231252519180e-01 3.2911311991916142e-01 2.9255529584481504e-01 2.0000000000000000e+02 
2.20000000e+03 1.5862992129522502e-01 1.6739520189936782e-01 1.4646740148904583e-01 1.6606396638128479e-01 1.6127263872240050e-01 1.5060385162376194e-01 1.5619568954080271e-01 1.4401268984521454e-01 1.5565237612485519e-01 1.4842508809714411e-01 1.5593522969907680e-01 1.6348875999760518e-01 1.4626314330125723e-01 1.7765590794447939e-01 1.6220717356365075e-01 1.8346236412486444e-01 1.7516253206194105e-01 1.5631286266059308e-01 1.5174690322443929e-01 1.5429594115401585e-01 1.4544263574727428e-01 1.5144640899350525e-01 2.0600946061706260e-01 1.3333857134724075e-01 1.4446725905540325e-01 1.6280491552319851e-01 1.1975023317589836e-01 1.5032726727732140e-01 1.4817715085879382e-01 1.4969219502920472e-01 1.5437038813502382e-01 1.6942750030407386e-01 1.6619372990634490e-01 1.5449029788850790e-01 1.4017883699142383e-01 1.5360277014496357e-01 1.4617777336170382e-01 1.5081684623123556e-01 1.6662203662456054e-01 1.5677734631702825e-01 1.5184685005006299e-01 1.7377224120109744e-01 1.7592672870535284e-01 1.7929572649023481e-01 1.7181236718811302e-01 1.6872512029426220e-01 1.4181815962139610e-01 1.5876140745091075e-01 1.5953638159688324e-01 1.8675016548864012e-01 1.8677791846091718e-01 1.8749818089780187e-01 1.4512667810634144e-01 1.4716795774351563e-01 1.5626749266418591e-01 1.3456277026326441e-01 1.3293931722190486e-01 1.3826539142145741e-01 1.5518359630755596e-01 1.9653294444972957e-01 1.5128173847925766e-01 1.6538305961046676e-01 1.3682934879705469e-01 1.8048598623703707e-01 1.5784913317842292e-01 1.5360790405451286e-01 1.4778017913939925e-01 1.7082624171613919e-01 1.6610915347097072e-01 1.4241832888474509e-01 1.4551392253255652e-01 1.5198032604833181e-01 1.7834776344889036e-01 1.5068642116312764e-01 1.5126534051992599e-01 1.6955746648804337e-01 1.6016981890671739e-01 1.9884308548699811e-01 1.4310971854742505e-01 1.6695567650339097e-01 1.6837243444869851e-01 1.6524898395922408e-01 1.6553369173430357e-01 1.5146487639071562e-01 1.4897087993705860e-01 1.4086107632685940e-01 1.7683865128116233e-01 1.5841274133161742e-01 1.5842512252024421e-01 1.7127639720933602e-01 1.4212675959004473e-01 1.7547104050883425e-01 1.6312202410847368e-01 1.4947563439424286e-01 1.7084188194984662e-01 1.6928403005154338e-01 1.9096282572638595e-01 1.5269364933545812e-01 1.6451576284204567e-01 1.7123781406223210e-01 1.2260977131493395e-01 1.6027128983108632e-01 1.5027336457080631e-01 1.4082218504410651e-01 1.4309701112872192e-01 1.7030691136702999e-01 1.4836896741545721e-01 2.0000000000000000e+02 
2.40000000e+03 8.4960097748551455e-02 9.0844108725844322e-02 7.7796086188426178e-02 8.8850676168091586e-02 8.7356168308482224e-02 8.0626017558792201e-02 8.2916937809383598e-02 7.6059826390564231e-02 8.3624042564542450e-02 7.9112997791577058e-02 8.3213183341821373e-02 8.8035837520685431e-02 7.7190464238468370e-02 9.7089698735066024e-02 8.7507785815277045e-02 9.9762127441132706e-02 9.4967215968562030e-02 8.3979788036702252e-02 8.0805655891695777e-02 8.2252334971996133e-02 7.6546331921867605e-02 8.0433429988657171e-02 1.1418702466556840e-01 6.9144532142842607e-02 7.6618540727727086e-02 8.7793219404310383e-02 6.1254043149228318e-02 7.9988566404328054e-02 7.8744226357135627e-02 8.0034192060130543e-02 8.2207682376117211e-02 9.1316085038069802e-02 9.0333443971541416e-02 8.2848104554509597e-02 7.4392962285429270e-02 8.2334271646221868e-02 7.7575935766436441e-02 8.0242691897516372e-02 9.0232820874103378e-02 8.2878099659330004e-02 8.0229526905179177e-02 9.3906563517444031e-02 9.5789349496493953e-02 9.7753519795729563e-02 9.2854056657593539e-02 9.0792786915409485e-02 7.5392207367834072e-02 8.5131293540775407e-02 8.5173927908647487e-02 1.0242853205086162e-01 1.0293962659531707e-01 1.0278012123108969e-01 7.6640819000210858e-02 7.8291644561593807e-02 8.3447685855169290e-02 7.0195996273188926e-02 6.9466468893738156e-02 7.3090746169140894e-02 8.2772759416654018e-02 1.0766297947927288e-01 8.0378268889251675e-02 8.8707759039790432e-02 7.0877209161170740e-02 9.7772203921846434e-02 8.4452932427347402e-02 8.1749887345327940e-02 7.7730126979887626e-02 9.2598096200579724e-02 8.9905702873724583e-02 7.4453279468505718e-02 7.7363183716906633e-02 8.0750907491002583e-02 9.7667014767046340e-02 8.0248209308542304e-02 7.9739846634466371e-02 9.1460776384551495e-02 8.6245235876391324e-02 1.0966586740950286e-01 7.5328446608385183e-02 8.9782246466572305e-02 9.0743458227052598e-02 8.9120163755968970e-02 8.9407201644676138e-02 8.0551076248799161e-02 7.8684072044209977e-02 7.4195942409939000e-02 9.5648795537242870e-02 8.5289317128101019e-02 8.4802437864967384e-02 9.2308543013053204e-02 7.4723721995623646e-02 9.5501835340742636e-02 8.7489722216671853e-02 7.9294600662401002e-02 9.1884419862923908e-02 9.1653566734163028e-02 1.0482616441573765e-01 8.0618406198469730e-02 8.8054091440292179e-02 9.2638024914505387e-02 6.3279873636809397e-02 8.5835759412606225e-02 8.0180652766004390e-02 7.4158783554925695e-02 7.5554263873753746e-02 9.2330062649070579e-02 7.8680759613430254e-02 2.0000000000000000e+02 
2.75000000e+03 7.7800084446775941e-02 8.1547676558100551e-02 7.1777614389718220e-02 8.0471991855609964e-02 7.9644789598965329e-02 7.4319409862888430e-02 7.6218765844876551e-02 6.8205692335769105e-02 7.7077506322549311e-02 7.1707582192127958e-02 7.5739130097520549e-02 8.1312081804926481e-02 6.9054379610813552e-02 9.3151835706761735e-02 8.1016923746251829e-02 9.3605972003957663e-02 8.8720206057760626e-02 7.7276874774094950e-02 7.3306024033324646e-02 7.4610783584691934e-02 6.7932484818170574e-02 7.2485004284319851e-02 1.1043372206272266e-01 5.9719712426024620e-02 6.9421014826505173e-02 8.1331359463747532e-02 5.1657419026176245e-02 7.2507620393993666e-02 7.1168313708148676e-02 7.3028646971239869e-02 7.4731923309324169e-02 8.4828439047174159e-02 8.4791074489897339e-02 7.6006010913134081e-02 6.6979138395836579e-02 7.5415953467112870e-02 6.9972623061704084e-02 7.2601113380110521e-02 8.4028512364772975e-02 7.4079692023712854e-02 7.1677907840582866e-02 8.7126548488073968e-02 9.0172250119974179e-02 9.2093351373106827e-02 8.6230790533548832e-02 8.3653581290202728e-02 6.8268672720280629e-02 7.8073649320054589e-02 7.7481023390591180e-02 9.7398727190933676e-02 9.9960246235825126e-02 9.7606793945115497e-02 6.8440934678810350e-02 7.0865768453082026e-02 7.5914461946880701e-02 6.1528739721348293e-02 6.0835335437063195e-02 6.5362331172762522e-02 7.5195554949022622e-02 1.0233312427115637e-01 7.2630434847663322e-02 8.1474902981967828e-02 6.0875376086202436e-02 9.0970562990395076e-02 7.7322807086079831e-02 7.3991208376155373e-02 6.8744540935243140e-02 8.6572284898944168e-02 8.3696986495995135e-02 6.5238944072120650e-02 6.9908905036311281e-02 7.2805536392007125e-02 9.2879451162686102e-02 7.2839468670956212e-02 7.0906620110976107e-02 8.4623130186204043e-02 7.9656241974753836e-02 1.0696836098312128e-01 6.6924417087846286e-02 8.2731998977927323e-02 8.3743518198104883e-02 8.2441200319093758e-02 8.3089012000063758e-02 7.3000273509651936e-02 7.0000904591194582e-02 6.5836264126098637e-02 8.8715912794760182e-02 7.9016856926233114e-02 7.7591032808425123e-02 8.5294356173937075e-02 6.6303318942850076e-02 8.9841095977480079e-02 8.0072186255662162e-02 7.1552933589666870e-02 8.4965101830720563e-02 8.5438799448974409e-02 9.9799610433625896e-02 7.1878336422595224e-02 8.0552810915237763e-02 8.6219906344550165e-02 5.4427169745256000e-02 7.8686994182991146e-02 7.2982100048450599e-02 6.5942237489675648e-02 6.7439988904567788e-02 8.6268078704938189e-02 7.0785449826794397e-02 5.0000000000000000e+02 
3.25000000e+03 1.9446655292373771e-02 2.0936066641774376e-02 1.7692513784580744e-02 2.0512758942409521e-02 1.9950389662185479e-02 1.8385207561366267e-02 1.8964803274370494e-02 1.6470097738457354e-02 1.9505311799115518e-02 1.7616143443504841e-02 1.8746392847907769e-02 2.0647289486955635e-02 1.6483112998488668e-02 2.5232046680040802e-02 2.0716641680050819e-02 2.4533468357306385e-02 2.3102399091640309e-02 1.9465022473691491e-02 1.8012040637607540e-02 1.8292594543388167e-02 1.5931173889722445e-02 1.7518244999134673e-02 3.0432586365934537e-02 1.3155279979771315e-02 1.7126824032090118e-02 2.0839708410403602e-02 1.0886060200969617e-02 1.7859130779762426e-02 1.7381061725804749e-02 1.8175300850163841e-02 1.8422488315792747e-02 2.1620147036922652e-02 2.2284532679598085e-02 1.9071927048865022e-02 1.6216800965309679e-02 1.8910507627341141e-02 1.6981184710512302e-02 1.7737986015092549e-02 2.1660588721589644e-02 1.7607068510570121e-02 1.7024611194437038e-02 2.2291286293309162e-02 2.3817223802754139e-02 2.4308949282865179e-02 2.2152931212639025e-02 2.1092562735273844e-02 1.6810882206886507e-02 1.9594933775076723e-02 1.9058470005076392e-02 2.6130664912598550e-02 2.7759971025244995e-02 2.6061917161936191e-02 1.6352671574261114e-02 1.7359679348719220e-02 1.8730155039257079e-02 1.4204978832333862e-02 1.3931038911540378e-02 1.5577944080844473e-02 1.8499843067917788e-02 2.7261258740221929e-02 1.7749835554914061e-02 2.0331579812150911e-02 1.3309513680286187e-02 2.3329626873396032e-02 1.9327347050452040e-02 1.8088858668368398e-02 1.5985953311895111e-02 2.2588372286564684e-02 2.1567240167319621e-02 1.4939184578686399e-02 1.7009306887893955e-02 1.7658391463432052e-02 2.5025234962427340e-02 1.7857483676336071e-02 1.6637029598330671e-02 2.1545799879217061e-02 2.0284746323825990e-02 2.9589010527620120e-02 1.5813995768746380e-02 2.0884669151738502e-02 2.1190066552764161e-02 2.1078326470908182e-02 2.1423227578488153e-02 1.7952788631314536e-02 1.6348441833618412e-02 1.5451942051732509e-02 2.2578754559455350e-02 2.0306774759203224e-02 1.9420288863041094e-02 2.1618389694442387e-02 1.5612667446917968e-02 2.3693643771435312e-02 1.9950133735052989e-02 1.7315057991367375e-02 2.1514583745019078e-02 2.2148584582510209e-02 2.6758740711749298e-02 1.7060175126203579e-02 2.0147185015497487e-02 2.2174293676169552e-02 1.2033595307176459e-02 1.9630615711996851e-02 1.8067061939730535e-02 1.5551859295359585e-02 1.6023765768758955e-02 2.2417822301185844e-02 1.7134994201324312e-02 5.0000000000000000e+02 
3.75000000e+03 5.0617555083097027e-03 5.4144881897232999e-03 4.6334572878951319e-03 5.1039816823047080e-03 5.3817408914078923e-03 4.9267621523047403e-03 4.8329640418564614e-03 4.1252171283801065e-03 5.1611649886236233e-03 4.4798794980448744e-03 4.8140152614123280e-03 5.4563648291138531e-03 4.0235812794793399e-03 7.4467349154419887e-03 5.5183510924165912e-03 6.7391504426609376e-03 6.3191055892408213e-03 5.1013105413749808e-03 4.5884582337061258e-03 4.6303787393848009e-03 3.8115268352239408e-03 4.3386175915978414e-03 8.7725620699634528e-03 2.8683861685806413e-03 4.4695353008187451e-03 5.5773911054201961e-03 2.2438398642445683e-03 4.5737656607957831e-03 4.3955503381643531e-03 4.7038885473123324e-03 4.7368010057750268e-03 5.7756182200261351e-03 6.1467154134295715e-03 4.9607028460993824e-03 4.0470616422677705e-03 4.9562418337269938e-03 4.2601284653029743e-03 4.4873728665295364e-03 5.8057832930117374e-03 4.2981231348511043e-03 4.1321819863165974e-03 5.9429741746978293e-03 6.6232623853517162e-03 6.7375260381840529e-03 5.9400369589447735e-03 5.5232622780997899e-03 4.3135341989869094e-03 5.1075869775115421e-03 4.8478865052976900e-03 7.3517848687857257e-03 8.3748207796761967e-03 7.2731217825544679e-03 4.0311114750049967e-03 4.3976433705019448e-03 4.7729673710484527e-03 3.3707964660910882e-03 3.2311062459298976e-03 3.7978886625964739e-03 4.6970588908522562e-03 7.5733703760371149e-03 4.4977113157834538e-03 5.2754226252770377e-03 2.9130605977975596e-03 6.2093366701311331e-03 5.0297648609433964e-03 4.5693556085155788e-03 3.7872664808706507e-03 6.1722750151934347e-03 5.8204153556150077e-03 3.4869020971744083e-03 4.2774826759691808e-03 4.4171938336020761e-03 7.0965962295349806e-03 4.5367824582647721e-03 4.0093326410993663e-03 5.6989047781666052e-03 5.3791260079862832e-03 8.8873998152379195e-03 3.8529248584327816e-03 5.4813349012125907e-03 5.5617146299603492e-03 5.6355837304004602e-03 5.7632743378517419e-03 4.6065328056461522e-03 3.8509994932031722e-03 3.7089024125307921e-03 5.9476326119201530e-03 5.4846807358304422e-03 5.0513130174976171e-03 5.6929269475467434e-03 3.7631064661728629e-03 6.5583970345656833e-03 5.1411970037993420e-03 4.3430299384357466e-03 5.7640310978616894e-03 6.0125618550538997e-03 7.5159701829808200e-03 4.1745200244011236e-03 5.2548545419390611e-03 5.9370473883908360e-03 2.7293944023593290e-03 5.1018159568694162e-03 4.6407125200807449e-03 3.7484296800033056e-03 3.9013898268693030e-03 6.0905993278961186e-03 4.2946687877035965e-03 5.0000000000000000e+02 
4.50000000e+03 1.9682315760219909e-03 2.3292330870807757e-03 1.7299932392604736e-03 2.1853363800791660e-03 2.0662282944877764e-03 1.8211905061344086e-03 1.8887295769260556e-03 1.5421391893226685e-03 2.0387836550763844e-03 1.6843329353865236e-03 1.8277349489341608e-03 2.1857870517886712e-03 1.4246154940873829e-03 3.4035836015832862e-03 2.2085057421858817e-03 2.8613420841459717e-03 2.6561597787167460e-03 2.0011716736021284e-03 1.7280700780134860e-03 1.7240852356855986e-03 1.2884777752790340e-03 1.5187109737995396e-03 3.9134926044746537e-03 7.4917044864004597e-04 1.7846000627941496e-03 2.2648136825847722e-03 5.3391793362580315e-04 1.7510598261540702e-03 1.6467586768858862e-03 1.8307433870286519e-03 1.8351396849268320e-03 2.2778560372611347e-03 2.6260540292456424e-03 1.9186701227789239e-03 1.4943426317356014e-03 1.9530917305358468e-03 1.5737598816351133e-03 1.6884218543260232e-03 2.3438833272139115e-03 1.5143984979835651e-03 1.4555478280036907e-03 2.3948247708076424e-03 2.8473901727941397e-03 2.8659696807325431e-03 2.4375554523179094e-03 2.1745645895923362e-03 1.6707575030447336e-03 1.9981405770428812e-03 1.8241606851214340e-03 3.2045309142557901e-03 4.0108338536406583e-03 3.1090923056760257e-03 1.4654049024314536e-03 1.6518979680996415e-03 1.7886113090948023e-03 1.1751926325508713e-03 1.0045285159489220e-03 1.3402597213759213e-03 1.7520186139297297e-03 3.1819186528443959e-03 1.7070383307011875e-03 2.0268310182247414e-03 7.4785487112963484e-04 2.5018237432851862e-03 1.9606407683865224e-03 1.6970506716062362e-03 1.2371886304570067e-03 2.5659620346333502e-03 2.3672437501251796e-03 1.1328928913642070e-03 1.5800878066730016e-03 1.5955291210988838e-03 3.1688547292500402e-03 1.7002709165640382e-03 1.3189754591424422e-03 2.2721244867966142e-03 2.1587548121865469e-03 4.1084867876517630e-03 1.4053014279436285e-03 2.1440245689439727e-03 2.1951272193063151e-03 2.2903501697010549e-03 2.3496220758267099e-03 1.7677394810776267e-03 1.2280438640869642e-03 1.2547214129706311e-03 2.3511774029204768e-03 2.2682898996033126e-03 1.9941736344881449e-03 2.2295628215868207e-03 1.3224071794112650e-03 2.7958265530402329e-03 1.9715602341734838e-03 1.5897079573176445e-03 2.3378959634421221e-03 2.4916600293397933e-03 3.1878430689417842e-03 1.5021404062204450e-03 2.0759911140704958e-03 2.3995061567626103e-03 8.6690376138884881e-04 1.9697390201224665e-03 1.7702991806894950e-03 1.3046888776547896e-03 1.3505465092517399e-03 2.5187439324064424e-03 1.5899503593175034e-03 1.0000000000000000e+03 
5.50000000e+03 1.6793531831052821e-04 2.1718972579550173e-04 1.4684406770474850e-04 2.0104863364002378e-04 1.7149969104074262e-04 1.5129252970503244e-04 1.6339105203060856e-04 1.1865228902639815e-04 1.7383573760405553e-04 1.3685772266568917e-04 1.4453711543220110e-04 2.0129832407692042e-04 9.8340747478323497e-05 4.4757195361268200e-04 1.9704285509614187e-04 2.8783471553198159e-04 2.6430845211771533e-04 1.6990133807971231e-04 1.3028941194472306e-04 1.3227664610103399e-04 7.2877985835784819e-05 9.1782826167072224e-05 4.2217483811681595e-04 -2.4889793213081893e-05 1.8764288525323711e-04 2.1168178679521760e-04 -3.4212025990383081e-06 1.4385389571721418e-04 1.2516943462706866e-04 1.5590822713817184e-04 1.5602132304344345e-04 1.9539467707535972e-04 2.6708003130491699e-04 1.5658497153515344e-04 1.1362109823476378e-04 1.6432317125295837e-04 1.1995458772562062e-04 1.3704982340616208e-04 2.1143441095012669e-04 1.0487260526170064e-04 1.0070421572104788e-04 2.1582796057358327e-04 2.8920281787943449e-04 2.8554551821954611e-04 2.3124173481584869e-04 1.9033430898445175e-04 1.4164689273788952e-04 1.7104902637235734e-04 1.4620566582541317e-04 3.3779279131825561e-04 5.7478781477344999e-04 3.1002074712419453e-04 1.1068620021401840e-04 1.2684851796772249e-04 1.3943646477509783e-04 8.1280582018126993e-05 3.7653650064984996e-05 9.4011135075258628e-05 1.3301317422757523e-04 2.9750841308967898e-04 1.3663394538163253e-04 1.6954125158948237e-04 -1.2364432707695200e-05 2.2629609138164736e-04 1.6283038545779300e-04 1.2938358570868091e-04 6.2010248411830545e-05 2.3848759764173117e-04 2.2470368302509360e-04 5.8529840656256468e-05 1.2730397106683667e-04 1.0539039612261079e-04 3.5336026530200394e-04 1.3716881113315219e-04 5.8650352847526556e-05 2.0149674829017725e-04 1.9347255203854393e-04 5.3631382022812290e-04 1.1249999188711114e-04 1.8343411415404920e-04 1.9357412849749144e-04 2.1722598650485283e-04 2.1791154835588581e-04 1.3907810359743816e-04 5.2970116738997364e-05 7.2053670148480948e-05 2.0542018065463841e-04 2.2084375858556418e-04 1.7455013160905909e-04 1.8290581790763891e-04 9.1829544822009818e-05 2.8199202842676605e-04 1.6094156057773492e-04 1.1970685360722709e-04 2.3664898400506228e-04 2.3672718741160552e-04 2.9671399510075922e-04 1.1236283580941778e-04 1.8476706563063641e-04 2.1883986791669310e-04 5.6801635023814871e-05 1.6721200004263243e-04 1.4211259707450676e-04 9.0851013345596399e-05 8.1460229080630925e-05 2.3298735022378057e-04 1.2304087849703194e-04 1.0000000000000000e+03 


==> anc/LHC13-Mtt-HT4-NNPDF30QED-pheno.dat <==
3.60000000e+02 9.9326226229928395e+01 9.3996337224364169e+01 1.0239015431363950e+02 9.7970309797230357e+01 1.0068214266262640e+02 9.3826569314802242e+01 1.0267677315164343e+02 4.00000000e+01 1.0238341549323962e+00 
4.00000000e+02 1.4608748875152588e+02 1.4053312034517998e+02 1.4761282016699809e+02 1.4388688156015760e+02 1.4828809594289416e+02 1.4011306991752076e+02 1.4876504508851082e+02 4.00000000e+01 1.0074811624302575e+00 
4.40000000e+02 1.2777498468065670e+02 1.2300656785276868e+02 1.2910623178365964e+02 1.2585142645160971e+02 1.2969854290970369e+02 1.2263320723457640e+02 1.3011427840094666e+02 4.00000000e+01 1.0010898556162788e+00 
4.80000000e+02 1.0196255976543226e+02 9.8018176930607098e+01 1.0330491316086477e+02 1.0044492188323504e+02 1.0348019764762948e+02 9.7736287094491175e+01 1.0398867362691914e+02 4.00000000e+01 9.9774524400239872e-01 
5.20000000e+02 7.8647183034313656e+01 7.5472658709535466e+01 7.9782784503378153e+01 7.7365669236058835e+01 7.9928696832568477e+01 7.5223751670356449e+01 8.0359452963868847e+01 4.00000000e+01 9.9562413575955733e-01 
5.60000000e+02 6.0289876453818181e+01 5.7726949177313834e+01 6.1348167856730086e+01 5.9208895249862763e+01 6.1370857657773598e+01 5.7508309163969727e+01 6.1802655703008938e+01 4.00000000e+01 9.9406143044823136e-01 
6.00000000e+02 4.5849282808323473e+01 4.3850275786921159e+01 4.6673907063005622e+01 4.4895257822065254e+01 4.6803307794581691e+01 4.3634290089143398e+01 4.7110301775593626e+01 4.00000000e+01 9.9268224357758061e-01 
6.40000000e+02 3.5093434984157781e+01 3.3438564782674362e+01 3.5976047465807554e+01 3.4362923887336727e+01 3.5823946080978835e+01 3.3284501086433359e+01 3.6239144919238505e+01 4.00000000e+01 9.9158674755377763e-01 
6.80000000e+02 2.6987884900095043e+01 2.5693900605812214e+01 2.7680275467276978e+01 2.6395683344906558e+01 2.7580086455283528e+01 2.5564825507160830e+01 2.7898987188254932e+01 4.00000000e+01 9.9082906106889568e-01 
7.40000000e+02 3.7260424652456713e+01 3.5364141666867049e+01 3.8177984957964057e+01 3.6375646908926775e+01 3.8145202395986651e+01 3.5167885329795659e+01 3.8535080907958040e+01 8.00000000e+01 9.8966901055094947e-01 
8.20000000e+02 2.2766575505828548e+01 2.1563555036946589e+01 2.3444629613137437e+01 2.2174346486239486e+01 2.3358804525417611e+01 2.1425682721079376e+01 2.3666849122059677e+01 8.00000000e+01 9.8794309016362947e-01 
9.00000000e+02 1.4368647302830098e+01 1.3546965873887901e+01 1.4828026232936756e+01 1.3947395235813445e+01 1.4789899369846751e+01 1.3445276480985324e+01 1.4991930790010482e+01 8.00000000e+01 9.8659893324882930e-01 
9.80000000e+02 9.1973575993208687e+00 8.6708172557237262e+00 9.5153892055017355e+00 8.8921085588340851e+00 9.5026066398076523e+00 8.5887348013963258e+00 9.6381762459864611e+00 8.00000000e+01 9.8574446206894861e-01 
1.06000000e+03 6.0465812323685659e+00 5.6908867541527570e+00 6.2502259881959015e+00 5.8222294821650697e+00 6.2709329825720621e+00 5.6260431607833779e+00 6.3495744573676527e+00 8.00000000e+01 9.8464617982583991e-01 
1.16000000e+03 5.5566224926508916e+00 5.2154641061117175e+00 5.7601367019571192e+00 5.3391826953555963e+00 5.7740622899461869e+00 5.1520621014188386e+00 5.8544447531307924e+00 1.20000000e+02 9.8339781677770677e-01 
1.28000000e+03 3.1743433647549941e+00 2.9684021873862854e+00 3.3125422979470587e+00 3.0372822930984640e+00 3.3114044364115243e+00 2.9269620681708619e+00 3.3689832437599430e+00 1.20000000e+02 9.8239018234612185e-01 
1.40000000e+03 1.8734913062358538e+00 1.7445476767763164e+00 1.9645748582087190e+00 1.7830827530475897e+00 1.9638998594241179e+00 1.7160106214907280e+00 2.0018264920953399e+00 1.20000000e+02 9.8127595600126427e-01 
1.52000000e+03 1.1225800646249695e+00 1.0483545745435769e+00 1.1716272450828336e+00 1.0615021904164816e+00 1.1836579388334574e+00 1.0264555095120809e+00 1.2009135353044571e+00 1.20000000e+02 9.8003136629673682e-01 
1.64000000e+03 6.9696068192938343e-01 6.4721069425989963e-01 7.3179263545624751e-01 6.5376004238191932e-01 7.4016132147684754e-01 6.3107171069425405e-01 7.5245446756171830e-01 1.20000000e+02 9.7987871022323303e-01 
1.80000000e+03 6.4256442723800300e-01 5.9580289115557772e-01 6.7739455710602403e-01 5.9764433516092097e-01 6.8748451931508503e-01 5.7772265112875776e-01 6.9940589642060536e-01 2.00000000e+02 9.7875667751746809e-01 
2.00000000e+03 3.0992539088978455e-01 2.8826633517505723e-01 3.2388675758480306e-01 2.8498336238358690e-01 3.3486741939598219e-01 2.7689177951504024e-01 3.3850903212033367e-01 2.00000000e+02 9.7711068770246512e-01 
2.20000000e+03 1.5862992129522502e-01 1.4646740148904583e-01 1.6739520189936782e-01 1.4401268984521454e-01 1.7324715274523556e-01 1.3961439229130623e-01 1.7567379407498196e-01 2.00000000e+02 9.7808275519707322e-01 
2.40000000e+03 8.4960097748551455e-02 7.7796086188426178e-02 9.0844108725844322e-02 7.6059826390564231e-02 9.3860369106538652e-02 7.3534779727620209e-02 9.5629512700961455e-02 2.00000000e+02 9.7760832757195715e-01 
2.75000000e+03 7.7800084446775941e-02 7.1777614389718220e-02 8.1547676558100551e-02 6.8268672720280629e-02 8.7331496173271198e-02 6.6525424581035900e-02 8.8041776500964730e-02 5.00000000e+02 9.7794721919974181e-01 
3.25000000e+03 1.9446655292373771e-02 1.7692513784580744e-02 2.0936066641774376e-02 1.6314556025292186e-02 2.2578754559455350e-02 1.5856800386083631e-02 2.2914852516664266e-02 5.00000000e+02 9.8288463068875698e-01 
3.75000000e+03 5.0617555083097027e-03 4.6334572878951319e-03 5.4144881897232999e-03 3.9767956031898409e-03 6.1467154134295715e-03 3.8953176139801381e-03 6.2026141061450966e-03 5.00000000e+02 9.8829646383364789e-01 
4.50000000e+03 1.9682315760219909e-03 1.7299932392604736e-03 2.3292330870807757e-03 1.4053014279436285e-03 2.5311617241003531e-03 1.3569641576865940e-03 2.6369710190057684e-03 1.00000000e+03 1.0029407926194187e+00 
5.50000000e+03 1.6793531831052821e-04 1.4684406770474850e-04 2.1718972579550173e-04 9.7383038979325531e-05 2.3848759764173117e-04 9.4297929906648397e-05 2.5397961373749945e-04 1.00000000e+03 1.0485783130786821e+00 


==> anc/LHC13-Mtt-HT4-PDF4LHC15LUXqed-all_members.dat <==
3.60000000e+02 9.8552972781717941e+01 1.0157569275909142e+02 9.3333882675549006e+01 1.0170011231177735e+02 9.9044045330086419e+01 9.3696223404913709e+01 9.8401105956395057e+01 9.8746306710068239e+01 9.8732408330872701e+01 9.8275524309030814e+01 9.8743308126657510e+01 9.9131167563262352e+01 9.8502909535442328e+01 9.8169715671579510e+01 9.8400808907485128e+01 9.8640877349450747e+01 9.8338673614212752e+01 9.9103434611390810e+01 9.8701849570904955e+01 9.8378070673420353e+01 9.8371021324005483e+01 9.8303170549926179e+01 9.8913101107993967e+01 9.8327376051248606e+01 9.8756747701152946e+01 9.8648744810678707e+01 9.8846062873705961e+01 9.8133733351442331e+01 9.8717498556086625e+01 9.7938807786826672e+01 9.8299319990081315e+01 9.8840475055909323e+01 9.8488255953439989e+01 9.8445564607730503e+01 9.8670132541832089e+01 9.8651202012949625e+01 9.8529881398147083e+01 9.8452790438409082e+01 9.8610562824878755e+01 9.8656984541549747e+01 9.8604991228621358e+01 9.8706528287254372e+01 9.8605410296762258e+01 9.8635103488168966e+01 9.8600294797472287e+01 9.8557054363244106e+01 9.8428023862364043e+01 9.8542593217636835e+01 9.8607316788585919e+01 9.8425025065596017e+01 9.8613645377923291e+01 9.8568626940835500e+01 9.8399882080098507e+01 9.8554430617322112e+01 9.8594623317342339e+01 9.8496036116809634e+01 9.8558604222813372e+01 9.8615585963447586e+01 9.8623654167079096e+01 9.8560177620177015e+01 9.8487534388240050e+01 9.8505140037379448e+01 9.8624665698255214e+01 9.8549720536502207e+01 9.8454119236876366e+01 9.8490914992893835e+01 9.8519788498021256e+01 9.8554468798459737e+01 9.8572024278382187e+01 9.8584944029761559e+01 9.8561964428446771e+01 9.8530241804058122e+01 9.8538305444699958e+01 9.8572807350944586e+01 9.8578461232748111e+01 9.8635075895124302e+01 9.8533467841382063e+01 9.8616286411543456e+01 9.8622354541952106e+01 9.8526713905761412e+01 9.8577798065320437e+01 9.8541509651600364e+01 9.8543436824878242e+01 9.8579251241617399e+01 9.8567571408466563e+01 9.8529233236619206e+01 9.8647763796963076e+01 9.8552261537229199e+01 9.8580499947221156e+01 9.8520684474757445e+01 9.8498936618317103e+01 9.8496958852413158e+01 9.8584423299721749e+01 9.8448954543409343e+01 9.8509454400950830e+01 9.8512741564931332e+01 9.8571934992035963e+01 9.8526722630992396e+01 9.8540346163703163e+01 9.8528882124726294e+01 9.8525533584826590e+01 9.8562312787648537e+01 9.8531839012327197e+01 9.8562952881021985e+01 9.8544251845421229e+01 9.8523149910204978e+01 9.8554212692594845e+01 9.8566535484567581e+01 9.8571056700462179e+01 9.8568109180958857e+01 9.8568249286593442e+01 9.8569480529551342e+01 9.8567714128061453e+01 9.8571700745964037e+01 4.0000000000000000e+01 
4.00000000e+02 1.4476217638844307e+02 1.4550109412987575e+02 1.3929043479512703e+02 1.4614590849919233e+02 1.4523878069400064e+02 1.3984012686792761e+02 1.4473565490597392e+02 1.4504277743127588e+02 1.4502055965569204e+02 1.4437874875999444e+02 1.4506807356201878e+02 1.4564015734090935e+02 1.4469451382243176e+02 1.4413931065384210e+02 1.4449554527929658e+02 1.4490863907193250e+02 1.4442758035290314e+02 1.4554775053660833e+02 1.4510643724454934e+02 1.4458746302015473e+02 1.4457991813506305e+02 1.4434494391706602e+02 1.4530735835524015e+02 1.4438612835023682e+02 1.4509836511918741e+02 1.4496429808651280e+02 1.4518037869840106e+02 1.4407313770737170e+02 1.4503515133593856e+02 1.4375232209220340e+02 1.4435915955731062e+02 1.4521767169470053e+02 1.4465623421888282e+02 1.4460358152034246e+02 1.4493558099238817e+02 1.4491271528545587e+02 1.4472263893308926e+02 1.4459158016886497e+02 1.4484689582544081e+02 1.4491366243604750e+02 1.4485819309862234e+02 1.4498527760202316e+02 1.4484120063460372e+02 1.4488281777716256e+02 1.4484227028371831e+02 1.4476735642596506e+02 1.4457919296831534e+02 1.4475309264752437e+02 1.4485124309108610e+02 1.4456366000350488e+02 1.4485680937465330e+02 1.4479073199304335e+02 1.4453564216607592e+02 1.4477066600331949e+02 1.4482288049507883e+02 1.4467661138885961e+02 1.4476927414915320e+02 1.4485994751500229e+02 1.4487180938228150e+02 1.4477300508343328e+02 1.4466361071605610e+02 1.4468818259469558e+02 1.4486382144879096e+02 1.4475598070134524e+02 1.4461283460010222e+02 1.4466884422315152e+02 1.4471350273667611e+02 1.4476171208260811e+02 1.4479035730776218e+02 1.4480705777508962e+02 1.4477937806143530e+02 1.4472595345193210e+02 1.4473745046151762e+02 1.4478934203945198e+02 1.4479757227118165e+02 1.4488622260690292e+02 1.4473287292381181e+02 1.4485591780491373e+02 1.4486479600106804e+02 1.4472377706042627e+02 1.4480033747835486e+02 1.4474446923771330e+02 1.4474776200227566e+02 1.4480212884132254e+02 1.4478470374466102e+02 1.4472663551997013e+02 1.4490436309385515e+02 1.4476176233964375e+02 1.4480268428186324e+02 1.4471459016265149e+02 1.4467976169356618e+02 1.4467604291674786e+02 1.4481060194573379e+02 1.4460474278849478e+02 1.4469577634254949e+02 1.4470150982197393e+02 1.4479096909083873e+02 1.4472210735920680e+02 1.4474308994863293e+02 1.4472547290078708e+02 1.4471988388628259e+02 1.4477562219189895e+02 1.4473071092104308e+02 1.4477733612399382e+02 1.4474871640545715e+02 1.4471719983677499e+02 1.4476421994788413e+02 1.4475921626019306e+02 1.4476555782367191e+02 1.4476143225249382e+02 1.4476157739453146e+02 1.4476337947229248e+02 1.4476076221853660e+02 1.4476648540495032e+02 4.0000000000000000e+01 
4.40000000e+02 1.2628258039834419e+02 1.2679023074881243e+02 1.2169735141479201e+02 1.2749736061245794e+02 1.2665884238900985e+02 1.2221583766070245e+02 1.2626584235018636e+02 1.2652648003191439e+02 1.2649695514498741e+02 1.2598057917031765e+02 1.2657767994769731e+02 1.2707193497294116e+02 1.2623392750663314e+02 1.2568507437875168e+02 1.2600845864512424e+02 1.2642817660930201e+02 1.2597734956925997e+02 1.2693333900805987e+02 1.2670996663894564e+02 1.2622562994284395e+02 1.2621185351194961e+02 1.2586984552504188e+02 1.2676483504949029e+02 1.2591401210963255e+02 1.2661187575302733e+02 1.2651965847162523e+02 1.2663345235067885e+02 1.2560813439372652e+02 1.2655162875875065e+02 1.2529754782356608e+02 1.2589899698008723e+02 1.2671239835256735e+02 1.2617839630010204e+02 1.2614319447121200e+02 1.2643665179275560e+02 1.2641991755507664e+02 1.2624159332435883e+02 1.2611150099332333e+02 1.2635661382213350e+02 1.2641385063306480e+02 1.2638646637206483e+02 1.2647523614021839e+02 1.2635344349637134e+02 1.2638761156492136e+02 1.2636273544162407e+02 1.2628580017456565e+02 1.2612357924616606e+02 1.2628085609806362e+02 1.2636958877133650e+02 1.2609936475986434e+02 1.2637034011351709e+02 1.2631251043675525e+02 1.2608357026680190e+02 1.2629602411880704e+02 1.2633471782425829e+02 1.2620610131834269e+02 1.2628786137297854e+02 1.2637330225589406e+02 1.2638401931467480e+02 1.2629269241069673e+02 1.2619391029012695e+02 1.2621385629377988e+02 1.2636746031580530e+02 1.2627609264749083e+02 1.2614827897978151e+02 1.2619878065667854e+02 1.2624001252798206e+02 1.2627960837610017e+02 1.2630740455149113e+02 1.2631981281263035e+02 1.2630130610499589e+02 1.2624801679750661e+02 1.2625768277181697e+02 1.2630395485801061e+02 1.2631169068245794e+02 1.2639436658597654e+02 1.2625576555188596e+02 1.2636466024906231e+02 1.2637263093657938e+02 1.2624902887047367e+02 1.2631740087254981e+02 1.2626611167743711e+02 1.2626949804243016e+02 1.2631854343835361e+02 1.2630340799383239e+02 1.2625083495615176e+02 1.2640945828012049e+02 1.2628273982115739e+02 1.2631740088340487e+02 1.2624121604761933e+02 1.2620724726744277e+02 1.2620347832601220e+02 1.2632679170424480e+02 1.2614031910579202e+02 1.2622197616369976e+02 1.2622807001709330e+02 1.2630821576265366e+02 1.2624572190413983e+02 1.2626509558153040e+02 1.2624932174980052e+02 1.2624346196851246e+02 1.2629407944309028e+02 1.2625458611132274e+02 1.2629620181084198e+02 1.2627007669374588e+02 1.2624201418259048e+02 1.2628446277813103e+02 1.2627135480949661e+02 1.2627676241120936e+02 1.2627315498660901e+02 1.2627355047093100e+02 1.2627492321562683e+02 1.2627285433664601e+02 1.2627777245488123e+02 4.0000000000000000e+01 
4.80000000e+02 1.0073000653836800e+02 1.0142001267272146e+02 9.6862633912488434e+01 1.0203863287935184e+02 1.0110024912852050e+02 9.7398423662700438e+01 1.0063367001374822e+02 1.0092764785127603e+02 1.0088796776026713e+02 1.0052247618614184e+02 1.0099083794412107e+02 1.0137395828399006e+02 1.0070330056015558e+02 1.0021826983082757e+02 1.0048081229148727e+02 1.0085946639528922e+02 1.0048131896265937e+02 1.0121224993086430e+02 1.0116997236073939e+02 1.0077007465314476e+02 1.0074713197484701e+02 1.0037051180260335e+02 1.0110791879986326e+02 1.0040992999894254e+02 1.0102148530666736e+02 1.0096050360483598e+02 1.0099073616355135e+02 1.0013907757894437e+02 1.0096536350143681e+02 9.9868278825599276e+01 1.0040235980570253e+02 1.0109803517592781e+02 1.0063750105657685e+02 1.0061828900631764e+02 1.0085549325762028e+02 1.0084377870611337e+02 1.0069196931426517e+02 1.0057679848089231e+02 1.0078885567941620e+02 1.0083366297397939e+02 1.0082901883376437e+02 1.0088324039804898e+02 1.0078902120599355e+02 1.0081353608627474e+02 1.0080180718213947e+02 1.0073209542320407e+02 1.0060325654184888e+02 1.0073379182200392e+02 1.0080703471547527e+02 1.0057610221716114e+02 1.0080477953926267e+02 1.0075795377694577e+02 1.0057032033295438e+02 1.0074589344403574e+02 1.0077100625399771e+02 1.0066773585973993e+02 1.0073338244421295e+02 1.0080684964980456e+02 1.0081584945816326e+02 1.0073829300908142e+02 1.0065740466479558e+02 1.0067248090892888e+02 1.0079474153067147e+02 1.0072418922592149e+02 1.0062004316447168e+02 1.0066124028738963e+02 1.0069650424988986e+02 1.0072572787303859e+02 1.0075000915908460e+02 1.0075815164194215e+02 1.0074847857629612e+02 1.0070027785702834e+02 1.0070751418378964e+02 1.0074538791980017e+02 1.0075222338498440e+02 1.0082220325427977e+02 1.0070794522970961e+02 1.0079583169181934e+02 1.0080246773577976e+02 1.0070349208917811e+02 1.0075929928129965e+02 1.0071607432380146e+02 1.0071953276095448e+02 1.0075974958787009e+02 1.0074769097451704e+02 1.0070403786886249e+02 1.0083386431891175e+02 1.0073086093521908e+02 1.0075789647783351e+02 1.0069724975437119e+02 1.0066754553927670e+02 1.0066376315473128e+02 1.0076718986856504e+02 1.0061286383115103e+02 1.0067959531353800e+02 1.0068527665947069e+02 1.0075131581794410e+02 1.0069924134472730e+02 1.0071562536712540e+02 1.0070257802286332e+02 1.0069694810849262e+02 1.0073907430729228e+02 1.0070719639819062e+02 1.0074120613240406e+02 1.0071945254247802e+02 1.0069662829494084e+02 1.0073185146336640e+02 1.0071789468208324e+02 1.0072225947568479e+02 1.0071956953081711e+02 1.0071963634167166e+02 1.0072080074485214e+02 1.0071904798088650e+02 1.0072315125855977e+02 4.0000000000000000e+01 
5.20000000e+02 7.8193893443577323e+01 7.9261891832320345e+01 7.5054762643728097e+01 7.9479894196729873e+01 7.8480270990781534e+01 7.5461971707880906e+01 7.8095022744737491e+01 7.8351272234409166e+01 7.8303547065299952e+01 7.8062059933539729e+01 7.8416589450027601e+01 7.8702453226537884e+01 7.8184440450136293e+01 7.7773826268940724e+01 7.7978628826722257e+01 7.8304636221795349e+01 7.8000382006184751e+01 7.8535633279827337e+01 7.8608602720002963e+01 7.8295792208740394e+01 7.8263274737095401e+01 7.7892297269293735e+01 7.8475841053249894e+01 7.7928443006216924e+01 7.8442106809287594e+01 7.8402712045938287e+01 7.8380085027720412e+01 7.7695028217374144e+01 7.8390882406405481e+01 7.7469846015778884e+01 7.7923183960433050e+01 7.8497212161524686e+01 7.8114100189521125e+01 7.8106894454145944e+01 7.8293655954032488e+01 7.8284844957609508e+01 7.8159932198476611e+01 7.8062956898663714e+01 7.8239199497291864e+01 7.8273242272002420e+01 7.8282216162849224e+01 7.8312347316398615e+01 7.8241923542005139e+01 7.8257715179965572e+01 7.8254963621691587e+01 7.8195244210423041e+01 7.8095704674457963e+01 7.8200110393083548e+01 7.8259483708893811e+01 7.8068600801227987e+01 7.8254985220418135e+01 7.8218660486096667e+01 7.8068914575250375e+01 7.8209929821717111e+01 7.8225146750033957e+01 7.8144504855218969e+01 7.8195878859014115e+01 7.8256671180318008e+01 7.8264280727955040e+01 7.8200499677065181e+01 7.8136085608746157e+01 7.8146772844816354e+01 7.8241896104317860e+01 7.8188725527706737e+01 7.8106443432259468e+01 7.8139257613102359e+01 7.8168233440627588e+01 7.8188897487182587e+01 7.8209500124975136e+01 7.8214559567527303e+01 7.8210729861604761e+01 7.8169150461638921e+01 7.8174167821324914e+01 7.8204407394935885e+01 7.8210205564161953e+01 7.8267373175313267e+01 7.8176222819225657e+01 7.8244970375338013e+01 7.8250446084549765e+01 7.8173347999566218e+01 7.8217627187664050e+01 7.8182420118153814e+01 7.8185193393307770e+01 7.8217979054221772e+01 7.8208326470480102e+01 7.8173199842303021e+01 7.8276218709764890e+01 7.8195084355498167e+01 7.8215397145610780e+01 7.8168478520120701e+01 7.8143326465219829e+01 7.8140105044635803e+01 7.8224088153769429e+01 7.8099956292055083e+01 7.8153262295801341e+01 7.8157931902602840e+01 7.8210883463325686e+01 7.8168838272483967e+01 7.8182143718115938e+01 7.8171855003059903e+01 7.8166737929506667e+01 7.8200744849188453e+01 7.8175873157939634e+01 7.8202959446314438e+01 7.8185311690747398e+01 7.8167164796639014e+01 7.8195611192344629e+01 7.8159570633234296e+01 7.8162801030909876e+01 7.8160647714334090e+01 7.8160818633357437e+01 7.8161743120239095e+01 7.8160362122871064e+01 7.8163696333057686e+01 4.0000000000000000e+01 
5.60000000e+02 6.0133796211619895e+01 6.1125441200658592e+01 5.7486671338401131e+01 6.1225784286381959e+01 6.0460064544947592e+01 5.8040362292905236e+01 5.9964271644384141e+01 6.0259208342579619e+01 6.0207787943182097e+01 6.0056385145172463e+01 6.0321369222612276e+01 6.0530181343741724e+01 6.0136036718072255e+01 5.9797057245748242e+01 5.9952375819260695e+01 6.0226396777003131e+01 5.9986229185818445e+01 6.0368891319448110e+01 6.0506373076230297e+01 6.0268530822857919e+01 6.0230770025173321e+01 5.9888029730199577e+01 6.0337479717410197e+01 5.9918629529116458e+01 6.0341964693253672e+01 6.0315284843879930e+01 6.0259887683831394e+01 5.9720725621127180e+01 6.0295614677457635e+01 5.9535022826733766e+01 5.9914084334883050e+01 6.0381534153211199e+01 6.0066285528808564e+01 6.0066578243657474e+01 6.0212494876099420e+01 6.0205802824234823e+01 6.0104308489589656e+01 6.0023651566263830e+01 6.0168144037536123e+01 6.0194144304871188e+01 6.0211493305060827e+01 6.0225464483470105e+01 6.0172433581323013e+01 6.0182523900329670e+01 6.0185112005988600e+01 6.0134689444452377e+01 6.0057939256636487e+01 6.0141054347512593e+01 6.0189031416343909e+01 6.0032946526608072e+01 6.0184095534423527e+01 6.0154963078443764e+01 6.0036931572953627e+01 6.0148845537407553e+01 6.0157150638332460e+01 6.0095406821218212e+01 6.0134634099834187e+01 6.0184436664168373e+01 6.0190655449838737e+01 6.0139350941874142e+01 6.0087994459132361e+01 6.0095829068203486e+01 6.0168727657112512e+01 6.0129401577885538e+01 6.0064957463569414e+01 6.0090551964477946e+01 6.0114405686808432e+01 6.0128912509061600e+01 6.0145807324019081e+01 6.0149019695457774e+01 6.0148698768465955e+01 6.0113605945149835e+01 6.0117032323212889e+01 6.0140692773437230e+01 6.0145703095618309e+01 6.0192196172964991e+01 6.0119795510685300e+01 6.0173345101217478e+01 6.0177654884243552e+01 6.0118162243984827e+01 6.0153066056151452e+01 6.0124437981942421e+01 6.0127121663734755e+01 6.0152952283710988e+01 6.0145702092955041e+01 6.0117469923286031e+01 6.0198506134831106e+01 6.0135127344927611e+01 6.0150267493628213e+01 6.0114533465100621e+01 6.0093330836876532e+01 6.0090526597335007e+01 6.0158194757324068e+01 6.0059274351896732e+01 6.0101196885257565e+01 6.0105546729645781e+01 6.0147383520111681e+01 6.0113809873866302e+01 6.0124630329298967e+01 6.0116408171423743e+01 6.0111859685723381e+01 6.0138955651112674e+01 6.0119815089041410e+01 6.0141026784232977e+01 6.0126897976175258e+01 6.0112672890738175e+01 6.0135120138739808e+01 6.0187101031701665e+01 6.0189420008256846e+01 6.0187741277183598e+01 6.0187919975310017e+01 6.0188533045161527e+01 6.0187581873660136e+01 6.0190029391645275e+01 4.0000000000000000e+01 
6.00000000e+02 4.5309786421675852e+01 4.5821861065723631e+01 4.3383607852881404e+01 4.6043003094117665e+01 4.5525196178479263e+01 4.3715568197859724e+01 4.5202214944267460e+01 4.5407764354029098e+01 4.5357070576389496e+01 4.5270000817304265e+01 4.5463257669085571e+01 4.5611637633108217e+01 4.5319388562440622e+01 4.5047513060739824e+01 4.5162356529480753e+01 4.5385099071438923e+01 4.5200644920800464e+01 4.5465599015956677e+01 4.5628537750993011e+01 4.5454033588513333e+01 4.5414589784922178e+01 4.5114256270381915e+01 4.5452068889061977e+01 4.5140082123620218e+01 4.5479125292452729e+01 4.5461825168755929e+01 4.5392477542032779e+01 4.4977097531064416e+01 4.5438639275153200e+01 4.4829037245083079e+01 4.5135796636299332e+01 4.5506382899877941e+01 4.5253968894145672e+01 4.5259183935704534e+01 4.5370416486645262e+01 4.5365339394872855e+01 4.5284935570193021e+01 4.5220385744137005e+01 4.5335533439926195e+01 4.5354637302353211e+01 4.5374765355252990e+01 4.5379002893271945e+01 4.5340210942674901e+01 4.5346139733109865e+01 4.5351523646283681e+01 4.5310270784866610e+01 4.5252255432759050e+01 4.5317228331687573e+01 4.5354514615873356e+01 4.5230869514604379e+01 4.5349236395648823e+01 4.5327217496677193e+01 4.5236476197170212e+01 4.5323201645662849e+01 4.5327214192780993e+01 4.5280431020496579e+01 4.5310021218734811e+01 4.5349536728427672e+01 4.5354744013059054e+01 4.5314129136020519e+01 4.5274541314488488e+01 4.5279885379279570e+01 4.5334917908722389e+01 4.5306124214734041e+01 4.5256978144284808e+01 4.5276416660474261e+01 4.5295582343177998e+01 4.5305003785495792e+01 4.5318947067524597e+01 4.5320735460770791e+01 4.5322582847364131e+01 4.5293680109095590e+01 4.5295783532211260e+01 4.5314216829106066e+01 4.5318497597606473e+01 4.5354873139522439e+01 4.5298966279169925e+01 4.5339298529673961e+01 4.5343173341921151e+01 4.5297975973672692e+01 4.5324876481075705e+01 4.5302420413110248e+01 4.5304740564040713e+01 4.5324760668102421e+01 4.5319195114901916e+01 4.5297066765588241e+01 4.5359670112137763e+01 4.5311213168297655e+01 4.5322081479953972e+01 4.5295253967643454e+01 4.5278014040637636e+01 4.5275837012766580e+01 4.5328864785152291e+01 4.5251907621395482e+01 4.5284341083846513e+01 4.5287946878978154e+01 4.5320251416760350e+01 4.5294193403018610e+01 4.5302568395333530e+01 4.5296261338520850e+01 4.5292424368284919e+01 4.5313634355548189e+01 4.5298947634156534e+01 4.5315333583470284e+01 4.5304411765507503e+01 4.5293315411907422e+01 4.5311113348375649e+01 4.5270480749855658e+01 4.5272080749067541e+01 4.5270928816168443e+01 4.5270998050316592e+01 4.5271437554091996e+01 4.5270725765388569e+01 4.5272655783288741e+01 4.0000000000000000e+01 
6.40000000e+02 3.4851042050961333e+01 3.5483460474765032e+01 3.3254993470688831e+01 3.5678566240885651e+01 3.5057070812364216e+01 3.3538313860838116e+01 3.4730985083962757e+01 3.4930000022824174e+01 3.4880994841165105e+01 3.4835185578029126e+01 3.4978743748229981e+01 3.5085475659722228e+01 3.4864374127371548e+01 3.4643850143511351e+01 3.4729275570594716e+01 3.4913071064526015e+01 3.4769563874095212e+01 3.4952989704002555e+01 3.5124207165356154e+01 3.4996191638774711e+01 3.4956204662204350e+01 3.4693470248058610e+01 3.4949210545474031e+01 3.4715778093523333e+01 3.4991375345821233e+01 3.4979323107970473e+01 3.4902390272844073e+01 3.4578080805242870e+01 3.4956159666847093e+01 3.4457275265125993e+01 3.4710517906685276e+01 3.5010660948177197e+01 3.4804576134530564e+01 3.4811673341189795e+01 3.4899066917985493e+01 3.4895107750753567e+01 3.4829708230478872e+01 3.4776433621543120e+01 3.4870342823808940e+01 3.4885070434463550e+01 3.4907094110028552e+01 3.4904929856597064e+01 3.4875471298997653e+01 3.4878726629952403e+01 3.4885416609560934e+01 3.4851585867444435e+01 3.4806503750751673e+01 3.4858068290598474e+01 3.4888265969294061e+01 3.4787597580744958e+01 3.4883291061526691e+01 3.4865623438488313e+01 3.4794099741440952e+01 3.4862859172638650e+01 3.4863874216629902e+01 3.4828103625011750e+01 3.4850761182706762e+01 3.4883155280152650e+01 3.4887202055526650e+01 3.4854496330965389e+01 3.4823272694085837e+01 3.4827105315751197e+01 3.4869136621029000e+01 3.4847750238831708e+01 3.4809707021010063e+01 3.4824655848726962e+01 3.4840420333676448e+01 3.4846549379859781e+01 3.4858034981538104e+01 3.4858923505392205e+01 3.4861951864898856e+01 3.4837838453049415e+01 3.4839361342706653e+01 3.4853604702232182e+01 3.4857285819612869e+01 3.4886730910879145e+01 3.4842313166503928e+01 3.4873751411476711e+01 3.4876877672928657e+01 3.4841921390237808e+01 3.4863181680343935e+01 3.4845053696234856e+01 3.4847121454214495e+01 3.4862982515879423e+01 3.4858815714544114e+01 3.4840963836634636e+01 3.4890122761893771e+01 3.4852435672891211e+01 3.4860425871204093e+01 3.4840064126913560e+01 3.4825663052295710e+01 3.4823818539565451e+01 3.4866498290159576e+01 3.4805314654997446e+01 3.4830653876251233e+01 3.4833648397154093e+01 3.4859304859153575e+01 3.4838628457413741e+01 3.4845250796247299e+01 3.4840386556103731e+01 3.4837091199345529e+01 3.4853888607853698e+01 3.4842581449206335e+01 3.4855461162584575e+01 3.4846661880126597e+01 3.4837984972634374e+01 3.4852140597714175e+01 3.4843972811219587e+01 3.4845297206138405e+01 3.4844421212677325e+01 3.4844385757525551e+01 3.4844942721413020e+01 3.4844291098235757e+01 3.4845717130386205e+01 4.0000000000000000e+01 
6.80000000e+02 2.6862837317376549e+01 2.7436643541508104e+01 2.5578637687906653e+01 2.7501498854882712e+01 2.7036931239940664e+01 2.5864668855518090e+01 2.6755804201290328e+01 2.6926311770645306e+01 2.6880539501569569e+01 2.6861954436967601e+01 2.6968446032715445e+01 2.7044735152720399e+01 2.6877883011596325e+01 2.6699502730445840e+01 2.6763295039204252e+01 2.6913587742956537e+01 2.6802362496552082e+01 2.6927582977700904e+01 2.7093614448735256e+01 2.7000737671074667e+01 2.6961822064281812e+01 2.6735908310130636e+01 2.6929387627309964e+01 2.6755570091289393e+01 2.6978539463861836e+01 2.6970058796301799e+01 2.6893477525767118e+01 2.6639709448060067e+01 2.6947907568292415e+01 2.6541965451221866e+01 2.6749517695458902e+01 2.6991579298680019e+01 2.6824110520409093e+01 2.6832170561102782e+01 2.6900790170461327e+01 2.6897692167149948e+01 2.6844765098700293e+01 2.6801446507552154e+01 2.6877308871240221e+01 2.6888779732095244e+01 2.6910076019323295e+01 2.6904671921343962e+01 2.6882442750680642e+01 2.6883884378077518e+01 2.6890893331849608e+01 2.6863245124085367e+01 2.6828235733836934e+01 2.6869333416477879e+01 2.6893467693518456e+01 2.6811976744937688e+01 2.6888945370143603e+01 2.6874940972322399e+01 2.6818581655705685e+01 2.6872971014459637e+01 2.6872350974279311e+01 2.6844847923494275e+01 2.6862318441219177e+01 2.6888581099130946e+01 2.6891890368452454e+01 2.6865737350918860e+01 2.6840771294048480e+01 2.6843612641308447e+01 2.6875925462581161e+01 2.6859892937260362e+01 2.6830377695231764e+01 2.6842024802710796e+01 2.6854739563458587e+01 2.6858794908384869e+01 2.6868218298664164e+01 2.6868549621607389e+01 2.6871994863247718e+01 2.6852086444815217e+01 2.6853030026772068e+01 2.6864307419416360e+01 2.6867505582633040e+01 2.6890935146701704e+01 2.6856081426604362e+01 2.6880160094964801e+01 2.6882835227554274e+01 2.6855772165107762e+01 2.6872489435012739e+01 2.6857838591453355e+01 2.6859613150008247e+01 2.6872286028045526e+01 2.6869078299731747e+01 2.6854892159974561e+01 2.6893473760243197e+01 2.6863936703463661e+01 2.6869981617139885e+01 2.6854252234983651e+01 2.6842522106991787e+01 2.6841145390497868e+01 2.6875169997464099e+01 2.6826469976479451e+01 2.6846672977870561e+01 2.6849037067736013e+01 2.6869425066132045e+01 2.6852759885006531e+01 2.6858088502812333e+01 2.6854344417251774e+01 2.6851517120897118e+01 2.6864961874420651e+01 2.6856200139497318e+01 2.6866238584226931e+01 2.6859343530583772e+01 2.6852561586933778e+01 2.6863675413571812e+01 2.6828944218514156e+01 2.6829992817517272e+01 2.6829359893705160e+01 2.6829329154790177e+01 2.6829537957834741e+01 2.6829204822523252e+01 2.6830334705946981e+01 4.0000000000000000e+01 
7.40000000e+02 3.6845468625831394e+01 3.7681622188014479e+01 3.5019674996573464e+01 3.7618515490187029e+01 3.7133340797183685e+01 3.5476867292840545e+01 3.6651598610895739e+01 3.6938979265146656e+01 3.6859693878787006e+01 3.6866970899533278e+01 3.7004573560987446e+01 3.7097615489682454e+01 3.6875885919879991e+01 3.6616552707171792e+01 3.6698001128308945e+01 3.6921009254174812e+01 3.6767902334176796e+01 3.6906466471159447e+01 3.7199804518952440e+01 3.7086582946349687e+01 3.7016485977381762e+01 3.6661257096396064e+01 3.6916619732294393e+01 3.6693267116836715e+01 3.7019340303572058e+01 3.7008854339723740e+01 3.6867082671655844e+01 3.6514245090063319e+01 3.6970661075966511e+01 3.6370519768608240e+01 3.6680196681113898e+01 3.7034175797115047e+01 3.6786581733909813e+01 3.6803110213158924e+01 3.6899730880321179e+01 3.6895216101922045e+01 3.6817344162219662e+01 3.6753234874693220e+01 3.6864759452643213e+01 3.6880482693210809e+01 3.6918822630741893e+01 3.6904228513827057e+01 3.6873993866431384e+01 3.6873737657197751e+01 3.6887367631571344e+01 3.6846051365928254e+01 3.6797319301097239e+01 3.6856250187088904e+01 3.6891598493831665e+01 3.6771656235789372e+01 3.6884007835060331e+01 3.6863768937911530e+01 3.6784107384897617e+01 3.6861688963953078e+01 3.6857753113765362e+01 3.6820613365603222e+01 3.6844029721939741e+01 3.6882781148732015e+01 3.6887576454668086e+01 3.6849711378420977e+01 3.6814108349172095e+01 3.6817485573702946e+01 3.6861739918886400e+01 3.6841060421428402e+01 3.6800102378736391e+01 3.6816006785284117e+01 3.6834946519057219e+01 3.6838774323101539e+01 3.6852800473508822e+01 3.6852705879654323e+01 3.6859929875531776e+01 3.6829744438905969e+01 3.6830530538240716e+01 3.6846217663751936e+01 3.6851477258700548e+01 3.6885418546477474e+01 3.6835749857849343e+01 3.6869246233881171e+01 3.6873092088069022e+01 3.6835898544489709e+01 3.6859642168637329e+01 3.6838074059776503e+01 3.6840934342891359e+01 3.6858940699563178e+01 3.6854709687966938e+01 3.6833990877239145e+01 3.6888548690542514e+01 3.6847380864281078e+01 3.6855203581258493e+01 3.6833965199128365e+01 3.6816201961496184e+01 3.6814032545534189e+01 3.6863286993423166e+01 3.6793802508136423e+01 3.6822177591492071e+01 3.6826038987478135e+01 3.6854920046742791e+01 3.6831037868650462e+01 3.6838885392504736e+01 3.6833427519560558e+01 3.6828933818639577e+01 3.6848184188859761e+01 3.6836205340097422e+01 3.6850405772339407e+01 3.6840342903007667e+01 3.6830761471989533e+01 3.6846673651379021e+01 3.6859231919444746e+01 3.6860591803654813e+01 3.6859662789181037e+01 3.6859654413760346e+01 3.6860056051601859e+01 3.6859575611673122e+01 3.6861065904837290e+01 8.0000000000000000e+01 
8.20000000e+02 2.2614339682055519e+01 2.3129712153652932e+01 2.1444427886015596e+01 2.3210994403850027e+01 2.2798517232025823e+01 2.1714194687239221e+01 2.2481457886281774e+01 2.2677684593521910e+01 2.2614325255782180e+01 2.2646978609783460e+01 2.2724006373764830e+01 2.2770873035190437e+01 2.2641194238290730e+01 2.2470745103406188e+01 2.2515091654624690e+01 2.2665653976949116e+01 2.2572367741899782e+01 2.2627418746805766e+01 2.2861395836797364e+01 2.2806565109721788e+01 2.2747879806439677e+01 2.2493175682138720e+01 2.2638773113010778e+01 2.2518097235096871e+01 2.2733988973713860e+01 2.2728026111299787e+01 2.2608804090279268e+01 2.2389513986137388e+01 2.2698184740026889e+01 2.2293489933895092e+01 2.2504573422924665e+01 2.2740190137580953e+01 2.2573138597872013e+01 2.2588000554172389e+01 2.2649531879846428e+01 2.2646609237724324e+01 2.2594225804543353e+01 2.2550965231666734e+01 2.2625547579595924e+01 2.2635344355921113e+01 2.2666517652725730e+01 2.2651618177912823e+01 2.2633172907496604e+01 2.2631330327112998e+01 2.2642805772262587e+01 2.2614784755370032e+01 2.2584081964386606e+01 2.2622594953665001e+01 2.2646030627250067e+01 2.2565688278988553e+01 2.2640242129475872e+01 2.2626844565499120e+01 2.2576063566505024e+01 2.2626085890540235e+01 2.2621169730067848e+01 2.2598857802266689e+01 2.2612875108509506e+01 2.2638992239725884e+01 2.2642157420731628e+01 2.2617147279473084e+01 2.2594181274658059e+01 2.2595926352645371e+01 2.2622814692957103e+01 2.2611053674219868e+01 2.2585798431141438e+01 2.2595413869261623e+01 2.2608411508134001e+01 2.2609083662156326e+01 2.2618784607576252e+01 2.2618245181402770e+01 2.2624601503982770e+01 2.2603843297081767e+01 2.2603775588282172e+01 2.2613774052370445e+01 2.2617619174286009e+01 2.2639941246992947e+01 2.2608077713572190e+01 2.2628676997200891e+01 2.2631406781919658e+01 2.2608485581468468e+01 2.2623793918972311e+01 2.2609323690088633e+01 2.2611487681178978e+01 2.2623120380901700e+01 2.2620511286557416e+01 2.2606848769406430e+01 2.2641639514904934e+01 2.2615794751833754e+01 2.2620101878163528e+01 2.2607364094969949e+01 2.2595079851329352e+01 2.2593649923077056e+01 2.2626082403196648e+01 2.2580980797725307e+01 2.2599148826783292e+01 2.2601845368080724e+01 2.2620453237980382e+01 2.2604877491114788e+01 2.2610047611756194e+01 2.2606598694333158e+01 2.2603300247932175e+01 2.2615866426648676e+01 2.2608417163391717e+01 2.2617498339048854e+01 2.2610967308392837e+01 2.2604761966216074e+01 2.2615135877745136e+01 2.2601188153810480e+01 2.2601941516569045e+01 2.2601438387677753e+01 2.2601441346367764e+01 2.2601675840119448e+01 2.2601347494033998e+01 2.2602276762224896e+01 8.0000000000000000e+01 
9.00000000e+02 1.4197832705084034e+01 1.4688228435394574e+01 1.3407542284562897e+01 1.4618000927393158e+01 1.4342459333386323e+01 1.3607885141923862e+01 1.4088876638688077e+01 1.4241932561480633e+01 1.4192636772193923e+01 1.4230509060897742e+01 1.4274223035538888e+01 1.4297235334064331e+01 1.4219530553387621e+01 1.4106513264921485e+01 1.4130197067491114e+01 1.4233056295637915e+01 1.4175611243820892e+01 1.4190192641675537e+01 1.4370016378151242e+01 1.4346308377549343e+01 1.4299138075081389e+01 1.4117541748605790e+01 1.4199614971484449e+01 1.4136659266915711e+01 1.4281268454168428e+01 1.4277357807489244e+01 1.4180182232642576e+01 1.4043017756978914e+01 1.4255318722489287e+01 1.3977214691548550e+01 1.4123605147255581e+01 1.4283687300289689e+01 1.4168842018877934e+01 1.4180978479547580e+01 1.4221304108675740e+01 1.4219430325765869e+01 1.4183293951529604e+01 1.4153481838274226e+01 1.4204338032893341e+01 1.4210862758368158e+01 1.4235613496762600e+01 1.4222367610697585e+01 1.4210449021508682e+01 1.4208295156797675e+01 1.4217444774118691e+01 1.4198199596232532e+01 1.4178263197322398e+01 1.4203963306064459e+01 1.4220086370349504e+01 1.4164914892666445e+01 1.4215860556436335e+01 1.4206503161002537e+01 1.4173342245282056e+01 1.4206375814669464e+01 1.4201483515887553e+01 1.4188011243883574e+01 1.4196594246146375e+01 1.4214482045645020e+01 1.4216546627766926e+01 1.4199859982990217e+01 1.4184548951765908e+01 1.4185502884794728e+01 1.4202209627125580e+01 1.4195345436982858e+01 1.4179596651576688e+01 1.4185443325277710e+01 1.4194470435484144e+01 1.4193904173326446e+01 1.4200612813884991e+01 1.4199967802820764e+01 1.4205205484545509e+01 1.4190755795469050e+01 1.4190368735152562e+01 1.4196757251453235e+01 1.4199732295657659e+01 1.4214567202417614e+01 1.4193733078087053e+01 1.4206689386168570e+01 1.4208636190970527e+01 1.4194162017393518e+01 1.4204272185480747e+01 1.4194352587979850e+01 1.4195977396251683e+01 1.4203600344290674e+01 1.4202060060557995e+01 1.4192906728856590e+01 1.4215471741502860e+01 1.4198954524309341e+01 1.4201375958431164e+01 1.4193532539520008e+01 1.4184909834372224e+01 1.4184015333102076e+01 1.4205749981902795e+01 1.4175947764003658e+01 1.4187778440498382e+01 1.4189698270668156e+01 1.4201895581178341e+01 1.4191541614642897e+01 1.4195031999397504e+01 1.4192780023176317e+01 1.4190349234014926e+01 1.4198713066850729e+01 1.4194070420639457e+01 1.4199927176477910e+01 1.4195612854528536e+01 1.4191533360394780e+01 1.4198370721817529e+01 1.4188158192979429e+01 1.4188585178329260e+01 1.4188293965378854e+01 1.4188295293157516e+01 1.4188435969664425e+01 1.4188240656198339e+01 1.4188825562684618e+01 8.0000000000000000e+01 
9.80000000e+02 9.1844607120692263e+00 9.4543814426770041e+00 8.6714050729037027e+00 9.5120683485513258e+00 9.2669734364138243e+00 8.7832332721586130e+00 9.1195913913055175e+00 9.2159436616266390e+00 9.1778889448732546e+00 9.2133380480923748e+00 9.2385883629787067e+00 9.2494140256304611e+00 9.2014731476898302e+00 9.1249550414824689e+00 9.1373326501332510e+00 9.2091055857782305e+00 9.1729758690298890e+00 9.1691836596576817e+00 9.3059795681516881e+00 9.2982328894497890e+00 9.2607853909505629e+00 9.1300052331792223e+00 9.1762744779897272e+00 9.1448541262480667e+00 9.2437417398543182e+00 9.2410508499148936e+00 9.1631583466870996e+00 9.0755049118655311e+00 9.2248676870663093e+00 9.0293252390855887e+00 9.1329385040411033e+00 9.2445346282724010e+00 9.1636689378429264e+00 9.1732463850527051e+00 9.2005057069934200e+00 9.1992897071094326e+00 9.1736951029424620e+00 9.1528028210885495e+00 9.1882783545113575e+00 9.1928246979729291e+00 9.2122522039428869e+00 9.2010923986651267e+00 9.1931565895138778e+00 9.1911364763596914e+00 9.1982185365100406e+00 9.1846127981353334e+00 9.1713393309595883e+00 9.1890091365830369e+00 9.2003319455989683e+00 9.1616921676256329e+00 9.1972169303601241e+00 9.1904713227267099e+00 9.1683270020498249e+00 9.1906907406803242e+00 9.1864126204342096e+00 9.1780095564232109e+00 9.1834102865456835e+00 9.1959616647727493e+00 9.1973354005723422e+00 9.1859047518872075e+00 9.1754560911508189e+00 9.1759699500388621e+00 9.1866272960349438e+00 9.1825102305424107e+00 9.1724672294448215e+00 9.1760920166466384e+00 9.1825203931006723e+00 9.1814245104176191e+00 9.1862320026436866e+00 9.1856419818839168e+00 9.1898235242275774e+00 9.1795161457800862e+00 9.1790440794524351e+00 9.1832669360159436e+00 9.1855437307934071e+00 9.1956618559182512e+00 9.1816957072849252e+00 9.1900500277366834e+00 9.1914449706316734e+00 9.1820789977412200e+00 9.1889300775539056e+00 9.1819800465712209e+00 9.1832127973960826e+00 9.1883389733486940e+00 9.1874091543580523e+00 9.1810693291786976e+00 9.1961866188513746e+00 9.1853006685325855e+00 9.1866435375966429e+00 9.1817010843165203e+00 9.1755527754932089e+00 9.1749646475736899e+00 9.1898888077061081e+00 9.1696528488384406e+00 9.1775724980291979e+00 9.1789872768175158e+00 9.1872096911868049e+00 9.1801353684479157e+00 9.1825367788382213e+00 9.1810605181105522e+00 9.1792259780669863e+00 9.1849402677621388e+00 9.1819320812063427e+00 9.1858606243671463e+00 9.1829437383381904e+00 9.1801213964202741e+00 9.1848257402768123e+00 9.1837123753919876e+00 9.1839800001817125e+00 9.1838141278055438e+00 9.1838028729661598e+00 9.1838734365203685e+00 9.1837604611057149e+00 9.1841332943172240e+00 8.0000000000000000e+01 
1.06000000e+03 6.0547875065063579e+00 6.2659915657449679e+00 5.6967576845294552e+00 6.2056812683603830e+00 6.1367114608466924e+00 5.8113670082529891e+00 5.9910860292618882e+00 6.0776476288402517e+00 6.0484080530568942e+00 6.0788264198068891e+00 6.0935679828329761e+00 6.0981008898279541e+00 6.0678441160319263e+00 6.0153615262595377e+00 6.0216188259764705e+00 6.0722668179882628e+00 6.0492792535282343e+00 6.0379952195286020e+00 6.1409901520440657e+00 6.1412553044270277e+00 6.1117552611715906e+00 6.0173098756126944e+00 6.0429604427849668e+00 6.0291079509522998e+00 6.0973972565228207e+00 6.0953364874866045e+00 6.0340245665809329e+00 5.9770464681363862e+00 6.0834940696408770e+00 5.9445309679361635e+00 6.0186431813047996e+00 6.0972528419246634e+00 6.0398177460034441e+00 6.0472422952456508e+00 6.0659011844969593e+00 6.0652353240891514e+00 6.0469227160609007e+00 6.0319497399618411e+00 6.0570186443014942e+00 6.0602615081973656e+00 6.0753249918440098e+00 6.0663441997649610e+00 6.0608168094749209e+00 6.0591746046424442e+00 6.0646098855831845e+00 6.0549922775864040e+00 6.0458185374276647e+00 6.0582510948851738e+00 6.0662786793891614e+00 6.0387314866735817e+00 6.0640465343782521e+00 6.0590327060962501e+00 6.0439400138215227e+00 6.0593830768931118e+00 6.0557005489424904e+00 6.0505101729713813e+00 6.0539419733542985e+00 6.0628795523196306e+00 6.0638049003292087e+00 6.0558305298584836e+00 6.0485899959762701e+00 6.0488836286137806e+00 6.0557606129564414e+00 6.0532818474951853e+00 6.0468283651078210e+00 6.0490285071773418e+00 6.0537090300581697e+00 6.0524869801103502e+00 6.0559365318607448e+00 6.0554102271932990e+00 6.0587166871601967e+00 6.0513397983143618e+00 6.0508599175026552e+00 6.0536871483754702e+00 6.0554538316791993e+00 6.0624484494709900e+00 6.0528911676809409e+00 6.0584014604492911e+00 6.0593992437202466e+00 6.0532284747222747e+00 6.0579792943891650e+00 6.0530030955495082e+00 6.0539396517616320e+00 6.0574372815033994e+00 6.0569015338931376e+00 6.0524358504390969e+00 6.0627383478905346e+00 6.0553889161749046e+00 6.0561895924175486e+00 6.0530165929802484e+00 6.0485415685901298e+00 6.0481516869731138e+00 6.0586160230972101e+00 6.0446205609905030e+00 6.0500370995249879e+00 6.0510782731970982e+00 6.0567280124041458e+00 6.0518143852551907e+00 6.0534745877893661e+00 6.0524767567338120e+00 6.0510980580537908e+00 6.0550590420601180e+00 6.0531072014789498e+00 6.0557589355105899e+00 6.0537313998168836e+00 6.0517856650759354e+00 6.0550498597202926e+00 6.0606989751441311e+00 6.0608480010504655e+00 6.0607392699062181e+00 6.0607339346387876e+00 6.0607821669858213e+00 6.0607032097906153e+00 6.0609561944472858e+00 8.0000000000000000e+01 
1.16000000e+03 5.5874170281638103e+00 5.8172254865551549e+00 5.2353038491102764e+00 5.7852195642143300e+00 5.6542195849978212e+00 5.3457976294229264e+00 5.5342178263041237e+00 5.6110041237509085e+00 5.5793963308779642e+00 5.6150819001901633e+00 5.6264962508244212e+00 5.6279508085550134e+00 5.6012686594914944e+00 5.5509568717991318e+00 5.5543467190835472e+00 5.6048435172087707e+00 5.5847362398888301e+00 5.5642227168380547e+00 5.6733507114754156e+00 5.6797707482307640e+00 5.6472463734123153e+00 5.5514245506995978e+00 5.5689205343646435e+00 5.5644700213131149e+00 5.6306585010640786e+00 5.6284234546475993e+00 5.5594358562998378e+00 5.5089489452114906e+00 5.6165084563350902e+00 5.4761751598885464e+00 5.5514272580226640e+00 5.6300868054073128e+00 5.5720539145168990e+00 5.5802456090225201e+00 5.5984347022388219e+00 5.5978050962994690e+00 5.5791363627861399e+00 5.5640517202628041e+00 5.5890864905625177e+00 5.5924967352046693e+00 5.6089562590969715e+00 5.5988134316625535e+00 5.5932965311367493e+00 5.5913248081082605e+00 5.5971933185085918e+00 5.5875611514567183e+00 5.5787774287450906e+00 5.5909372461113467e+00 5.5991961891120292e+00 5.5713718296957744e+00 5.5969103351051999e+00 5.5916693016835142e+00 5.5771280965986589e+00 5.5922156888353269e+00 5.5878747084047236e+00 5.5834284764325526e+00 5.5864268972154276e+00 5.5954447955915914e+00 5.5962737463470189e+00 5.5885002755438569e+00 5.5813673913844948e+00 5.5815870661066613e+00 5.5877871905958099e+00 5.5857317360370473e+00 5.5799930783788323e+00 5.5818868159589226e+00 5.5866040515931381e+00 5.5849437491687661e+00 5.5884317601784854e+00 5.5878389784928855e+00 5.5915124559523015e+00 5.5839703047697480e+00 5.5833684107525032e+00 5.5859954309186755e+00 5.5879287297619991e+00 5.5947432586367380e+00 5.5856111739520493e+00 5.5906366099943030e+00 5.5916599764626556e+00 5.5859547872202171e+00 5.5905989133601564e+00 5.5855770266924436e+00 5.5865818669298832e+00 5.5899447426705358e+00 5.5895610359496022e+00 5.5851053526450407e+00 5.5949601271525449e+00 5.5880386073116401e+00 5.5886196036866682e+00 5.5857874857252572e+00 5.5812061047187020e+00 5.5808769894645032e+00 5.5911738058755134e+00 5.5775624943704427e+00 5.5827406559327413e+00 5.5838280964602909e+00 5.5892898897887395e+00 5.5844768666546960e+00 5.5861352156399047e+00 5.5851752924162392e+00 5.5836975086536693e+00 5.5876019787424713e+00 5.5858055150592572e+00 5.5883480254335209e+00 5.5863723127600400e+00 5.5844591453455665e+00 5.5876506536273931e+00 5.5943972581246868e+00 5.5945267140138908e+00 5.5944362429935977e+00 5.5944256941428225e+00 5.5944777176020901e+00 5.5944136329567309e+00 5.5946366926312656e+00 1.2000000000000000e+02 
1.28000000e+03 3.1925473582526318e+00 3.3318319566514418e+00 2.9857637239198271e+00 3.3148877996937411e+00 3.2321102721090553e+00 3.0492993816237037e+00 3.1596654779199653e+00 3.2079257537729946e+00 3.1866198331840323e+00 3.2121368890153521e+00 3.2171889594068301e+00 3.2161737260508141e+00 3.2015512851325556e+00 3.1716973342107866e+00 3.1718824541564796e+00 3.2033776341281404e+00 3.1927695702100531e+00 3.1738198629701522e+00 3.2458373364620421e+00 3.2540248334886779e+00 3.2316873748064543e+00 3.1712384651313359e+00 3.1763912449306142e+00 3.1803114352250614e+00 3.2200218541367476e+00 3.2184332896523276e+00 3.1696774453168479e+00 3.1428521447871276e+00 3.2111466435664484e+00 3.1220636574463225e+00 3.1701245398825404e+00 3.2195130231861069e+00 3.1827136321902723e+00 3.1882390957072806e+00 3.1993598724219452e+00 3.1991235312503448e+00 3.1870961980598551e+00 3.1774829025228284e+00 3.1931625682159557e+00 3.1954862642100594e+00 3.2068720200674852e+00 3.1996792277677684e+00 3.1961285292992891e+00 3.1947721152231150e+00 3.1986931321037764e+00 3.1926454791531764e+00 3.1872810263389795e+00 3.1949012999359239e+00 3.2002024369517215e+00 3.1824564366703130e+00 3.1987618256507853e+00 3.1951517785581505e+00 3.1864605918062296e+00 3.1956904295532129e+00 3.1924525428889532e+00 3.1902374277276624e+00 3.1918441171107896e+00 3.1975710671957298e+00 3.1979965812226845e+00 3.1932315936143914e+00 3.1888391778181435e+00 3.1889543773295821e+00 3.1923596624844066e+00 3.1913617778285457e+00 3.1882918211045164e+00 3.1891948394943026e+00 3.1922518864417504e+00 3.1908696228760665e+00 3.1930974760770834e+00 3.1926726795111433e+00 3.1952244577565279e+00 3.1903793802461182e+00 3.1899085420976410e+00 3.1914465735751407e+00 3.1927810961365899e+00 3.1969049567515335e+00 3.1915002189899275e+00 3.1942845336527799e+00 3.1949284516092735e+00 3.1917127489181687e+00 3.1945837949223619e+00 3.1913729450301411e+00 3.1920345564705372e+00 3.1940474928201712e+00 3.1938939038875058e+00 3.1911314335322345e+00 3.1970033451380959e+00 3.1929364296251932e+00 3.1931735062122830e+00 3.1916231556775099e+00 3.1886730530054708e+00 3.1885007950590882e+00 3.1948834154187580e+00 3.1865901952765414e+00 3.1896890048336179e+00 3.1904061690275518e+00 3.1937101015820439e+00 3.1907435424297939e+00 3.1917787328144036e+00 3.1912002428915205e+00 3.1902025663821498e+00 3.1926093803596176e+00 3.1916029925436158e+00 3.1931073206374254e+00 3.1919054193206180e+00 3.1907249355226210e+00 3.1926847866386656e+00 3.1931168229761195e+00 3.1931763619917262e+00 3.1931341953837293e+00 3.1931267250460116e+00 3.1931528407369782e+00 3.1931234597894980e+00 3.1932478557065433e+00 1.2000000000000000e+02 
1.40000000e+03 1.8423862297724105e+00 1.8935356239266019e+00 1.7302394854636791e+00 1.9183396716028043e+00 1.8658924431380048e+00 1.7558220215255707e+00 1.8219356453282611e+00 1.8524154434413391e+00 1.8382752091282788e+00 1.8558143658362731e+00 1.8578906884574180e+00 1.8563097259351002e+00 1.8480858468856423e+00 1.8303470731781615e+00 1.8294156320415627e+00 1.8491260470252608e+00 1.8435520153523837e+00 1.8284223247842464e+00 1.8753737382203832e+00 1.8827269444033998e+00 1.8677014401322616e+00 1.8298265577814770e+00 1.8297755530673672e+00 1.8359956885351858e+00 1.8597891690454520e+00 1.8586795826464695e+00 1.8247907287836196e+00 1.8108868695127058e+00 1.8543615402272811e+00 1.7975924365964013e+00 1.8283593483200915e+00 1.8595341216006112e+00 1.8360987260804134e+00 1.8397563810645634e+00 1.8466378663685354e+00 1.8465838259868723e+00 1.8387894608670146e+00 1.8326826698988139e+00 1.8425394553816048e+00 1.8441442884746420e+00 1.8518843806906624e+00 1.8468943329247320e+00 1.8445740290872159e+00 1.8437010495677113e+00 1.8462574265456171e+00 1.8424277211391222e+00 1.8391256236822051e+00 1.8439326672836653e+00 1.8473448260590808e+00 1.8360172571274680e+00 1.8464644327057045e+00 1.8439628093343898e+00 1.8387404213632035e+00 1.8444225686656228e+00 1.8421032226155687e+00 1.8410292823591006e+00 1.8419099444212461e+00 1.8455476496463357e+00 1.8457595896628831e+00 1.8428214185853415e+00 1.8400968878311637e+00 1.8401699562008020e+00 1.8420337919207295e+00 1.8415612873527114e+00 1.8399443956324757e+00 1.8403296393524589e+00 1.8423145300773600e+00 1.8412669681040974e+00 1.8426951033316494e+00 1.8423665094562209e+00 1.8441174310554762e+00 1.8410168007148748e+00 1.8406830788134911e+00 1.8415584180206699e+00 1.8424999381344389e+00 1.8450020676755963e+00 1.8417535450759004e+00 1.8433313741868287e+00 1.8437305525925036e+00 1.8419030856206977e+00 1.8436788077069701e+00 1.8416182802911671e+00 1.8420676411266783e+00 1.8432668035533613e+00 1.8432496726984953e+00 1.8415098113359276e+00 1.8450408893497086e+00 1.8426237252201842e+00 1.8427087707026746e+00 1.8418595378402405e+00 1.8399638542362697e+00 1.8398736129489941e+00 1.8438407688963983e+00 1.8387700781373846e+00 1.8406338413256871e+00 1.8410953953693368e+00 1.8431122952079160e+00 1.8412672123412619e+00 1.8419233318659685e+00 1.8415731889037765e+00 1.8408972606828897e+00 1.8423823238742072e+00 1.8418216841218531e+00 1.8427290625955326e+00 1.8419890001349142e+00 1.8412536596677767e+00 1.8424743053888442e+00 1.8416750237710737e+00 1.8416998651536953e+00 1.8416806754742732e+00 1.8416739493815439e+00 1.8416893964652028e+00 1.8416721533969380e+00 1.8417442629930181e+00 1.2000000000000000e+02 
1.52000000e+03 1.1358343373289062e+00 1.1929518250630426e+00 1.0568546281644042e+00 1.1811615778793503e+00 1.1492532892320724e+00 1.0838095377489834e+00 1.1237481432002758e+00 1.1427571639886878e+00 1.1329148264486739e+00 1.1453802537602853e+00 1.1461528257451328e+00 1.1446140194573169e+00 1.1395796031395031e+00 1.1283873489931437e+00 1.1271631902506916e+00 1.1402722738765452e+00 1.1371979687710261e+00 1.1252809931576817e+00 1.1574624964922298e+00 1.1635879864706569e+00 1.1530455879692909e+00 1.1279935194176831e+00 1.1259988897323066e+00 1.1324129798685618e+00 1.1474853551604962e+00 1.1466821862768430e+00 1.1220405837196699e+00 1.1146216259528514e+00 1.1440251874385665e+00 1.1056203572324146e+00 1.1265070353423909e+00 1.1473655320345697e+00 1.1315639000545543e+00 1.1341200728110836e+00 1.1386586834802557e+00 1.1387008070253080e+00 1.1333403639874056e+00 1.1292103329554182e+00 1.1357719409366183e+00 1.1369524887113487e+00 1.1424767713532469e+00 1.1388800346244441e+00 1.1372438616874927e+00 1.1366485151820762e+00 1.1384085100871593e+00 1.1358570192543880e+00 1.1336751411185713e+00 1.1369064696200386e+00 1.1392428331971909e+00 1.1315588698597348e+00 1.1386689477674206e+00 1.1368488602285078e+00 1.1335033647918304e+00 1.1372338835064850e+00 1.1355017460359460e+00 1.1349808477886512e+00 1.1354818438180894e+00 1.1379409597630017e+00 1.1380450285911461e+00 1.1361176515036482e+00 1.1343186602016524e+00 1.1343781256751375e+00 1.1354623042828880e+00 1.1352307060441997e+00 1.1343425665118394e+00 1.1344999761497119e+00 1.1358576606396755e+00 1.1350464466697976e+00 1.1360006972529726e+00 1.1357732982289812e+00 1.1370325396125371e+00 1.1349126109048435e+00 1.1346751275088671e+00 1.1351988828458215e+00 1.1358763166908787e+00 1.1375053195311031e+00 1.1354392108991342e+00 1.1363739370142483e+00 1.1366328064629057e+00 1.1355288004510871e+00 1.1367148171602279e+00 1.1353017987386502e+00 1.1356163325937119e+00 1.1363879599148237e+00 1.1364081507228727e+00 1.1352615577851819e+00 1.1375213645183841e+00 1.1359862136152827e+00 1.1360071225327888e+00 1.1355050854268185e+00 1.1342138437812894e+00 1.1341674672916775e+00 1.1367976888398366e+00 1.1334858397665923e+00 1.1346841592640518e+00 1.1350014498969239e+00 1.1363173395889439e+00 1.1350924952401920e+00 1.1355299366584914e+00 1.1353067608790672e+00 1.1348307017451309e+00 1.1358141099593229e+00 1.1354760538940125e+00 1.1360566387616444e+00 1.1355722919460451e+00 1.1350804381488995e+00 1.1358824450913614e+00 1.1360679555865711e+00 1.1360780729733915e+00 1.1360685498068244e+00 1.1360666743982208e+00 1.1360751194477618e+00 1.1360669515559285e+00 1.1361100264707082e+00 1.2000000000000000e+02 
1.64000000e+03 6.9970857552039900e-01 7.2412017243489679e-01 6.5374943850865741e-01 7.2342252940534713e-01 7.1455537490068832e-01 6.6822718806791215e-01 6.8745871929406133e-01 7.0446055690576093e-01 6.9773191186724959e-01 7.0634282878011589e-01 7.0652528231635281e-01 7.0524968036587132e-01 7.0209065234758505e-01 6.9510898391610609e-01 6.9391839078342576e-01 7.0260097339835292e-01 7.0093615842629764e-01 6.9198221106060598e-01 7.1380378358210761e-01 7.1852281030164322e-01 7.1132009638469684e-01 6.9493527055193405e-01 6.9235683984958074e-01 6.9797545668133687e-01 7.0743566782696243e-01 7.0686545505417842e-01 6.8914255258086676e-01 6.8554229965016700e-01 7.0532756447566358e-01 6.7937370155659127e-01 6.9353027849702964e-01 7.0748223818341238e-01 6.9684444061656292e-01 6.9857256900269094e-01 7.0159009035443154e-01 7.0167015533295707e-01 6.9797989034366348e-01 6.9518775827522861e-01 6.9955470924163354e-01 7.0043861981135458e-01 7.0435593164090715e-01 7.0177327285685209e-01 7.0061060055707347e-01 7.0021432180499876e-01 7.0141517409976639e-01 6.9970698705738910e-01 6.9827865363037933e-01 7.0043371411466204e-01 7.0205564407903687e-01 6.9682881867430380e-01 7.0169492817109747e-01 7.0036754276117830e-01 6.9819901875388224e-01 7.0066542428922540e-01 6.9938091159086135e-01 6.9916786778873585e-01 6.9946030053222941e-01 7.0111451277350345e-01 7.0114700918974493e-01 6.9990513820800393e-01 6.9869796122140226e-01 6.9875282002099892e-01 6.9938194586884128e-01 6.9926876107113689e-01 6.9880371236610628e-01 6.9884676915069877e-01 6.9976470448499495e-01 6.9916778123681556e-01 6.9979637813437601e-01 6.9963870915271353e-01 7.0053037863968426e-01 6.9909291832046927e-01 6.9892626141292025e-01 6.9923480347107581e-01 6.9972407892986510e-01 7.0076846970118212e-01 6.9946051011315125e-01 7.0001428631924723e-01 7.0018133412355876e-01 6.9952044882014552e-01 7.0030739711375822e-01 6.9934591696958293e-01 6.9955967128057994e-01 7.0005168281154795e-01 7.0009684104420866e-01 6.9933873640638866e-01 7.0077172768342655e-01 6.9980000497801631e-01 6.9979637992917643e-01 6.9950972506468456e-01 6.9862665009065683e-01 6.9860919882542671e-01 7.0034684005738634e-01 6.9818929749362113e-01 6.9895537213852654e-01 6.9917420187300927e-01 7.0003040873887901e-01 6.9921942471317744e-01 6.9951908332377699e-01 6.9936858451030981e-01 6.9903565171652993e-01 6.9968291899730228e-01 6.9948523479460867e-01 6.9985421686593319e-01 6.9953600584768505e-01 6.9921150367255680e-01 6.9974153940262540e-01 6.9980377567462670e-01 6.9980720895552739e-01 6.9980333093321423e-01 6.9979945740793681e-01 6.9980523141828144e-01 6.9980000845985901e-01 6.9982655072117050e-01 1.2000000000000000e+02 
1.80000000e+03 6.5000148145803849e-01 6.8980100573762737e-01 6.0243951931966133e-01 6.7528793199196169e-01 6.6176770451059175e-01 6.2110786734092482e-01 6.3993265883336570e-01 6.5500186593456422e-01 6.4800645604836538e-01 6.5701401780060564e-01 6.5685335625325114e-01 6.5531263544756824e-01 6.5223608942371869e-01 6.4570255981123392e-01 6.4407606293809105e-01 6.5285606217830539e-01 6.5157625864776647e-01 6.4137922383353208e-01 6.6396258329838387e-01 6.6939937758554957e-01 6.6195573357642035e-01 6.4573914645665753e-01 6.4165875247309168e-01 6.4888906392510148e-01 6.5779050413593509e-01 6.5716802744490721e-01 6.3753957937285333e-01 6.3556057548476286e-01 6.5594024763655101e-01 6.2900602362396141e-01 6.4375554418421110e-01 6.5804825315759474e-01 6.4706385520743104e-01 6.4883201205780949e-01 6.5190860817159280e-01 6.5208448898084104e-01 6.4816046772660629e-01 6.4525661104810628e-01 6.4970832363439801e-01 6.5072704638861412e-01 6.5501548202068505e-01 6.5217052330843261e-01 6.5087407029825173e-01 6.5050537925186458e-01 6.5173887476004033e-01 6.4999438082005623e-01 6.4852887377191315e-01 6.5078147001791009e-01 6.5248650476513514e-01 6.4703031490526353e-01 6.5215070630863770e-01 6.5062399854095943e-01 6.4851839989947824e-01 6.5099160784272370e-01 6.4953625322410680e-01 6.4947697305452567e-01 6.4973585030959080e-01 6.5144380171456218e-01 6.5142947681982766e-01 6.5019352496160487e-01 6.4897215894499927e-01 6.4905020046798045e-01 6.4957406821693475e-01 6.4951201805534575e-01 6.4919074685148237e-01 6.4913846431735345e-01 6.5010985610959449e-01 6.4943043111925891e-01 6.5005969067611369e-01 6.4988841465331815e-01 6.5086118112217961e-01 6.4936259106065175e-01 6.4919281102419013e-01 6.4945722600086464e-01 6.4999952938373506e-01 6.5102152347652920e-01 6.4977069761937245e-01 6.5024921215501019e-01 6.5040289187300071e-01 6.4982166626282034e-01 6.5063163954408765e-01 6.4961493948221882e-01 6.4984496628184962e-01 6.5032160635055392e-01 6.5039472418242772e-01 6.4963802755502664e-01 6.5102128113177071e-01 6.5008581199408288e-01 6.5006351233194770e-01 6.4981896738771117e-01 6.4889592356647297e-01 6.4888956464730152e-01 6.5065263965993936e-01 6.4850978674853632e-01 6.4924843814737498e-01 6.4947553146583914e-01 6.5033205310274367e-01 6.4950697445036043e-01 6.4981680018737520e-01 6.4966514706382661e-01 6.4930586065625284e-01 6.4995804150720049e-01 6.4978452709350332e-01 6.5014683759782910e-01 6.4982638143075044e-01 6.4949659567660523e-01 6.5003323406058922e-01 6.4934104092130807e-01 6.4934139804083202e-01 6.4933993951827729e-01 6.4933568640822570e-01 6.4934021481634241e-01 6.4933758342724746e-01 6.4936131797077135e-01 2.0000000000000000e+02 
2.00000000e+03 3.1916020619704560e-01 3.3568317986524970e-01 2.9516004857139760e-01 3.3186691045828837e-01 3.2660605821934297e-01 3.0368957584474715e-01 3.1287246687288794e-01 3.2200128893922864e-01 3.1811891584795970e-01 3.2312016948378081e-01 3.2284403657727867e-01 3.2187425279143927e-01 3.2021960476008426e-01 3.1703015247204125e-01 3.1587924550979690e-01 3.2065626570144201e-01 3.2019553073609525e-01 3.1399119436813661e-01 3.2655828303513335e-01 3.2985346309517238e-01 3.2578528723129735e-01 3.1725392752114856e-01 3.1409682343387491e-01 3.1897006579717918e-01 3.2334924282364086e-01 3.2299304653765915e-01 3.1117551366521101e-01 3.1125109878085483e-01 3.2258287354985221e-01 3.0743495726134595e-01 3.1576031237890972e-01 3.2366778322382356e-01 3.1754000951856187e-01 3.1850209246387740e-01 3.2020640148706619e-01 3.2037103296670288e-01 3.1809460413525670e-01 3.1645512066229847e-01 3.1890027025844442e-01 3.1955350426243717e-01 3.2211049697450961e-01 3.2040147832588683e-01 3.1960429180070382e-01 3.1942782899406102e-01 3.2010748227228658e-01 3.1914684088433448e-01 3.1834046896362139e-01 3.1961128884178580e-01 3.2058995013676067e-01 3.1749342934636993e-01 3.2043573389269675e-01 3.1947206785624899e-01 3.1836923241552295e-01 3.1971195758834825e-01 3.1880765169103636e-01 3.1888636451870012e-01 3.1900728243730075e-01 3.1995986443729602e-01 3.1991833133569036e-01 3.1926209407750517e-01 3.1858338486364102e-01 3.1864700751123676e-01 3.1886308783719280e-01 3.1885984191209837e-01 3.1878190948514684e-01 3.1869302480516748e-01 3.1924720288691355e-01 3.1883881079201554e-01 3.1917270261063724e-01 3.1906765138366439e-01 3.1964769532058385e-01 3.1879804067637524e-01 3.1870835146512239e-01 3.1881541468521707e-01 3.1915102497676789e-01 3.1967941551248225e-01 3.1904207053354894e-01 3.1925352364240817e-01 3.1933273682500912e-01 3.1907083555434312e-01 3.1952106308716616e-01 3.1893327513163583e-01 3.1906745640752493e-01 3.1931309277812758e-01 3.1937611478047434e-01 3.1896966595625065e-01 3.1967839388508723e-01 3.1919384717296678e-01 3.1917577937882446e-01 3.1907593454278887e-01 3.1854699272510273e-01 3.1855238102478728e-01 3.1951920171782494e-01 3.1837311632507354e-01 3.1875501233067682e-01 3.1888383995341868e-01 3.1934514914345413e-01 3.1888933878481529e-01 3.1906724333673525e-01 3.1898303815339191e-01 3.1877017106086081e-01 3.1912425199889638e-01 3.1904962154088978e-01 3.1923789242828321e-01 3.1906405244251512e-01 3.1888116792204968e-01 3.1917413823906715e-01 3.1880600947843080e-01 3.1880368945831888e-01 3.1880415242117383e-01 3.1880179158322741e-01 3.1880385710368703e-01 3.1880301719375986e-01 3.1881459131111134e-01 2.0000000000000000e+02 
2.20000000e+03 1.6388091808903302e-01 1.7345283473753953e-01 1.5098237188492891e-01 1.7243835477903399e-01 1.6674517935813229e-01 1.5522866870588542e-01 1.6119426920527571e-01 1.6554690986260320e-01 1.6333832188252842e-01 1.6616597816023412e-01 1.6593213977739799e-01 1.6533177736669022e-01 1.6437450704516277e-01 1.6277071321174394e-01 1.6199322483610662e-01 1.6469035063339713e-01 1.6453668102803698e-01 1.6073957098533087e-01 1.6794980015535896e-01 1.6993006569603969e-01 1.6767226641240088e-01 1.6304505785527862e-01 1.6078891311700763e-01 1.6398625766682487e-01 1.6619947534863216e-01 1.6599359639737515e-01 1.5873495105348909e-01 1.5941124308693669e-01 1.6592480703947304e-01 1.5709383583330347e-01 1.6196509163887879e-01 1.6649758988322874e-01 1.6296603817087410e-01 1.6348856569200443e-01 1.6447118325427287e-01 1.6461559199647963e-01 1.6325287986306758e-01 1.6227851647711217e-01 1.6367322241516205e-01 1.6410540930760983e-01 1.6567652970697055e-01 1.6462380625148187e-01 1.6411324064361993e-01 1.6403771562957462e-01 1.6442146119169337e-01 1.6387115565553403e-01 1.6339892702369310e-01 1.6415470148958022e-01 1.6473890524452828e-01 1.6291342698894895e-01 1.6466616075876131e-01 1.6403963603310978e-01 1.6343988370485460e-01 1.6419451014260711e-01 1.6362437555613640e-01 1.6372785786073268e-01 1.6379370068338472e-01 1.6434148903273973e-01 1.6429538978140523e-01 1.6393908807310817e-01 1.6354672176955509e-01 1.6359464978166038e-01 1.6368184981781064e-01 1.6369555872500618e-01 1.6370003156159388e-01 1.6361678987326198e-01 1.6394467609449634e-01 1.6369381727928070e-01 1.6387498717401050e-01 1.6381507113608157e-01 1.6416688163253779e-01 1.6366901547528862e-01 1.6362287092369324e-01 1.6366511986632881e-01 1.6386932440968782e-01 1.6415688437541404e-01 1.6381911558402254e-01 1.6391365126678806e-01 1.6395165641814358e-01 1.6383326332012677e-01 1.6409602142931187e-01 1.6374568142377557e-01 1.6382597831535706e-01 1.6395807513073216e-01 1.6400230826081455e-01 1.6377607946520972e-01 1.6415431697915225e-01 1.6389583459000645e-01 1.6387945849321606e-01 1.6383992123422952e-01 1.6352686338940026e-01 1.6353480051312064e-01 1.6408656108755196e-01 1.6344848279442920e-01 1.6365550756862374e-01 1.6372910252888889e-01 1.6398984856277055e-01 1.6372704801536728e-01 1.6383105077892030e-01 1.6378311793788222e-01 1.6365542846788522e-01 1.6385524261057036e-01 1.6382156521717775e-01 1.6392533023038333e-01 1.6382763481372553e-01 1.6372045980584413e-01 1.6388791129831543e-01 1.6446957216783253e-01 1.6446711181403487e-01 1.6446810226244316e-01 1.6446638841557687e-01 1.6446758363858088e-01 1.6446743014811585e-01 1.6447314312045630e-01 2.0000000000000000e+02 
2.40000000e+03 8.7618596944815802e-02 9.7213167907591103e-02 7.9577477163982613e-02 9.1019741637495655e-02 9.0286048249559075e-02 8.3880647659808363e-02 8.5389439921517110e-02 8.8625674680572544e-02 8.7349466226415748e-02 8.8963580127858266e-02 8.8794101609152618e-02 8.8422070430744557e-02 8.7830944376828965e-02 8.7019882361241543e-02 8.6485696373004808e-02 8.8062280576099022e-02 8.8018638031748586e-02 8.5658220015076864e-02 8.9952123255678820e-02 9.1132496044522740e-02 8.9890566007589948e-02 8.7305634271997945e-02 8.5703041388370954e-02 8.7786882482711950e-02 8.8933452972073057e-02 8.8822293116676054e-02 8.4189954100791595e-02 8.5028594746024894e-02 8.8900159435687631e-02 8.3512313740262467e-02 8.6490817868997719e-02 8.9219174416014832e-02 8.7082768394560695e-02 8.7369797602277727e-02 8.7966925854300451e-02 8.8081737021359199e-02 8.7227961237218654e-02 8.6631366932214307e-02 8.7457694951470502e-02 8.7752234575245877e-02 8.8760067472218582e-02 8.8083790240643667e-02 8.7743557376480069e-02 8.7718093259929186e-02 8.7940698210001986e-02 8.7609379777863608e-02 8.7319898485356373e-02 8.7793681219654182e-02 8.8151118102052173e-02 8.7031848832638439e-02 8.8121744329016358e-02 8.7695325440533739e-02 8.7362267803136287e-02 8.7801350783996299e-02 8.7430744363080834e-02 8.7525789078900018e-02 8.7567167369416929e-02 8.7894915525461137e-02 8.7852040384548483e-02 8.7649869852084158e-02 8.7412397353435020e-02 8.7451205678416230e-02 8.7482473908251021e-02 8.7499446708890496e-02 8.7530279898985194e-02 8.7458460212452696e-02 8.7665632135231805e-02 8.7505053450927725e-02 8.7604735163883118e-02 8.7571516037459274e-02 8.7791657559924269e-02 8.7487801695406986e-02 8.7465568562394999e-02 8.7478357424914527e-02 8.7606154234196834e-02 8.7769432707916303e-02 8.7585783453900459e-02 8.7626829443153420e-02 8.7640564320648165e-02 8.7589570482498477e-02 8.7755181070770294e-02 8.7534029895062565e-02 8.7582664541321076e-02 8.7660347009569872e-02 8.7687168497437656e-02 8.7558103810711246e-02 8.7769831073540333e-02 8.7625359845189696e-02 8.7612332302966792e-02 8.7597830257051229e-02 8.7405975315842335e-02 8.7413003749877344e-02 8.7742558548976807e-02 8.7371741563871175e-02 8.7488022412141181e-02 8.7531392948528408e-02 8.7684486667115591e-02 8.7526209881420527e-02 8.7589425886099595e-02 8.7562259704727294e-02 8.7481750219102386e-02 8.7599661998725348e-02 8.7585026905126942e-02 8.7645179353964889e-02 8.7587505222940579e-02 8.7522326785876528e-02 8.7622318010983496e-02 8.7766686862158660e-02 8.7764875428977512e-02 8.7765675775888133e-02 8.7764605048765723e-02 8.7765156997676563e-02 8.7765287270215306e-02 8.7768444109440971e-02 2.0000000000000000e+02 
2.75000000e+03 8.1915295957648765e-02 8.9562826977139104e-02 7.4466545064777789e-02 8.4714834486963958e-02 8.4762273015703132e-02 7.8109111085167882e-02 7.9604879618548410e-02 8.3023664422173946e-02 8.1728645087036866e-02 8.3319713415390073e-02 8.3120299316746207e-02 8.2699459224155919e-02 8.2003962934748001e-02 8.1357229896959302e-02 8.0668715867225238e-02 8.2328324143897319e-02 8.2336619700062022e-02 7.9671669051311372e-02 8.4322353732928734e-02 8.5546784204668505e-02 8.4419530871052334e-02 8.1888998489960466e-02 7.9765900564203199e-02 8.2234193306183090e-02 8.3232069365312064e-02 8.3126829780454187e-02 7.7645869034418571e-02 7.9252327003632855e-02 8.3412915166569526e-02 7.7350697415485614e-02 8.0711578923764640e-02 8.3732777542449191e-02 8.1359036933761314e-02 8.1615149521953215e-02 8.2290306105967242e-02 8.2458974968192683e-02 8.1467774003963406e-02 8.0776580265343526e-02 8.1676493189696969e-02 8.2064575084267039e-02 8.3277042318225553e-02 8.2460326573622858e-02 8.2026548957497253e-02 8.2031578697253665e-02 8.2265710413044049e-02 8.1900351019150358e-02 8.1572808213151091e-02 8.2116923309763168e-02 8.2535811301151243e-02 8.1250747569349177e-02 8.2528549970869877e-02 8.1982477507559173e-02 8.1635481480457253e-02 8.2106879423145276e-02 8.1647792748084619e-02 8.1813202438648897e-02 8.1861158403453718e-02 8.2219538655489879e-02 8.2145672679259846e-02 8.1947188453820929e-02 8.1673537317780834e-02 8.1735499259855501e-02 8.1741864985017995e-02 8.1770681355891134e-02 8.1843185040067504e-02 8.1738566300877585e-02 8.1972888397302712e-02 8.1794577124230383e-02 8.1886763329301560e-02 8.1851194181994796e-02 8.2108503890222770e-02 8.1768285065675489e-02 8.1750920857813228e-02 8.1739638446119742e-02 8.1897004267404483e-02 8.2057625609438023e-02 8.1878312446364260e-02 8.1908551117057138e-02 8.1914260601528982e-02 8.1884652190768042e-02 8.2075032412823129e-02 8.1814772955008067e-02 8.1867837705204047e-02 8.1949332697227997e-02 8.1985718549272585e-02 8.1853413552289256e-02 8.2059291098882742e-02 8.1914623867064495e-02 8.1900569865736933e-02 8.1902099302043757e-02 8.1679286661624578e-02 8.1692372924341686e-02 8.2053244363394062e-02 8.1661032033654476e-02 8.1778559572690659e-02 8.1826490357368498e-02 8.1989329818892190e-02 8.1813113001320575e-02 8.1888617663342725e-02 8.1856207148362836e-02 8.1759919297484912e-02 8.1889027814039200e-02 8.1883344478084180e-02 8.1944602572554634e-02 8.1882539596122073e-02 8.1807988781152474e-02 8.1916754468381217e-02 8.2342092669654823e-02 8.2339561903179662e-02 8.2340700387334362e-02 8.2339480316188332e-02 8.2339939721666242e-02 8.2340402889614500e-02 8.2343340522444852e-02 5.0000000000000000e+02 
3.25000000e+03 2.0303949923284634e-02 2.1603789076792401e-02 1.8455145317639438e-02 2.1399829328275850e-02 2.0837653245505169e-02 1.9267572584597870e-02 1.9779927780561580e-02 2.0652329647241133e-02 2.0303566084459348e-02 2.0702806569621913e-02 2.0646169668197049e-02 2.0508455805314713e-02 2.0263285691991956e-02 2.0171042960805810e-02 1.9909056152104036e-02 2.0396179234385681e-02 2.0415630283450076e-02 1.9563168755365536e-02 2.1000881077462889e-02 2.1333872652441212e-02 2.1106428404070721e-02 2.0447794530714169e-02 1.9622184078311119e-02 2.0451887683826810e-02 2.0657900605269154e-02 2.0635027668127394e-02 1.8743913260986070e-02 1.9562478757167656e-02 2.0820734141063196e-02 1.8834494175823339e-02 1.9939178172051385e-02 2.0914306993164850e-02 2.0149698337342592e-02 2.0190552571153941e-02 2.0416323764774758e-02 2.0493522757952461e-02 2.0154739757205907e-02 1.9914256424084009e-02 2.0197109352212580e-02 2.0352548715803560e-02 2.0790840196829290e-02 2.0494748533254208e-02 2.0325318058276174e-02 2.0348522609279704e-02 2.0416152127877198e-02 2.0299934614403947e-02 2.0185454252009117e-02 2.0376600694629772e-02 2.0519944740226306e-02 2.0082345206139576e-02 2.0531744800585928e-02 2.0315373065864287e-02 2.0215142256153954e-02 2.0358591781571993e-02 2.0186122210367780e-02 2.0268969239265321e-02 2.0288881037854992e-02 2.0401257774998318e-02 2.0362876202585735e-02 2.0312967432522398e-02 2.0217080946772496e-02 2.0246687100665420e-02 2.0236360055376931e-02 2.0251231519878846e-02 2.0291038427634338e-02 2.0243699235265131e-02 2.0324504415820840e-02 2.0266995659330468e-02 2.0287464853827410e-02 2.0278504726725096e-02 2.0364860100185459e-02 2.0255060368368064e-02 2.0253304046130627e-02 2.0240043850165486e-02 2.0293907949514845e-02 2.0337843612262280e-02 2.0291054425408774e-02 2.0295453205038873e-02 2.0291898235020520e-02 2.0292621899864458e-02 2.0361739904665634e-02 2.0268743411576248e-02 2.0284570525904280e-02 2.0308435996653943e-02 2.0323305023988061e-02 2.0285568105063965e-02 2.0340220935019755e-02 2.0300069229523470e-02 2.0294477300998336e-02 2.0304470270479900e-02 2.0226881378597985e-02 2.0233597119948630e-02 2.0349183633310501e-02 2.0231013697504446e-02 2.0264012485964537e-02 2.0279621889685854e-02 2.0328691509576613e-02 2.0271167963648092e-02 2.0297267178819575e-02 2.0286645170808592e-02 2.0251595544871062e-02 2.0292949199836489e-02 2.0296271359989172e-02 2.0313513625938293e-02 2.0294257338794520e-02 2.0268654498235603e-02 2.0303086862694001e-02 2.0316478984353719e-02 2.0315509075527000e-02 2.0315977600370679e-02 2.0315536045651568e-02 2.0315650505784755e-02 2.0315879748566343e-02 2.0316636233314891e-02 5.0000000000000000e+02 
3.75000000e+03 5.3802065107820818e-03 5.8604002300127796e-03 4.8361460640664513e-03 5.9199547798876430e-03 5.4756983522528330e-03 4.9974756123219166e-03 5.2551722332693411e-03 5.4951397135486546e-03 5.4035854543870755e-03 5.4935830363739930e-03 5.4829254287887584e-03 5.4343872162908730e-03 5.3442393913538744e-03 5.3513130440728069e-03 5.2489718499253721e-03 5.3960415773453259e-03 5.4050425691615830e-03 5.1258935196369284e-03 5.5944642632509518e-03 5.6830392059626228e-03 5.6564831059055555e-03 5.4822784447730493e-03 5.1567368130137538e-03 5.4383428748568342e-03 5.4797074132569654e-03 5.4730165199032930e-03 4.8038904495521680e-03 5.1739316352180653e-03 5.5664500318179030e-03 4.8824133591836762e-03 5.2648548632172705e-03 5.6040690038771067e-03 5.3406569528152946e-03 5.3303776573646383e-03 5.4125728259144862e-03 5.4500745429206746e-03 5.3260785117965588e-03 5.2360881114701212e-03 5.3329075556319593e-03 5.3961297074343259e-03 5.5658521429164101e-03 5.4519361171170523e-03 5.3825041845903627e-03 5.3998664090163240e-03 5.4197488707056155e-03 5.3802780355064568e-03 5.3354802086718334e-03 5.4095601676310383e-03 5.4603108196378848e-03 5.3012332208258487e-03 5.4696941651510783e-03 5.3798871262493416e-03 5.3501242655230640e-03 5.3961339051397080e-03 5.3282013156335508e-03 5.3669318252879961e-03 5.3763145892421500e-03 5.4135994957032717e-03 5.3950828926622703e-03 5.3822479089060751e-03 5.3473033998815821e-03 5.3606953898767719e-03 5.3529849249605152e-03 5.3604278734183898e-03 5.3783344041226869e-03 5.3569918961309665e-03 5.3881345260356926e-03 5.3677240768947613e-03 5.3716421887584839e-03 5.3701892999588755e-03 5.3999214537650050e-03 5.3629728812672056e-03 5.3634018809637250e-03 5.3567394167567187e-03 5.3750850299088019e-03 5.3883185505401122e-03 5.3753584459373949e-03 5.3764969473071829e-03 5.3721210560714761e-03 5.3751374411473768e-03 5.4023990986233738e-03 5.3674763615184726e-03 5.3721367411272355e-03 5.3796006441655395e-03 5.3853462645609375e-03 5.3741385327647712e-03 5.3901157508779718e-03 5.3781814367811686e-03 5.3754527105949407e-03 5.3814818700981216e-03 5.3536465902797844e-03 5.3565899270199132e-03 5.3959767849401548e-03 5.3580772993962050e-03 5.3679971742582053e-03 5.3732776006813277e-03 5.3891821610946031e-03 5.3687466053245715e-03 5.3782792985703192e-03 5.3750182565083845e-03 5.3611237141533144e-03 5.3755829283521064e-03 5.3785478466194248e-03 5.3834045543465596e-03 5.3769569508100423e-03 5.3678129050585832e-03 5.3795229598701880e-03 5.3654581722942640e-03 5.3651143405872917e-03 5.3652845872150688e-03 5.3651235457829504e-03 5.3651537780765434e-03 5.3652527184979435e-03 5.3654668372005460e-03 5.0000000000000000e+02 
4.50000000e+03 2.0576405302836919e-03 2.2080122842816343e-03 1.8257181815051395e-03 2.1129664402298486e-03 2.2323690806704383e-03 1.9638550559822258e-03 1.9328290318343863e-03 2.1145094209230777e-03 2.0839157280668225e-03 2.1010131810017614e-03 2.1044794367199942e-03 2.0768030105387031e-03 2.0271722693764489e-03 2.0525614411555431e-03 1.9930587807526056e-03 2.0562222230568927e-03 2.0618174877723126e-03 1.9280068874555391e-03 2.1541265278460170e-03 2.1857822116787360e-03 2.2006124661694691e-03 2.1395257469566105e-03 1.9482707762038002e-03 2.0906900331553288e-03 2.0986764985260623e-03 2.0931652866834948e-03 1.7485316409140315e-03 1.9795308040340695e-03 2.1566722382707318e-03 1.8085788718181452e-03 2.0053227958510178e-03 2.1824073444078494e-03 2.0474650590495821e-03 2.0234273270749326e-03 2.0689488509683263e-03 2.0972871571828689e-03 2.0282039091787285e-03 1.9741583300023060e-03 2.0263084276399461e-03 2.0653301734895771e-03 2.1662872130830887e-03 2.0987526715078465e-03 2.0548445289100387e-03 2.0697029741709927e-03 2.0786454391382094e-03 2.0592578243211496e-03 2.0327173969311996e-03 2.0750803370199015e-03 2.1032360066921777e-03 2.0131079707756843e-03 2.1126677911785961e-03 2.0559880716893211e-03 2.0411817800019068e-03 2.0646694569004097e-03 2.0217125682925963e-03 2.0499289694824920e-03 2.0563135183234260e-03 2.0753519580500347e-03 2.0620477685788785e-03 2.0584449157021877e-03 2.0375650451830616e-03 2.0465061137363151e-03 2.0402059004390499e-03 2.0455464813863688e-03 2.0576601975525800e-03 2.0436312145737105e-03 2.0618956902288474e-03 2.0512511071932036e-03 2.0514182604536705e-03 2.0512208128371464e-03 2.0664155820785172e-03 2.0483277081551859e-03 2.0489325208210276e-03 2.0445981576779422e-03 2.0535571342253254e-03 2.0593497320462190e-03 2.0537955644540791e-03 2.0553918616050592e-03 2.0520510963896493e-03 2.0538619195012331e-03 2.0712811447673460e-03 2.0501229952437851e-03 2.0520524580266335e-03 2.0546406116088958e-03 2.0595843451116560e-03 2.0548288769610735e-03 2.0612776055283248e-03 2.0554230366234463e-03 2.0540327969260355e-03 2.0591017527037069e-03 2.0430499982211714e-03 2.0451783653936389e-03 2.0656254417157844e-03 2.0478089519770366e-03 2.0522401314344981e-03 2.0553377844812798e-03 2.0629741734971142e-03 2.0516282271105055e-03 2.0569136799828292e-03 2.0553770559187936e-03 2.0468327008485894e-03 2.0548049958593025e-03 2.0575494599944888e-03 2.0594995226584124e-03 2.0561457154323988e-03 2.0507510726455948e-03 2.0568542956299015e-03 2.0968140564608948e-03 2.0966645047862447e-03 2.0967389028215887e-03 2.0966543756865252e-03 2.0966727859644462e-03 2.0967235584134765e-03 2.0968207659143897e-03 1.0000000000000000e+03 
5.50000000e+03 1.5244807378600610e-04 1.7353370718384156e-04 1.3748394209796467e-04 1.7551307947839443e-04 1.5335538417142092e-04 1.3949276955612603e-04 1.4822168016347619e-04 1.5895281822388461e-04 1.5793274314983055e-04 1.5488845189142952e-04 1.5755214134910702e-04 1.5343410280007830e-04 1.4709830489631048e-04 1.5341439353068492e-04 1.4551726282347122e-04 1.5069653622991108e-04 1.5152774078502147e-04 1.3771256454242982e-04 1.6136728408925488e-04 1.6329946926189149e-04 1.6902713004828356e-04 1.6641545920755054e-04 1.4007240293846217e-04 1.5702113190303922e-04 1.5609991529607581e-04 1.5447133431161416e-04 1.1663467974184618e-04 1.4738618927820569e-04 1.6395220087323374e-04 1.2532796714940315e-04 1.4796708884060714e-04 1.6841593345802937e-04 1.5353956658980975e-04 1.4661620317151739e-04 1.5224485042443058e-04 1.5808803166762099e-04 1.4912287635260776e-04 1.4033887871898405e-04 1.4723720960430593e-04 1.5314557341957130e-04 1.6799860579266114e-04 1.5819496759317817e-04 1.5122368611496535e-04 1.5419972754298440e-04 1.5524605167945496e-04 1.5328198015252524e-04 1.4904884695812989e-04 1.5522162436655977e-04 1.5890497699554167e-04 1.4614426283596297e-04 1.6094637134282159e-04 1.5211475790242592e-04 1.5019362360707379e-04 1.5318979853659441e-04 1.4613642210104132e-04 1.5130613093601559e-04 1.5235175955981864e-04 1.5474156974538652e-04 1.5238371729761301e-04 1.5244953328193522e-04 1.4936314802209232e-04 1.5080872675291048e-04 1.4957541945174918e-04 1.5055120572267779e-04 1.5254432312922282e-04 1.5024520371582673e-04 1.5308097322004464e-04 1.5158486402800208e-04 1.5123875162006666e-04 1.5141940626038527e-04 1.5313774394802140e-04 1.5115805393341457e-04 1.5132976504744745e-04 1.5076917918844097e-04 1.5156883752698725e-04 1.5220118191329029e-04 1.5175492367650725e-04 1.5221511231630272e-04 1.5153137660821255e-04 1.5168271859224847e-04 1.5465419451931472e-04 1.5132852203362921e-04 1.5151148313792990e-04 1.5158294668016982e-04 1.5249273303925370e-04 1.5219799050210898e-04 1.5275432782153322e-04 1.5196695712538607e-04 1.5184893338177337e-04 1.5269080189637000e-04 1.5052434009030523e-04 1.5082385989837754e-04 1.5330747241012958e-04 1.5152847096554386e-04 1.5200648029566611e-04 1.5239413057041776e-04 1.5322938303063957e-04 1.5169456049074205e-04 1.5233911688638477e-04 1.5224291135087475e-04 1.5097968727020280e-04 1.5202930916439629e-04 1.5258528404648989e-04 1.5277375533153024e-04 1.5232888423150163e-04 1.5155572194238030e-04 1.5231230101462671e-04 1.5709563226246469e-04 1.5707843697591384e-04 1.5708757624677302e-04 1.5707544743467135e-04 1.5707761735318860e-04 1.5708565983934967e-04 1.5709499685477056e-04 1.0000000000000000e+03 


==> anc/LHC13-Mtt-HT4-PDF4LHC15LUXqed-pheno.dat <==
3.60000000e+02 9.8552972781717941e+01 9.3333882675549006e+01 1.0170011231177735e+02 9.6970650571978354e+01 1.0013529499145756e+02 9.3099290987576879e+01 1.0207550465483105e+02 4.00000000e+01 1.0231748899558810e+00 
4.00000000e+02 1.4476217638844307e+02 1.3929043479512703e+02 1.4614590849919233e+02 1.4230529153493256e+02 1.4721906124195357e+02 1.3876415677798545e+02 1.4758192774941941e+02 4.00000000e+01 1.0065219667435781e+00 
4.40000000e+02 1.2628258039834419e+02 1.2169735141479201e+02 1.2749736061245794e+02 1.2399808334283043e+02 1.2856707745385799e+02 1.2115976363134402e+02 1.2886997634122835e+02 4.00000000e+01 9.9994987998822860e-01 
4.80000000e+02 1.0073000653836800e+02 9.6862633912488434e+01 1.0203863287935184e+02 9.8798808990015942e+01 1.0266120408672003e+02 9.6407264931683230e+01 1.0306282176274340e+02 4.00000000e+01 9.9639275319302667e-01 
5.20000000e+02 7.8193893443577323e+01 7.5054762643728097e+01 7.9479894196729873e+01 7.6605687250976260e+01 7.9782099636178387e+01 7.4675862589707734e+01 8.0237467970558242e+01 4.00000000e+01 9.9404077430760385e-01 
5.60000000e+02 6.0133796211619895e+01 5.7486671338401131e+01 6.1225784286381959e+01 5.8836448572990250e+01 6.1431143850249555e+01 5.7185850996750496e+01 6.1829540546972517e+01 4.00000000e+01 9.9246689118174314e-01 
6.00000000e+02 4.5309786421675852e+01 4.3383607852881404e+01 4.6043003094117665e+01 4.4279177415050690e+01 4.6340395428301001e+01 4.3125222665815215e+01 4.6574603251609545e+01 4.00000000e+01 9.9091694742070280e-01 
6.40000000e+02 3.4851042050961333e+01 3.3254993470688831e+01 3.5678566240885651e+01 3.4016747946440177e+01 3.5685336155482489e+01 3.3050092933571108e+01 3.6026134786769305e+01 4.00000000e+01 9.8974141828860607e-01 
6.80000000e+02 2.6862837317376549e+01 2.5578637687906653e+01 2.7501498854882712e+01 2.6179103238250647e+01 2.7546571396502451e+01 2.5407962415782340e+01 2.7798455215050531e+01 4.00000000e+01 9.8879231802682599e-01 
7.40000000e+02 3.6845468625831394e+01 3.5019674996573464e+01 3.7681622188014479e+01 3.5840997072715986e+01 3.7849940178946802e+01 3.4761605511887268e+01 3.8152417699272874e+01 8.00000000e+01 9.8736228858452979e-01 
8.20000000e+02 2.2614339682055519e+01 2.1444427886015596e+01 2.3210994403850027e+01 2.1931751351389973e+01 2.3296928012721065e+01 2.1259858069159229e+01 2.3520939751656474e+01 8.00000000e+01 9.8555640203732287e-01 
9.00000000e+02 1.4197832705084034e+01 1.3407542284562897e+01 1.4688228435394574e+01 1.3725119801172884e+01 1.4670545608995184e+01 1.3276954625047601e+01 1.4878968126150154e+01 8.00000000e+01 9.8414601695748583e-01 
9.80000000e+02 9.1844607120692263e+00 8.6714050729037027e+00 9.5120683485513258e+00 8.8496542215657517e+00 9.5192672025727010e+00 8.5718258493958732e+00 9.6528858923965011e+00 8.00000000e+01 9.8242786481653732e-01 
1.06000000e+03 6.0547875065063579e+00 5.6967576845294552e+00 6.2659915657449679e+00 5.8138761107386321e+00 6.2956989022740819e+00 5.6232511186599021e+00 6.3751708007799817e+00 8.00000000e+01 9.8139267774428951e-01 
1.16000000e+03 5.5874170281638103e+00 5.2353038491102764e+00 5.8172254865551549e+00 5.3418514151261531e+00 5.8329826412014674e+00 5.1581313876285764e+00 5.9237418679463731e+00 1.20000000e+02 9.7958918323995048e-01 
1.28000000e+03 3.1925473582526318e+00 2.9857637239198271e+00 3.3318319566514418e+00 3.0357446254406995e+00 3.3493500910645633e+00 2.9330351842700355e+00 3.4022788446069887e+00 1.20000000e+02 9.7803396132423437e-01 
1.40000000e+03 1.8423862297724105e+00 1.7302394854636791e+00 1.9183396716028043e+00 1.7418738524038255e+00 1.9428986071409950e+00 1.6917886525563981e+00 1.9683690195897809e+00 1.20000000e+02 9.7571411710765255e-01 
1.52000000e+03 1.1358343373289062e+00 1.0568546281644042e+00 1.1929518250630426e+00 1.0675673989695658e+00 1.2041012756882465e+00 1.0314400399144052e+00 1.2248443495635823e+00 1.20000000e+02 9.7457953100692296e-01 
1.64000000e+03 6.9970857552039900e-01 6.5374943850865741e-01 7.2412017243489679e-01 6.5357836960448057e-01 7.4583878143631743e-01 6.3459146430753055e-01 7.5189978130988955e-01 1.20000000e+02 9.7298721284978029e-01 
1.80000000e+03 6.5000148145803849e-01 6.0243951931966133e-01 6.8980100573762737e-01 6.0220293315875806e-01 6.9780002975731914e-01 5.8257121034801651e-01 7.1220038299496480e-01 2.00000000e+02 9.7149575398740351e-01 
2.00000000e+03 3.1916020619704560e-01 2.9516004857139760e-01 3.3568317986524970e-01 2.9241129914175362e-01 3.4590911325233759e-01 2.8322259922734605e-01 3.5060082781133328e-01 2.00000000e+02 9.6915794451512249e-01 
2.20000000e+03 1.6388091808903302e-01 1.5098237188492891e-01 1.7345283473753953e-01 1.4832641405897276e-01 1.7943542211909327e-01 1.4367411008280478e-01 1.8214465768275032e-01 2.00000000e+02 9.6805563139658923e-01 
2.40000000e+03 8.7618596944815802e-02 7.9577477163982613e-02 9.7213167907591103e-02 7.8288712811323130e-02 9.6948481078308474e-02 7.5301683968176519e-02 1.0100151627895695e-01 2.00000000e+02 9.6661513522475873e-01 
2.75000000e+03 8.1915295957648765e-02 7.4466545064777789e-02 8.9562826977139104e-02 7.1558610891783836e-02 9.2271981023513694e-02 6.9158148336900788e-02 9.4789520448761877e-02 5.00000000e+02 9.6429418026637059e-01 
3.25000000e+03 2.0303949923284634e-02 1.8455145317639438e-02 2.1603789076792401e-02 1.7006278143955757e-02 2.3601621702613512e-02 1.6523378850809341e-02 2.3848554413093598e-02 5.00000000e+02 9.6185725483379980e-01 
3.75000000e+03 5.3802065107820818e-03 4.8361460640664513e-03 5.9199547798876430e-03 4.2580761286643001e-03 6.5023368928998635e-03 4.1331386039894285e-03 6.6253991820078035e-03 5.00000000e+02 9.6061971555472259e-01 
4.50000000e+03 2.0576405302836919e-03 1.8257181815051395e-03 2.2323690806704383e-03 1.4740384220639756e-03 2.6412426385034084e-03 1.4296441954365384e-03 2.6668379424899091e-03 1.00000000e+03 9.6096470020568636e-01 
5.50000000e+03 1.5244807378600610e-04 1.3748394209796467e-04 1.7551307947839443e-04 8.3945850619202364e-05 2.2095029695280984e-04 8.2330459622576184e-05 2.2472911601966849e-04 1.00000000e+03 9.5605823797394396e-01 


==> anc/LHC13-PTavt-MT2-NNPDF30QED-all_members.dat <==
2.50000000e+01 1.3276175203769395e+02 1.3514699270892231e+02 1.2636485501216193e+02 1.3577990279243878e+02 1.3326003587163237e+02 1.2698025261827671e+02 1.3270101968096483e+02 1.3414794195307098e+02 1.3145837684768475e+02 1.2896676679137266e+02 1.3348933615972325e+02 1.3265210581593445e+02 1.3619381840365588e+02 1.3262404298626734e+02 1.3168233498819581e+02 1.3479519229471597e+02 1.3513295827292430e+02 1.3145179406462879e+02 1.2991381179543450e+02 1.3369296083391717e+02 1.3292980681922276e+02 1.3446325210873832e+02 1.2981985623403611e+02 1.3244273086651867e+02 1.3192287159539541e+02 1.3428629212954340e+02 1.3277155490827499e+02 1.3162884863145919e+02 1.3175543016755168e+02 1.2878168267357589e+02 1.3405217894315462e+02 1.3624950412869697e+02 1.2924069002238303e+02 1.3191966397659382e+02 1.2664209590339867e+02 1.2860112392984695e+02 1.3116821577196373e+02 1.3348400406044240e+02 1.3198763949929099e+02 1.3565589184022275e+02 1.3484817256703300e+02 1.3355448489138996e+02 1.3437991527602668e+02 1.3380218276143529e+02 1.3281770150022137e+02 1.3302937958720577e+02 1.3169562616400250e+02 1.3322976084680724e+02 1.3135807255190025e+02 1.3436291773680708e+02 1.3281701639385312e+02 1.3583000913722051e+02 1.3153829600120156e+02 1.3189035661742443e+02 1.3273226946991943e+02 1.2166964418255881e+02 1.3035924596551169e+02 1.3136412347486763e+02 1.3297756345856121e+02 1.3911452787656154e+02 1.3272882501425730e+02 1.3518757020282058e+02 1.3455442645305106e+02 1.3517818840355375e+02 1.3441435737233456e+02 1.3499690464842550e+02 1.3158082926811534e+02 1.3406013040767510e+02 1.3079047948592194e+02 1.3390508322079643e+02 1.2953139748797358e+02 1.3166957828414613e+02 1.3304733197353934e+02 1.3473877342330607e+02 1.3569871434767435e+02 1.3288884885117662e+02 1.3167115466748302e+02 1.3835716140091816e+02 1.3197164594074928e+02 1.3489642152138282e+02 1.3222602669137586e+02 1.3430338319602782e+02 1.3196417156231686e+02 1.3142007544566903e+02 1.3185756313121169e+02 1.2883517856357972e+02 1.3323718304569124e+02 1.3332942631925511e+02 1.3398227028844803e+02 1.3461258193541627e+02 1.3221969011312552e+02 1.3498808979239530e+02 1.3101537407236768e+02 1.3193430366217001e+02 1.3317599230690769e+02 1.3320180005441705e+02 1.3663808150051995e+02 1.3074460687218939e+02 1.3662397184582923e+02 1.3441292571883378e+02 1.2792441515767470e+02 1.3282769376689538e+02 1.3149152791601108e+02 1.3518409407037689e+02 1.3221114790938722e+02 1.3241698913795915e+02 1.3031632185462689e+02 5.0000000000000000e+01 
7.50000000e+01 2.5805397099536776e+02 2.6067978745503837e+02 2.4743393018775157e+02 2.6190208432115412e+02 2.5902100178904760e+02 2.4875316271378102e+02 2.5786752347799620e+02 2.6083005348053757e+02 2.5534289328523187e+02 2.5043318011283216e+02 2.5951451389069820e+02 2.5794895981074137e+02 2.6457468629668392e+02 2.5841906475190478e+02 2.5586309972553150e+02 2.6256777586672843e+02 2.6297255079297793e+02 2.5520351782599207e+02 2.5252309711424115e+02 2.5974741343242403e+02 2.5847176869520672e+02 2.6097836801251691e+02 2.5372792814155775e+02 2.5706359234795315e+02 2.5628871076813670e+02 2.6123042336152673e+02 2.5703562165886797e+02 2.5573893902053709e+02 2.5570871340356487e+02 2.4986912154737021e+02 2.6038335986102618e+02 2.6520722448161348e+02 2.5130647582302043e+02 2.5617288310727901e+02 2.4544625767184513e+02 2.4977277962319081e+02 2.5474051082859907e+02 2.5900167822388647e+02 2.5645779618230995e+02 2.6377634375297436e+02 2.6201392430582160e+02 2.5995634880475546e+02 2.6161047963173939e+02 2.6065732918012549e+02 2.5840230103950341e+02 2.5883340602209432e+02 2.5523164489061537e+02 2.5880533090854391e+02 2.5577694757230290e+02 2.6149180813936340e+02 2.5887203365147235e+02 2.6425785308520295e+02 2.5563557215090108e+02 2.5588398443274713e+02 2.5788855913813910e+02 2.3700706352576427e+02 2.5276228868345277e+02 2.5443394123179590e+02 2.5854670678270685e+02 2.7129714238577100e+02 2.5784653159933862e+02 2.6300930222732507e+02 2.6133945230600682e+02 2.6315169148139518e+02 2.6149330906917504e+02 2.6213069520367617e+02 2.5579913503085479e+02 2.6074730881006087e+02 2.5439824603931280e+02 2.6002682038010619e+02 2.5140787890014894e+02 2.5585883079951796e+02 2.5869491709557070e+02 2.6172507774240876e+02 2.6367860076296637e+02 2.5851067673720905e+02 2.5592985675182291e+02 2.7003636178063834e+02 2.5595684714151452e+02 2.6252165220323491e+02 2.5712585918646215e+02 2.6112071072442245e+02 2.5661885393941230e+02 2.5534007346651933e+02 2.5619483230976027e+02 2.4999650880645581e+02 2.5929325946388417e+02 2.5906058142025086e+02 2.6028902953120252e+02 2.6195637320313062e+02 2.5685492386189048e+02 2.6272283265478546e+02 2.5489375712308291e+02 2.5633947725490788e+02 2.5924119278002712e+02 2.5909532978631495e+02 2.6598359554481573e+02 2.5422343046787111e+02 2.6588296225768079e+02 2.6168822299324080e+02 2.4759636121142648e+02 2.5814345819366838e+02 2.5531451785627746e+02 2.6240662720527320e+02 2.5639423248165338e+02 2.5764940943629392e+02 2.5310218502055648e+02 5.0000000000000000e+01 
1.25000000e+02 2.0705023489331722e+02 2.0910066665036967e+02 1.9868702382841255e+02 2.0994900670200175e+02 2.0798100896875886e+02 2.0003954567977922e+02 2.0671360656606166e+02 2.0908886723223955e+02 2.0463261467258718e+02 2.0067318286255824e+02 2.0826839990214847e+02 2.0708590355570999e+02 2.1191859716795500e+02 2.0804320292439621e+02 2.0524445754561935e+02 2.1158945635760281e+02 2.1149197419317454e+02 2.0435959782653458e+02 2.0262455881767028e+02 2.0806335516448331e+02 2.0760330578543662e+02 2.0886003679391033e+02 2.0569419316863977e+02 2.0568165074570760e+02 2.0532870514701230e+02 2.0970826831247203e+02 2.0467819933930164e+02 2.0508288729691031e+02 2.0465517267786836e+02 1.9995254606061411e+02 2.0864854659408428e+02 2.1322221714692824e+02 2.0185468926934337e+02 2.0549242596181375e+02 1.9607348547490568e+02 2.0028416751029911e+02 2.0397054017753376e+02 2.0715753593707382e+02 2.0573980773941204e+02 2.1172881931231848e+02 2.1001455585514066e+02 2.0917275239618229e+02 2.1041401792844604e+02 2.0988009656571063e+02 2.0780620720647968e+02 2.0809858313430288e+02 2.0371252505906764e+02 2.0748821648890487e+02 2.0578114673812576e+02 2.1040887544779699e+02 2.0856116363654502e+02 2.1247886316770274e+02 2.0494271005143494e+02 2.0465436555077267e+02 2.0682624714624106e+02 1.9094068802914839e+02 2.0194516689523113e+02 2.0289759984241914e+02 2.0744806755585532e+02 2.1886953522456088e+02 2.0670233520708709e+02 2.1127878222706477e+02 2.0938041141742474e+02 2.1180315617020469e+02 2.1001871903262963e+02 2.0991881630537853e+02 2.0533432108846614e+02 2.0951341955670259e+02 2.0437858617931192e+02 2.0815172060236321e+02 2.0123282002196746e+02 2.0524276353167261e+02 2.0781361564373483e+02 2.0958408299895024e+02 2.1143104099295479e+02 2.0781556863229582e+02 2.0535460022997151e+02 2.1788043219729286e+02 2.0461169425395619e+02 2.1098687065787433e+02 2.0656770647748328e+02 2.0962968154572272e+02 2.0613849064718772e+02 2.0479453302065610e+02 2.0534043034962593e+02 2.0007390461783243e+02 2.0857814889599788e+02 2.0770066439209137e+02 2.0857623769261940e+02 2.1066566682453939e+02 2.0585123881445665e+02 2.1122514133438582e+02 2.0492271595979560e+02 2.0547434427269297e+02 2.0852743196929117e+02 2.0821939885116936e+02 2.1408611846837493e+02 2.0419786099989915e+02 2.1366071976755052e+02 2.1063469814113060e+02 1.9720395784586987e+02 2.0709889706059255e+02 2.0450502364105321e+02 2.0991850497479524e+02 2.0489571259562101e+02 2.0719493224467286e+02 2.0283771527551269e+02 5.0000000000000000e+01 
1.75000000e+02 1.1682966474640385e+02 1.1806240012883977e+02 1.1194346898962503e+02 1.1858760409524403e+02 1.1742241304393961e+02 1.1291730220660054e+02 1.1653666754213096e+02 1.1771373174855623e+02 1.1530252801290924e+02 1.1311396708858524e+02 1.1747693258487222e+02 1.1697575348062756e+02 1.1919666343924844e+02 1.1799462429164593e+02 1.1581240646284486e+02 1.2008621943419857e+02 1.1969446057877970e+02 1.1503767166262173e+02 1.1432124027024773e+02 1.1709224376578128e+02 1.1707539319268746e+02 1.1742427216540166e+02 1.1766234870314230e+02 1.1554938247247729e+02 1.1558513321805461e+02 1.1834123463369264e+02 1.1430045836375879e+02 1.1564043636026864e+02 1.1511403213309968e+02 1.1251850874123029e+02 1.1752035856024561e+02 1.2054555774541282e+02 1.1407973182183096e+02 1.1587727802140492e+02 1.1015465898225072e+02 1.1303373109940269e+02 1.1476527426266085e+02 1.1638748101861141e+02 1.1612118413743664e+02 1.1947241093140458e+02 1.1827837880407806e+02 1.1846911707565646e+02 1.1910212790051605e+02 1.1895041228107814e+02 1.1767703227800975e+02 1.1776080965665543e+02 1.1416393157703880e+02 1.1697966890812519e+02 1.1648298229029879e+02 1.1922953033653856e+02 1.1839926741108859e+02 1.2025447602741649e+02 1.1551551363922499e+02 1.1500867768392020e+02 1.1665324007901812e+02 1.0827294666501038e+02 1.1333637174149671e+02 1.1361516838764426e+02 1.1703159526838670e+02 1.2432283377342461e+02 1.1647952411441190e+02 1.1935270618623751e+02 1.1784383544299791e+02 1.2000900224621303e+02 1.1853042869187527e+02 1.1811700053821167e+02 1.1592904323159766e+02 1.1842592731827580e+02 1.1551762486983355e+02 1.1704259949637029e+02 1.1324452399742907e+02 1.1578132408668272e+02 1.1751946301566636e+02 1.1789319548656528e+02 1.1915410232315817e+02 1.1759275040897967e+02 1.1586174504507568e+02 1.2382450277146076e+02 1.1493170172949148e+02 1.1926169897623214e+02 1.1681872522173813e+02 1.1834210424584708e+02 1.1649862148722728e+02 1.1552252931813692e+02 1.1572464536015528e+02 1.1258898845832246e+02 1.1814732878164318e+02 1.1706712927595842e+02 1.1750531465664254e+02 1.1916252802898563e+02 1.1590868391864791e+02 1.1948586592129571e+02 1.1597012708023097e+02 1.1582209051535025e+02 1.1810665044412993e+02 1.1773213946814488e+02 1.2132588432681932e+02 1.1544011783251268e+02 1.2071657848814054e+02 1.1945088631041773e+02 1.1031815261598162e+02 1.1687314438209037e+02 1.1514772541480122e+02 1.1784891987584386e+02 1.1501386918262600e+02 1.1728116815709345e+02 1.1432246238061357e+02 5.0000000000000000e+01 
2.25000000e+02 5.6913151118664686e+01 5.7417244731269001e+01 5.4473074202815930e+01 5.7699135564422974e+01 5.7234923101735575e+01 5.5045844750908252e+01 5.6721153789074080e+01 5.7138674521401100e+01 5.6095418526278657e+01 5.5065894835123267e+01 5.7162992693699707e+01 5.7084551819022778e+01 5.7814633840754503e+01 5.7843803122837450e+01 5.6431154383112911e+01 5.8867772315317133e+01 5.8496164496331971e+01 5.5914968668999784e+01 5.5667362867154729e+01 5.6874731287885339e+01 5.6754383773400463e+01 5.6959888444493728e+01 5.8191502213470663e+01 5.5960484176051452e+01 5.6133233897167067e+01 5.7634661085051583e+01 5.5019518954528280e+01 5.6278335230209436e+01 5.5882729382761738e+01 5.4686778807567045e+01 5.7146288375790952e+01 5.8863436410998013e+01 5.5677410823452298e+01 5.6311481041222088e+01 5.3462526203742065e+01 5.5115184753356218e+01 5.5741832928897708e+01 5.6424026392361554e+01 5.6610265155060247e+01 5.8182352828995839e+01 5.7469790558704489e+01 5.7939985126113285e+01 5.8222784691380973e+01 5.8211049971643462e+01 5.7572033054690181e+01 5.7566999101806232e+01 5.5205100410632824e+01 5.6937008437555818e+01 5.6939902124695905e+01 5.8387113890041213e+01 5.8112569595203865e+01 5.8798870406461226e+01 5.6194127089426786e+01 5.5777034526178859e+01 5.6800577821430188e+01 5.2971205245760075e+01 5.4879807604790969e+01 5.4907635285720708e+01 5.6991404523286072e+01 6.1018469788749933e+01 5.6638937021593151e+01 5.8219394695026175e+01 5.7191951151312637e+01 5.8735273112217811e+01 5.7698058236303943e+01 5.7343151856718890e+01 5.6488443475915297e+01 5.7787071858906202e+01 5.6390226972955830e+01 5.6781320413953033e+01 5.5022952839953895e+01 5.6373730266879349e+01 5.7423170575253259e+01 5.7232644826034687e+01 5.7932706585292976e+01 5.7464809600743116e+01 5.6393398211458184e+01 6.0857454419385981e+01 5.5724809998918587e+01 5.8214404896331544e+01 5.7077857838115243e+01 5.7665162745181149e+01 5.6848432523769262e+01 5.6250228655538983e+01 5.6315319788975671e+01 5.4707720494384176e+01 5.7843485851336773e+01 5.6949765128665192e+01 5.7149040264884704e+01 5.8149095749822770e+01 5.6283414038908319e+01 5.8372003594248959e+01 5.6686547678583359e+01 5.6412381471825640e+01 5.7786591824467500e+01 5.7475293739908373e+01 5.9398189824942165e+01 5.6368093225338434e+01 5.8858070157331078e+01 5.8667861138287293e+01 5.3277165770654364e+01 5.6964594028232881e+01 5.5961126675585319e+01 5.7017669409358838e+01 5.5710275893674392e+01 5.7334950401515719e+01 5.5637942718485185e+01 5.0000000000000000e+01 
2.75000000e+02 2.6822504059353136e+01 2.7008705017293877e+01 2.5638155073108930e+01 2.7173008430161001e+01 2.6982887044836570e+01 2.5951032867791252e+01 2.6715189167309436e+01 2.6806579085104367e+01 2.6411527623326393e+01 2.5942001088300565e+01 2.6891622095722759e+01 2.6961258617897425e+01 2.7106867311848543e+01 2.7461505354386617e+01 2.6608353143180253e+01 2.7917092444960890e+01 2.7658064412041881e+01 2.6305084907953063e+01 2.6218154771177378e+01 2.6720792917867183e+01 2.6608538416742253e+01 2.6724354791146954e+01 2.7850359585466006e+01 2.6190749260034462e+01 2.6350532624372136e+01 2.7147169137331815e+01 2.5607330912006205e+01 2.6488072735118205e+01 2.6245890047851073e+01 2.5729908293120349e+01 2.6884255016532411e+01 2.7801304658274731e+01 2.6294109877865235e+01 2.6468225246616388e+01 2.5123153992863568e+01 2.6013830659481336e+01 2.6192850758961214e+01 2.6464747790348088e+01 2.6712006941772383e+01 2.7399027239720347e+01 2.7003461627006068e+01 2.7412447130658286e+01 2.7542634974045573e+01 2.7559051231818216e+01 2.7258011247529829e+01 2.7230245866787428e+01 2.5832037745538525e+01 2.6812130545080031e+01 2.6921074213316942e+01 2.7681194471155280e+01 2.7614770958788636e+01 2.7831055144070334e+01 2.6438716179112120e+01 2.6172820888362178e+01 2.6755684803877173e+01 2.5037345172448045e+01 2.5701869975945538e+01 2.5682755503480358e+01 2.6845672792771307e+01 2.8977667888054867e+01 2.6634877557830116e+01 2.7471466830800431e+01 2.6823051909888267e+01 2.7818049606644148e+01 2.7147378397950376e+01 2.6924537279880020e+01 2.6614412707510336e+01 2.7274547170856973e+01 2.6635964061023401e+01 2.6635052557358389e+01 2.5871271734979302e+01 2.6548436118951351e+01 2.7164988721091142e+01 2.6878138665117426e+01 2.7232499361173609e+01 2.7171832482779863e+01 2.6574781819089047e+01 2.8973924052344302e+01 2.6145819796034523e+01 2.7489805562584678e+01 2.6992685388422998e+01 2.7179338978485450e+01 2.6836380046803196e+01 2.6491610432806514e+01 2.6518871388329419e+01 2.5723756045229610e+01 2.7415508234593286e+01 2.6802901806121284e+01 2.6893789709941867e+01 2.7459599108413009e+01 2.6417413539008933e+01 2.7591936977847055e+01 2.6809129033527153e+01 2.6579165504239974e+01 2.7371940007855319e+01 2.7143502221218569e+01 2.8146238640663814e+01 2.6624060606060006e+01 2.7749846396136089e+01 2.7690055796678632e+01 2.4903467493154157e+01 2.6871857021203986e+01 2.6311473191097502e+01 2.6659150386232447e+01 2.6107960914285417e+01 2.7118570776037327e+01 2.6199236624614954e+01 5.0000000000000000e+01 
3.25000000e+02 1.2768042063757003e+01 1.2814863811466589e+01 1.2208027188936764e+01 1.2908467675920326e+01 1.2842757919873996e+01 1.2370568634210807e+01 1.2713304308398612e+01 1.2693333044752704e+01 1.2564505779338250e+01 1.2346749318297363e+01 1.2769985641929173e+01 1.2866916822417934e+01 1.2831118768462236e+01 1.3188953613709822e+01 1.2673235589546188e+01 1.3364754036291552e+01 1.3206070314175362e+01 1.2505779663967280e+01 1.2468039708752205e+01 1.2677327265104019e+01 1.2622014000705104e+01 1.2662140963321498e+01 1.3456925218544882e+01 1.2370914158433706e+01 1.2495682997666467e+01 1.2913395039437670e+01 1.2036880878593815e+01 1.2587132355649851e+01 1.2449966066344233e+01 1.2232513305626332e+01 1.2779034480350717e+01 1.3274706319108889e+01 1.2541552073431740e+01 1.2570570007408376e+01 1.1930979954575500e+01 1.2403967972747513e+01 1.2436436095202122e+01 1.2539583252528905e+01 1.2733829238432504e+01 1.3027935401617091e+01 1.2810830611838607e+01 1.3094706958106153e+01 1.3158528562751265e+01 1.3172813267593398e+01 1.3033421001511448e+01 1.3011981515821283e+01 1.2214365562158207e+01 1.2752025783603397e+01 1.2855962190468221e+01 1.3258875711123590e+01 1.3279294302971412e+01 1.3309258020703020e+01 1.2559297909037104e+01 1.2406400971965379e+01 1.2727459639420788e+01 1.1931353212099054e+01 1.2153224085774117e+01 1.2141594204983777e+01 1.2770984964921279e+01 1.3904271158344670e+01 1.2645745966643398e+01 1.3097739483206368e+01 1.2694964280496507e+01 1.3306314395097537e+01 1.2895518892335204e+01 1.2765641962400919e+01 1.2656454920630260e+01 1.2996888498123710e+01 1.2710809801082121e+01 1.2612913467274719e+01 1.2290724980961869e+01 1.2623340588605386e+01 1.2984308790966359e+01 1.2755781089106430e+01 1.2923174888097009e+01 1.2975213419613528e+01 1.2666152895888622e+01 1.3969970271277159e+01 1.2393750563376999e+01 1.3114545232315097e+01 1.2895604814844098e+01 1.2936765905609516e+01 1.2792540659179961e+01 1.2596018964058118e+01 1.2616386955892978e+01 1.2218000155474954e+01 1.3129041667249586e+01 1.2742080239577700e+01 1.2782990708267430e+01 1.3110137767093113e+01 1.2514353035122095e+01 1.3173765639763042e+01 1.2803611615703344e+01 1.2651081150428436e+01 1.3097975002463761e+01 1.2944563625001340e+01 1.3473225505192991e+01 1.2694153785569100e+01 1.3208896268614934e+01 1.3024351701600491e+01 1.1766045226753800e+01 1.2808125942937959e+01 1.2495500432416662e+01 1.2581553760705795e+01 1.2360241656584313e+01 1.2952633091607394e+01 1.2460261507504020e+01 5.0000000000000000e+01 
3.75000000e+02 6.2765923076824022e+00 6.2834747576110930e+00 5.9997614309407270e+00 6.3357599368163386e+00 6.3138372603810291e+00 6.0864473781072919e+00 6.2471707819692117e+00 6.2063934462831876e+00 6.1750552629536468e+00 6.0684398058897289e+00 6.2605249402216128e+00 6.3421337154288580e+00 6.2706648972842478e+00 6.5392459709630470e+00 6.2345238969489394e+00 6.6043440341783777e+00 6.5110427055725761e+00 6.1429998752594486e+00 6.1221270824776433e+00 6.2114017419551146e+00 6.1865946516015260e+00 6.1956931116544851e+00 6.7111556858144583e+00 6.0316491226523450e+00 6.1177976759144235e+00 6.3441287994485052e+00 5.8444866620449494e+00 6.1756842163687109e+00 6.1001391806422527e+00 6.0084784392285799e+00 6.2739822092865811e+00 6.5447858277370417e+00 6.1786589028181584e+00 6.1675619347541284e+00 5.8544250914332263e+00 6.1092685420781851e+00 6.0995159504877092e+00 6.1378039004798621e+00 6.2705671671307908e+00 6.3942208705697228e+00 6.2749968976328923e+00 6.4577167485744527e+00 6.4927657757827513e+00 6.5015281150132695e+00 6.4349909049361154e+00 6.4205578427083045e+00 5.9688052569757595e+00 6.2636467179739688e+00 6.3375631022651522e+00 6.5605941442503095e+00 6.5943071110639977e+00 6.5751032127971945e+00 6.1605563177179903e+00 6.0757169067422021e+00 6.2517375791380800e+00 5.8632809949043274e+00 5.9363816588975338e+00 5.9321827692006446e+00 6.2743757783162852e+00 6.8894331431091329e+00 6.1996999153875523e+00 6.4481685125094774e+00 6.2002885975353985e+00 6.5732153517716760e+00 6.3242339649594319e+00 6.2504049332274922e+00 6.2118132294228756e+00 6.3948790264203090e+00 6.2637948399978063e+00 6.1660679734467925e+00 6.0312266024825423e+00 6.1974228682678056e+00 6.4118942495367648e+00 6.2538653958188855e+00 6.3302459465195922e+00 6.3973187524166795e+00 6.2379428651142552e+00 6.9544102547772475e+00 6.0690604597863551e+00 6.4602537853408695e+00 6.3620199503984161e+00 6.3591434938792561e+00 6.2966887426127336e+00 6.1831090740101384e+00 6.1996046082494169e+00 5.9934564099968251e+00 6.4935397754251909e+00 6.2570187350770086e+00 6.2761192976560052e+00 6.4636478554948766e+00 6.1198802963792502e+00 6.4967942924324555e+00 6.3136325258073622e+00 6.2178905242719695e+00 6.4702978470229384e+00 6.3746197930905923e+00 6.6614603453902994e+00 6.2470278414016462e+00 6.4911581184227964e+00 6.3291214805666227e+00 5.7425020862984049e+00 6.3051364908155128e+00 6.1295107516823668e+00 6.1309044978324234e+00 6.0450836539700781e+00 6.3888175581262105e+00 6.1201539918437824e+00 5.0000000000000000e+01 
4.25000000e+02 3.2094552368895166e+00 3.1942458178848079e+00 3.0740141544052841e+00 3.2272129638629483e+00 3.2263439269491472e+00 3.1204117692881179e+00 3.1947742044382008e+00 3.1553155325368363e+00 3.1576539347211954e+00 3.1016989435360109e+00 3.1917662260346469e+00 3.2518503004489254e+00 3.1872449391129929e+00 3.3773685216438980e+00 3.1904660459590657e+00 3.3923351877887709e+00 3.3383114053858733e+00 3.1400009290979849e+00 3.1259650119000550e+00 3.1655773746670017e+00 3.1524745832363901e+00 3.1533979109991339e+00 3.4791220453130740e+00 3.0578509386637434e+00 3.1163324398134793e+00 3.2419399959332180e+00 2.9523698120632642e+00 3.1509218224524944e+00 3.1090726458088707e+00 3.0704518431241619e+00 3.2047013115624017e+00 3.3583708977399960e+00 3.1661106960942789e+00 3.1484054152918048e+00 2.9887577839621522e+00 3.1293288856420638e+00 3.1124792469739644e+00 3.1259165947178378e+00 3.2123276849169780e+00 3.2632376891773562e+00 3.1963554292158891e+00 3.3113664866023864e+00 3.3318733544167363e+00 3.3361602296386472e+00 3.3037570420705182e+00 3.2943164724203533e+00 3.0356284175787902e+00 3.2001623607496597e+00 3.2490202708937499e+00 3.3767997605579296e+00 3.4109952168072772e+00 3.3792337588901940e+00 3.1419246004435362e+00 3.0957432036203461e+00 3.1938089010082700e+00 2.9923363597283035e+00 3.0188305940919453e+00 3.0168660016055200e+00 3.2060557586463769e+00 3.5508601865877680e+00 3.1608045475204891e+00 3.3027103340107695e+00 3.1479701028625602e+00 3.3770323174930792e+00 3.2260647148880635e+00 3.1832365982138802e+00 3.1691475758655376e+00 3.2720218496085898e+00 3.2111292033391741e+00 3.1343503276607012e+00 3.0796906741130101e+00 3.1640210733362322e+00 3.2940724883031831e+00 3.1910582051820722e+00 3.2243387433414323e+00 3.2794413761172123e+00 3.1939895678823556e+00 3.6097551492439419e+00 3.0917284986010483e+00 3.3103042898768824e+00 3.2636893489591725e+00 3.2514493174202084e+00 3.2232218778263260e+00 3.1562114548100224e+00 3.1688961923345111e+00 3.0578577944399332e+00 3.3402942054930316e+00 3.1969347239072157e+00 3.2048144742849298e+00 3.3121849506246304e+00 3.1119583760506080e+00 3.3323999514240628e+00 3.2373153121495770e+00 3.1800476112324150e+00 3.3255655405928017e+00 3.2649282957681609e+00 3.4264586291993226e+00 3.1957466032998796e+00 3.3173379698726970e+00 3.2374265412780510e+00 2.9163885594208723e+00 3.2291929010590801e+00 3.1279167369730687e+00 3.1077444835226142e+00 3.0760024535739605e+00 3.2771473016120560e+00 3.1263492235426811e+00 5.0000000000000000e+01 
4.75000000e+02 1.7085887675332725e+00 1.6993951582112534e+00 1.6361798858223999e+00 1.7187963928503396e+00 1.7169508182119710e+00 1.6617459183091361e+00 1.7007785558148680e+00 1.6700958031167608e+00 1.6820412830086620e+00 1.6502063788155041e+00 1.6939638584836947e+00 1.7355236805067267e+00 1.6862979676412944e+00 1.8177468645722930e+00 1.6999099731509795e+00 1.8131082671653607e+00 1.7816663981581000e+00 1.6717083993891273e+00 1.6613829937003439e+00 1.6796333789199287e+00 1.6720884891634060e+00 1.6709717420026922e+00 1.8763265780272937e+00 1.6138733874883757e+00 1.6525820002269955e+00 1.7248655765978205e+00 1.5533074625472156e+00 1.6735364996533550e+00 1.6499819118937358e+00 1.6338853317130146e+00 1.7047961541885208e+00 1.7950817975610900e+00 1.6892104868442961e+00 1.6737451633010640e+00 1.5888433230946151e+00 1.6688990092612568e+00 1.6537277038158238e+00 1.6578970744758701e+00 1.7134076896969119e+00 1.7328922095170398e+00 1.6946511595198670e+00 1.7672095669413095e+00 1.7797165118927891e+00 1.7817720542725271e+00 1.7654058207111687e+00 1.7590616912052572e+00 1.6083524811819163e+00 1.7022426587514590e+00 1.7331653741547022e+00 1.8096539204329216e+00 1.8373356737470523e+00 1.8082419877673057e+00 1.6679455205114231e+00 1.6427939159841367e+00 1.6984912579775708e+00 1.5881428274476193e+00 1.5994709388595019e+00 1.5982950773316695e+00 1.7054670852054283e+00 1.9047454127517720e+00 1.6776077991282021e+00 1.7614150423538424e+00 1.6633236139930334e+00 1.8059797022961768e+00 1.7134100451881189e+00 1.6879176129168310e+00 1.6824798717573632e+00 1.7427841166536344e+00 1.7137927532866490e+00 1.6583595687070722e+00 1.6377159957039562e+00 1.6815568753626013e+00 1.7621920496040278e+00 1.6960209926816165e+00 1.7095073934662681e+00 1.7495853326209103e+00 1.7022901860689383e+00 1.9537972011482532e+00 1.6398970270674877e+00 1.7653200820313830e+00 1.7424201183802417e+00 1.7309512226013859e+00 1.7174669151529789e+00 1.6773251995539415e+00 1.6860636803168143e+00 1.6241701465604876e+00 1.7881308075443381e+00 1.7011032394330057e+00 1.7037817392321193e+00 1.7659735884467960e+00 1.6472887289679581e+00 1.7795529154196266e+00 1.7276354077072826e+00 1.6938232407970064e+00 1.7798432940153315e+00 1.7408879873539196e+00 1.8351111936415243e+00 1.7010509051280185e+00 1.7648292203940137e+00 1.7373541330484572e+00 1.5422656654326485e+00 1.7221694158329004e+00 1.6620746133037905e+00 1.6404538458309312e+00 1.6299420727976457e+00 1.7500307184550581e+00 1.6625479606103402e+00 5.0000000000000000e+01 
5.25000000e+02 9.4004326757549517e-01 9.3061087572606382e-01 9.0202430043495785e-01 9.4245068347238459e-01 9.4420573811625541e-01 9.1651707244295677e-01 9.3579374526215564e-01 9.1385067956715238e-01 9.2597106254213768e-01 9.0748213270590283e-01 9.2907974552806993e-01 9.5769470042507499e-01 9.2230603426336322e-01 1.0094266244952310e+00 9.3619429145091260e-01 1.0012449789720863e+00 9.8271617592402605e-01 9.1999555481268069e-01 9.1243894707694040e-01 9.2107788417218739e-01 9.1646234870179910e-01 9.1505883673515220e-01 1.0456448816260231e+00 8.7999993892516559e-01 9.0577405742920569e-01 9.4890665888885251e-01 8.4461970152975607e-01 9.1856964378754180e-01 9.0505338945601332e-01 8.9873335952002609e-01 9.3727664233229746e-01 9.9153995260491412e-01 9.3166841365026831e-01 9.1988475930423608e-01 8.7308780126793739e-01 9.1981752571215136e-01 9.0848179956449526e-01 9.0896672083533614e-01 9.4469144299522689e-01 9.5081760119060743e-01 9.2843292148755985e-01 9.7441491295127780e-01 9.8282211032454037e-01 9.8352835958794471e-01 9.7483908419253551e-01 9.7072925347908234e-01 8.8116668546741328e-01 9.3588702684501168e-01 9.5564727546782990e-01 1.0025261794445286e+00 1.0225001662803603e+00 1.0002767593879383e+00 9.1506161230304139e-01 9.0125614245707819e-01 9.3346294124828710e-01 8.7014815100753207e-01 8.7536177243614011e-01 8.7555986535229968e-01 9.3772741312786179e-01 1.0564710102993629e+00 9.2014495442497024e-01 9.7102303638384779e-01 9.0778043004377917e-01 9.9809753589620598e-01 9.4080475718032808e-01 9.2507885083484109e-01 9.2263226494066342e-01 9.5936445415825744e-01 9.4527373158559813e-01 9.0642662332563062e-01 9.0010039187664737e-01 9.2353592581210320e-01 9.7468216803554697e-01 9.3203010753526960e-01 9.3628258649871987e-01 9.6453393298549339e-01 9.3782225850486556e-01 1.0909254905456669e+00 8.9895382507466237e-01 9.7339276329212532e-01 9.6138860458053133e-01 9.5257543516593735e-01 9.4583425013979761e-01 9.2059822157789761e-01 9.2723328262414184e-01 8.9144180307610088e-01 9.8927263916710262e-01 9.3575918429306193e-01 9.3625497103542299e-01 9.7293255392966405e-01 9.0108244473895516e-01 9.8251538893773149e-01 9.5273735070602239e-01 9.3245116115764082e-01 9.8308407380873286e-01 9.5947963676747838e-01 1.0160518621828254e+00 9.3524227266395754e-01 9.7016461578413682e-01 9.6397783671648529e-01 8.4263819643366411e-01 9.4880869913794552e-01 9.1292881699282724e-01 8.9521258730040776e-01 8.9271206113138002e-01 9.6590761126279978e-01 9.1359300517451714e-01 5.0000000000000000e+01 
5.75000000e+02 5.3297657287015754e-01 5.2500015199896388e-01 5.1244047454154540e-01 5.3268356047076126e-01 5.3483794318836853e-01 5.2071037014224020e-01 5.3079698435328926e-01 5.1519789117531001e-01 5.2566570066922380e-01 5.1410819533238306e-01 5.2498093522113431e-01 5.4429560791412757e-01 5.1965728495346897e-01 5.8065705343426277e-01 5.3118490985716338e-01 5.6946719160899661e-01 5.5836633719151962e-01 5.2191393085817706e-01 5.1618506150441323e-01 5.2040399763151002e-01 5.1740604561450820e-01 5.1629661095212942e-01 5.9988951076476182e-01 4.9439745246982020e-01 5.1198626537435066e-01 5.3782502542405708e-01 4.7325372320877690e-01 5.1940773473380286e-01 5.1153342175082783e-01 5.0932051115809529e-01 5.3133051192011138e-01 5.6527912594027274e-01 5.2944630813184135e-01 5.2097149770594775e-01 4.9431443347428516e-01 5.2223860701361013e-01 5.1422387771884615e-01 5.1358252463154341e-01 5.3661143094192576e-01 5.3722677417230325e-01 5.2393145412183917e-01 5.5336547700986483e-01 5.5894362056463964e-01 5.5916140409526716e-01 5.5441672287116694e-01 5.5192239393248377e-01 4.9758184113008624e-01 5.3011613249016176e-01 5.4259983688115654e-01 5.7215510032629546e-01 5.8819422887628137e-01 5.7010140651474506e-01 5.1706223990515865e-01 5.0954691024136411e-01 5.2847642177562015e-01 4.9079931588393261e-01 4.9306906337290490e-01 4.9431832567270378e-01 5.3111432026797811e-01 6.0359998937254855e-01 5.1995712789008508e-01 5.5215098281476394e-01 5.1026652497880265e-01 5.6817126954444075e-01 5.3245093435681823e-01 5.2240219962307433e-01 5.2102932251129375e-01 5.4407377636552967e-01 5.3731159288356867e-01 5.1036450746269446e-01 5.1001225502324388e-01 5.2253849312940448e-01 5.5545465512330972e-01 5.2807957520956983e-01 5.2847923639649463e-01 5.4768861035663663e-01 5.3226429862028612e-01 6.3196691407167394e-01 5.0763651507223939e-01 5.5271436154170572e-01 5.4641568631396065e-01 5.4011316392554720e-01 5.3660926156822120e-01 5.2007498917051642e-01 5.2513257966160531e-01 5.0399966781435113e-01 5.6354496643053653e-01 5.3064016508403111e-01 5.2998622521486194e-01 5.5215260881095884e-01 5.0782581409570149e-01 5.5878860808470299e-01 5.4112225689217441e-01 5.2932948686518311e-01 5.6048920187353735e-01 5.4478365264704365e-01 5.7961018033870471e-01 5.2948094679714208e-01 5.4894702155019137e-01 5.4955931626334276e-01 4.7461372551535602e-01 5.3902794053767056e-01 5.1667436589938343e-01 5.0351099679912492e-01 5.0378526457502659e-01 5.4921972493462823e-01 5.1719229811291823e-01 5.0000000000000000e+01 
6.25000000e+02 3.1079379221463177e-01 3.0475238708294194e-01 2.9959594303984111e-01 3.0975656542845686e-01 3.1161516681549423e-01 3.0444356471922834e-01 3.0967238307625711e-01 2.9885105815349339e-01 3.0687555610444733e-01 2.9957388311780908e-01 3.0515419151163536e-01 3.1809750156187760e-01 3.0128782821844052e-01 3.4407379266563681e-01 3.0992237702109510e-01 3.3285410283571537e-01 3.2598328745461064e-01 3.0452131818242578e-01 3.0034535033844018e-01 3.0241672545028248e-01 3.0055235033763483e-01 2.9966813740626258e-01 3.5353687580648568e-01 2.8595264164476708e-01 2.9794828735168793e-01 3.1347744787271770e-01 2.7308453773015234e-01 3.0206370963176271e-01 2.9740075793105808e-01 2.9684551377633023e-01 3.0969229334555726e-01 3.3100396749856703e-01 3.0927017863017509e-01 3.0347698141558788e-01 2.8795407590234007e-01 3.0479716984030075e-01 2.9938425516853800e-01 2.9850621979089692e-01 3.1341354455879228e-01 3.1213062447060630e-01 3.0416693230072073e-01 3.2305586968982025e-01 3.2681588051513133e-01 3.2673771500157811e-01 3.2412207600780463e-01 3.2262981070639490e-01 2.8907594198158831e-01 3.0883959416387030e-01 3.1675957656160803e-01 3.3561402565491755e-01 3.4883709227948845e-01 3.3395780167741540e-01 3.0055366181313914e-01 2.9639236093786742e-01 3.0771546559415025e-01 2.8465369765790038e-01 2.8557295376899994e-01 2.8720004645418268e-01 3.0944564285204496e-01 3.5443072816186294e-01 3.0220787461345344e-01 3.2285298256901490e-01 2.9495535595306532e-01 3.3251545062687676e-01 3.1004026331457252e-01 3.0348483116798014e-01 3.0258599215201748e-01 3.1725143959461743e-01 3.1395267942904315e-01 2.9561085244432578e-01 2.9738841092136109e-01 3.0412073846408622e-01 3.2536943510534594e-01 3.0778889283110006e-01 3.0688569954607431e-01 3.1974700124813671e-01 3.1069724768160589e-01 3.7668551437492048e-01 2.9492833732466162e-01 3.2271602015025380e-01 3.1931588571949160e-01 3.1488829053018774e-01 3.1295935169158784e-01 3.0200357480075252e-01 3.0596878079809592e-01 2.9313933501953510e-01 3.3000089400640475e-01 3.0957733042530505e-01 3.0856241172448184e-01 3.2218704302939272e-01 2.9449757538175836e-01 3.2665630642621524e-01 3.1602944635948388e-01 3.0892260024951124e-01 3.2902507903469363e-01 3.1803314804856492e-01 3.3995016463865207e-01 3.0822367366784892e-01 3.1916420642892313e-01 3.2139477144896367e-01 2.7524056448220235e-01 3.1495944061387871e-01 3.0080215222693629e-01 2.9154539501203042e-01 2.9254303289773015e-01 3.2108604827168197e-01 3.0113490147526106e-01 5.0000000000000000e+01 
6.75000000e+02 1.8782112809712895e-01 1.8402826909193468e-01 1.8112959622817973e-01 1.8757211683690550e-01 1.8792389070273582e-01 1.8390712497547540e-01 1.8738077285683191e-01 1.7968222978253645e-01 1.8562536188241407e-01 1.8096686393606551e-01 1.8385337431188817e-01 1.9269024843669996e-01 1.8099210700439974e-01 2.1014558217892609e-01 1.8750820780259692e-01 2.0178419323610938e-01 1.9745824461800082e-01 1.8417274527260635e-01 1.8111239583031855e-01 1.8218005335288037e-01 1.8084495423915156e-01 1.8026334960932805e-01 2.1605623900161255e-01 1.7128018206202472e-01 1.7970504937404119e-01 1.8948977310350887e-01 1.6318676243161898e-01 1.8212512965242661e-01 1.7927613327692254e-01 1.7941050548161913e-01 1.8707952422297880e-01 2.0080698964044844e-01 1.8745954803081633e-01 1.8333353891894547e-01 1.7386028962701161e-01 1.8452786373452568e-01 1.8066130991807203e-01 1.7989421475297990e-01 1.8982364838706850e-01 1.8786773136492363e-01 1.8292007608106461e-01 1.9550653678970814e-01 1.9811795850759173e-01 1.9800936364739130e-01 1.9649481272528155e-01 1.9549411896408275e-01 1.7417425901752615e-01 1.8653857674865834e-01 1.9158441625618330e-01 2.0425865771433516e-01 2.1375896821842072e-01 2.0296385387847707e-01 1.8100239544793914e-01 1.7877940634401002e-01 1.8571588315575285e-01 1.7099472313298578e-01 1.7133238773081533e-01 1.7299837894709388e-01 1.8682669333411114e-01 2.1574522035186350e-01 1.8208051549372620e-01 1.9555799356880937e-01 1.7670105837262950e-01 2.0173969327027572e-01 1.8717656042430933e-01 1.8277394068233932e-01 1.8207377740429984e-01 1.9182984421669419e-01 1.9012579661899040e-01 1.7737302574732730e-01 1.7962041476102544e-01 1.8347747464881936e-01 1.9779918858675685e-01 1.8588814131345516e-01 1.8459340770692534e-01 1.9352990525913799e-01 1.8803405792907341e-01 2.3106872018410174e-01 1.7754488309787081e-01 1.9529931608383316e-01 1.9345346923879070e-01 1.9042899357232781e-01 1.8929697317584623e-01 1.8178537475339776e-01 1.8459968953121411e-01 1.7668819516477435e-01 2.0024653875156651e-01 1.8722310531195607e-01 1.8622537724582605e-01 1.9486529116132342e-01 1.7698894752413721e-01 1.9811658720319802e-01 1.9130264468662808e-01 1.8680198713717558e-01 1.9941211170036940e-01 1.9257319197350289e-01 2.0683310417983075e-01 1.8590801499155729e-01 1.9234111333784043e-01 1.9471581733416249e-01 1.6520356098099415e-01 1.9051853219196185e-01 1.8155710340835515e-01 1.7498637588033064e-01 1.7603982417552866e-01 1.9470341364627933e-01 1.8174319847976730e-01 5.0000000000000000e+01 
7.50000000e+02 1.8755843181765569e-01 1.8264388078378374e-01 1.8144730806253187e-01 1.8636428247833731e-01 1.8758192192618134e-01 1.8428454080227069e-01 1.8712754231492257e-01 1.7820580543930567e-01 1.8579551026511046e-01 1.8050399336167608e-01 1.8278096455563783e-01 1.9302317673312616e-01 1.7924705401334659e-01 2.1454037332973477e-01 1.8745314714843278e-01 2.0219005516643024e-01 1.9762217466309392e-01 1.8414301100330177e-01 1.8019702039673932e-01 1.8102460029325115e-01 1.7946331802675394e-01 1.7879430161191154e-01 2.1888124179204665e-01 1.6895133504067222e-01 1.7897878856650887e-01 1.8928374116082405e-01 1.6044107933478707e-01 1.8120318047417430e-01 1.7832998317290003e-01 1.7907724113333739e-01 1.8679588056180269e-01 2.0192993794373373e-01 1.8785666486688835e-01 1.8292343344935449e-01 1.7328905753291290e-01 1.8454081174598524e-01 1.8002342978693373e-01 1.7891143110655885e-01 1.9003074290574767e-01 1.8638860738698709e-01 1.8135432342497515e-01 1.9544702179897963e-01 1.9866959067306494e-01 1.9842858067925362e-01 1.9688985194449740e-01 1.9580363701105782e-01 1.7316008423769372e-01 1.8605705900998282e-01 1.9143520179402307e-01 2.0584286754276848e-01 2.1829381419591315e-01 2.0411688994062965e-01 1.7980801013465161e-01 1.7800600613294343e-01 1.8501845509373785e-01 1.6912034704924256e-01 1.6936886131151074e-01 1.7193285284013859e-01 1.8626884353103992e-01 2.1760793165913608e-01 1.8095165611796121e-01 1.9613418158956086e-01 1.7413548660447911e-01 2.0238450135400537e-01 1.8670733603726364e-01 1.8160752141308190e-01 1.8056763460778691e-01 1.9165354022445660e-01 1.9043809609326745e-01 1.7525919993463274e-01 1.7934674052129893e-01 1.8268391660155167e-01 1.9906406994019041e-01 1.8562742863636653e-01 1.8315948691251685e-01 1.9352003716022328e-01 1.8808033398484122e-01 2.3793187226008630e-01 1.7622047970583415e-01 1.9535087202075835e-01 1.9370193410604333e-01 1.9025694076366986e-01 1.8914675953911508e-01 1.8045067027161715e-01 1.8381245379567110e-01 1.7567733388057521e-01 2.0088968579902311e-01 1.8725406787746776e-01 1.8554770682656282e-01 1.9471915094424500e-01 1.7533617784771588e-01 1.9871989455266820e-01 1.9132611958114998e-01 1.8681456935185606e-01 2.0068501095058697e-01 1.9272489036849047e-01 2.0847011918562175e-01 1.8490341166279137e-01 1.9145128478170742e-01 1.9503694525517867e-01 1.6346111097866825e-01 1.9066531269199447e-01 1.8092105007219639e-01 1.7310636188430861e-01 1.7469178028749682e-01 1.9526305338918490e-01 1.8095341638783746e-01 1.0000000000000000e+02 
8.50000000e+02 7.6128580245334129e-02 7.3614199192495691e-02 7.3972130377615214e-02 7.5419738429035418e-02 7.5919882483344622e-02 7.5047104727882633e-02 7.6091683137753149e-02 7.1684718767157152e-02 7.5658800492409792e-02 7.3089853787885364e-02 7.3716086233715963e-02 7.8666833172476899e-02 7.1909490317654770e-02 9.0148319143115468e-02 7.6183528883335849e-02 8.2444947019473996e-02 8.0436279602761507e-02 7.4889992373979308e-02 7.2728714149065857e-02 7.2925037042650201e-02 7.2172347345984572e-02 7.1857911513898892e-02 9.0576547210837202e-02 6.7391742931911081e-02 7.2631527512531477e-02 7.6859203143493648e-02 6.3682787064378396e-02 7.3166751793527704e-02 7.2017888473426772e-02 7.2637888417213664e-02 7.5832736397766623e-02 8.2755211245883642e-02 7.6658707693308764e-02 7.4184026137870521e-02 7.0147724037412540e-02 7.5047010609978954e-02 7.2850012066490236e-02 7.2212737239011809e-02 7.7372310965734117e-02 7.4839430167504203e-02 7.2807322427496574e-02 7.9371560230453914e-02 8.1077401324254283e-02 8.0917254342887726e-02 8.0261121790248094e-02 7.9739650503318382e-02 6.9871919896507359e-02 7.5389562484139430e-02 7.7673807027419758e-02 8.4629610695507396e-02 9.2061945977468113e-02 8.3651329284815265e-02 7.2409208831336558e-02 7.1996424184011670e-02 7.4800496472121850e-02 6.7659197407260882e-02 6.7816266958935931e-02 6.9320961711717963e-02 7.5402757477063917e-02 8.9554438201588413e-02 7.2943941163759962e-02 8.0084183248102583e-02 6.9279463725806539e-02 8.2619774063646040e-02 7.5761002674907749e-02 7.3181823899270262e-02 7.2490401194572798e-02 7.7846098999268948e-02 7.7562433997450692e-02 7.0005968746259112e-02 7.2805501213982896e-02 7.3852834590244804e-02 8.1748606721599795e-02 7.5354117784923083e-02 7.3673849289049173e-02 7.8657975387477541e-02 7.6532971579083509e-02 1.0104011400507394e-01 7.0882741632126975e-02 7.9406972478278007e-02 7.8869926654572819e-02 7.7262266396985052e-02 7.6821143424250449e-02 7.2651849814844613e-02 7.4189458866981903e-02 7.0847526236665348e-02 8.1951854970074775e-02 7.6248793175987609e-02 7.5068211318246827e-02 7.9055380521375132e-02 7.0395294749807477e-02 8.1171754784842357e-02 7.7774882225273456e-02 7.5969146265170193e-02 8.2351442698702010e-02 7.8465821624868495e-02 8.5764213081788887e-02 7.4534886155392457e-02 7.7472422031946028e-02 7.9488684497217341e-02 6.5515750815158980e-02 7.7590957188465148e-02 7.3216233678715908e-02 6.9325198184476161e-02 7.0254726786449992e-02 7.9769687326364677e-02 7.3038577175069272e-02 1.0000000000000000e+02 
9.50000000e+02 3.2923969499736819e-02 3.1557769941895165e-02 3.2164375626976098e-02 3.2422129557511475e-02 3.2770723705073480e-02 3.2610807451399104e-02 3.2944180759433797e-02 3.0745886077613391e-02 3.2849432498217666e-02 3.1495900627569767e-02 3.1684396408730123e-02 3.4159403061742394e-02 3.0746535603720464e-02 4.0506404104780472e-02 3.2982291226659570e-02 3.5808308299937995e-02 3.4868565802157581e-02 3.2459882700233596e-02 3.1266024039612851e-02 3.1282631041427401e-02 3.0911284034619617e-02 3.0765047905366473e-02 3.9892044510830268e-02 2.8646733239655418e-02 3.1447606253195114e-02 3.3256476023739941e-02 2.6936575804453081e-02 3.1470432219101521e-02 3.0994599348212633e-02 3.1378683117655244e-02 3.2834262025334966e-02 3.6206666253196254e-02 3.3323982368719939e-02 3.2052153077291083e-02 3.0244146540177777e-02 3.2496132272113926e-02 3.1424804635826205e-02 3.1054968933287103e-02 3.3544068122414873e-02 3.1971212271149914e-02 3.1123736312821171e-02 3.4305614902249926e-02 3.5242342692971593e-02 3.5157290970283570e-02 3.4824327371166218e-02 3.4571939712698646e-02 3.0038342927299892e-02 3.2546081216053513e-02 3.3544044717789760e-02 3.7064502562261924e-02 4.1444460326454421e-02 3.6503903825649379e-02 3.1053457973498788e-02 3.1030106562996429e-02 3.2194785428836616e-02 2.8816943468019000e-02 2.8939790382373005e-02 2.9760857227748676e-02 3.2502898978509547e-02 3.9278461174542555e-02 3.1327878850637099e-02 3.4879369279233671e-02 2.9333671361838443e-02 3.5895638001827733e-02 3.2798518539193362e-02 3.1415616654941282e-02 3.0974898307894908e-02 3.3702410024667506e-02 3.3643597550131507e-02 2.9763210513000130e-02 3.1502453686471567e-02 3.1813417855324523e-02 3.5788648230713781e-02 3.2612689353148802e-02 3.1575399205347111e-02 3.4041851398344800e-02 3.3184124890841313e-02 4.5952796927853160e-02 3.0364196860213261e-02 3.4371371529674705e-02 3.4187590156000078e-02 3.3421200205123631e-02 3.3224564322763349e-02 3.1176516456900991e-02 3.1852836856770136e-02 3.0423734582898015e-02 3.5560805222094191e-02 3.3114983072387430e-02 3.2356054186510802e-02 3.4181393058811502e-02 3.0121483748705002e-02 3.5326142357633775e-02 3.3650781174781916e-02 3.2935362988728172e-02 3.6063258716267921e-02 3.4026875024817826e-02 3.7603308566255815e-02 3.1961231941621593e-02 3.3428532194830947e-02 3.4514658163167462e-02 2.7972462145747116e-02 3.3649492770255099e-02 3.1558944640904987e-02 2.9578474384836240e-02 3.0088983362476958e-02 3.4720533709240609e-02 3.1369059271383032e-02 1.0000000000000000e+02 
1.05000000e+03 1.5055984144424739e-02 1.4357424492225029e-02 1.4766827404462165e-02 1.4803326077729412e-02 1.4941257103269379e-02 1.4949654963016912e-02 1.5094318550567743e-02 1.3957434427878198e-02 1.5093369270740157e-02 1.4332992528693788e-02 1.4399802237777337e-02 1.5668656400589523e-02 1.3895181106511141e-02 1.9393278339186748e-02 1.5088588984517941e-02 1.6445886657448134e-02 1.5978883189359160e-02 1.4880852216393797e-02 1.4201591972965652e-02 1.4174223160744270e-02 1.3995329056111474e-02 1.3923841212984430e-02 1.8549626409227533e-02 1.2871164044042692e-02 1.4441462329644213e-02 1.5202729554241253e-02 1.2036431677879442e-02 1.4316325665583284e-02 1.4112127207553371e-02 1.4328730114760666e-02 1.5032935295263131e-02 1.6727277779341097e-02 1.5324608416744068e-02 1.4640598775553636e-02 1.3789547450455238e-02 1.4866649720956701e-02 1.4318417761683183e-02 1.4121392406298363e-02 1.5364926365756051e-02 1.4409008038062334e-02 1.4058330660398808e-02 1.5665434994760367e-02 1.6188335729602873e-02 1.6149249249952837e-02 1.5968073215465034e-02 1.5831174264867482e-02 1.3658305747475516e-02 1.4851832116357332e-02 1.5286510041982827e-02 1.7157303733397213e-02 1.9837884382628009e-02 1.6831490410323616e-02 1.4076395128494561e-02 1.4144432923418890e-02 1.4642452389446411e-02 1.2979916175423628e-02 1.3052882231171377e-02 1.3502709599079097e-02 1.4806736156086128e-02 1.8188739047208677e-02 1.4228289185021370e-02 1.6053072935802756e-02 1.3110967444630374e-02 1.6474887643931256e-02 1.5017226355524544e-02 1.4250887106648458e-02 1.3972112028448128e-02 1.5432717964531870e-02 1.5414956308100315e-02 1.3367506095979437e-02 1.4420209297301105e-02 1.4492190068857727e-02 1.6582860656871257e-02 1.4918443959028565e-02 1.4309779863755950e-02 1.5568716636839522e-02 1.5214789082242681e-02 2.2221496495006553e-02 1.3755407881124728e-02 1.5693839609303883e-02 1.5654631796675977e-02 1.5275066963915399e-02 1.5193629362400967e-02 1.4151336001583262e-02 1.4420823087375053e-02 1.3807546033667066e-02 1.6282482112647340e-02 1.5231723302240457e-02 1.4748920525225400e-02 1.5609263140908242e-02 1.3641556323815864e-02 1.6252757926165665e-02 1.5382829722816153e-02 1.5081737775870392e-02 1.6776431660090657e-02 1.5599401479499321e-02 1.7430712353225238e-02 1.4472155179159294e-02 1.5238747916311310e-02 1.5839302188274239e-02 1.2643916441819206e-02 1.5433845017108830e-02 1.4377859918794509e-02 1.3345569539413120e-02 1.3617016507483712e-02 1.5985340612784980e-02 1.4240845374710638e-02 1.0000000000000000e+02 
1.15000000e+03 7.1292360302598265e-03 6.7316679272805702e-03 7.0349880756150392e-03 6.9685859846783929e-03 7.0530687169683571e-03 7.1104852379387847e-03 7.1627258110997160e-03 6.5612785861542079e-03 7.1785880727632950e-03 6.7395969438018176e-03 6.7796091175098940e-03 7.4356038761627394e-03 6.4958608790687024e-03 9.6702819140437445e-03 7.1456969722281894e-03 7.8260699000912981e-03 7.5843308928920791e-03 7.0651229911792837e-03 6.6760848553676002e-03 6.6430305374509582e-03 6.5558445766566416e-03 6.5236991406600262e-03 8.9244315197664435e-03 5.9845481459779764e-03 6.9128634216747377e-03 7.1909456038751797e-03 5.5626138263847940e-03 6.7419367818434793e-03 6.6549765786871390e-03 6.7707867167103057e-03 7.1305320532225967e-03 8.0020224572345845e-03 7.3008835621845335e-03 6.9222284602859611e-03 6.5094810273310941e-03 7.0398470492779638e-03 6.7527227627337070e-03 6.6466284793213785e-03 7.2820363929334006e-03 6.7082746154497348e-03 6.5672289903455708e-03 7.4008550137067992e-03 7.6968959488756539e-03 7.6854964845881500e-03 7.5757967891070420e-03 7.5010267209878641e-03 6.4297492237629095e-03 7.0188441874608721e-03 7.1938942951717240e-03 8.2269991388738799e-03 9.9306280940880884e-03 8.0351104744617458e-03 6.6010960368432063e-03 6.6729964156600216e-03 6.8863323914712176e-03 6.0529624783870637e-03 6.0869047621049024e-03 6.3331111818352472e-03 6.9749547879097481e-03 8.7104538628893190e-03 6.6938474397099110e-03 7.6478393556798164e-03 6.0624124244966025e-03 7.8227621902468743e-03 7.1285197113250881e-03 6.6903520705262134e-03 6.5170121359555515e-03 7.3244055907132769e-03 7.3050894560629286e-03 6.2076002838123805e-03 6.8346014820971418e-03 6.8391245499468071e-03 7.9679333894619852e-03 7.0605235737660112e-03 6.7152844344142235e-03 7.3691473631666178e-03 7.2250585961692931e-03 1.1164123979580194e-02 6.4507877498491710e-03 7.4011483378613376e-03 7.4173673490379542e-03 7.2257027149068712e-03 7.1891435097175558e-03 6.6549030130644759e-03 6.7407764334385658e-03 6.4845756093030692e-03 7.7032172161568772e-03 7.2651939486140567e-03 6.9625119781698275e-03 7.3745188714647155e-03 6.3999575761961485e-03 7.7421186639463572e-03 7.2703960227260434e-03 7.1446907258570233e-03 8.0912776213183154e-03 7.4026357970465627e-03 8.3684789159773447e-03 6.7740330766496463e-03 7.1815725468719329e-03 7.5237446883637460e-03 5.9228238544631077e-03 7.3278303371874277e-03 6.7774767685065580e-03 6.2328178914599778e-03 6.3731128052964565e-03 7.6235855461250874e-03 6.6897855485475357e-03 1.0000000000000000e+02 
1.30000000e+03 5.3043474296608963e-03 4.9512215619432519e-03 5.2769423402090412e-03 5.1570844798417828e-03 5.2215035237390406e-03 5.3199891630320304e-03 5.3471076461494918e-03 4.8491435858698294e-03 5.3805966291983979e-03 4.9588908388814709e-03 5.0104561324785888e-03 5.5571205234574029e-03 4.7574880560165376e-03 7.6801139495668537e-03 5.3124845078067499e-03 5.8627954493191874e-03 5.6635511432845476e-03 5.2756412235979676e-03 4.9215038656998892e-03 4.8666611716000749e-03 4.8096786594714761e-03 4.7838068331550170e-03 6.7786259078766271e-03 4.3426587576835549e-03 5.2183388053488261e-03 5.3433638824790563e-03 4.0008364153491464e-03 4.9830527600464945e-03 4.9286267450625561e-03 5.0204335256994730e-03 5.3230435026236176e-03 6.0417195047056923e-03 5.4777456657586236e-03 5.1342689820564206e-03 4.8241670408013674e-03 5.2328856295244574e-03 5.0021589810134324e-03 4.9072321935057983e-03 5.4184709724570618e-03 4.8724185318946150e-03 4.7999840842859213e-03 5.4885572509257678e-03 5.7693545244643062e-03 5.7652873510373025e-03 5.6465217701026750e-03 5.5819110445956398e-03 4.7481656129988968e-03 5.2067922404334796e-03 5.3147304290827573e-03 6.2219138680607630e-03 7.9222223304029199e-03 6.0371046736410507e-03 4.8493699671860882e-03 4.9396256334458466e-03 5.0712694442922313e-03 4.4166792662608230e-03 4.4270535196939678e-03 4.6428936536632125e-03 5.1561368039612573e-03 6.5936891971516611e-03 4.9423051598445076e-03 5.7426855139749737e-03 4.3592960772612880e-03 5.8386026752211620e-03 5.3255380574713197e-03 4.9148725419163103e-03 4.7422385668943953e-03 5.4693756266093992e-03 5.4343593928472614e-03 4.4942052836143770e-03 5.0844316244140460e-03 5.0672707085336575e-03 6.0539579524485632e-03 5.2511345785223318e-03 4.9302792848312004e-03 5.4761505718539157e-03 5.3985010769066390e-03 8.9650452018561200e-03 4.7459797449821376e-03 5.4799756101678102e-03 5.5190855784596517e-03 5.3632171600574586e-03 5.3435219761284172e-03 4.9090742690270058e-03 4.9198563038462305e-03 4.7683155492462001e-03 5.7197140428051508e-03 5.4662747943410280e-03 5.1639415666831076e-03 5.4647279466134499e-03 4.7103507499593007e-03 5.8101347176624189e-03 5.3920610309234739e-03 5.3191843434233239e-03 6.1698270105554490e-03 5.5216152045254449e-03 6.3418781925392784e-03 4.9559985187474179e-03 5.3159578559045404e-03 5.6228310692627761e-03 4.3405066563236014e-03 5.4666791449977841e-03 5.0111480629757192e-03 4.5520741184703816e-03 4.6663335262493192e-03 5.7262507223507049e-03 4.9232517117715219e-03 2.0000000000000000e+02 
1.50000000e+03 1.4238784860875898e-03 1.3108766328904032e-03 1.4316473632937530e-03 1.3737989101999723e-03 1.3931659670800289e-03 1.4379943164872970e-03 1.4413640719890769e-03 1.2868672953052110e-03 1.4619840617831319e-03 1.2947009755358925e-03 1.3304170053761173e-03 1.4974186161085374e-03 1.2430248578979681e-03 2.3624903644974471e-03 1.4162840806667162e-03 1.5896134800829956e-03 1.5284670885986247e-03 1.4257349896490540e-03 1.2978945366842712e-03 1.2670923442446305e-03 1.2585854018464496e-03 1.2500777805408985e-03 1.8669509463998494e-03 1.1148889472889321e-03 1.4621073512760898e-03 1.4220826841002470e-03 1.0118000914062762e-03 1.3202470291117853e-03 1.3103198970177362e-03 1.3340108649342198e-03 1.4422186748075604e-03 1.6730903906310441e-03 1.4875248142264112e-03 1.3635789590258306e-03 1.2850023444437055e-03 1.3962456556443521e-03 1.3306438651273509e-03 1.2964494775838712e-03 1.4470518284325942e-03 1.2489392492942579e-03 1.2483375277272727e-03 1.4609752591784163e-03 1.5603180897649871e-03 1.5663359321797189e-03 1.5129693420779513e-03 1.4954863095335044e-03 1.2587211110042036e-03 1.3887286965129000e-03 1.4025189402082584e-03 1.7086821497678008e-03 2.4556052310821096e-03 1.6381830527420135e-03 1.2721062031604488e-03 1.3091947591066595e-03 1.3305083670406464e-03 1.1510329087009777e-03 1.1361119725509033e-03 1.2072251388669231e-03 1.3624422277066456e-03 1.8111757303999551e-03 1.3129424642119092e-03 1.5679586391215432e-03 1.1009277145298767e-03 1.5690164984414200e-03 1.4435106118990835e-03 1.2858728761669734e-03 1.2203193543302488e-03 1.4752690877062901e-03 1.4539918048596763e-03 1.1505953085973446e-03 1.3647680999394644e-03 1.3491018650410287e-03 1.6808403481621253e-03 1.4080163722630891e-03 1.2949307759066156e-03 1.4614111127857132e-03 1.4546667322662126e-03 2.8078011209419487e-03 1.2535962475267010e-03 1.4458952009750046e-03 1.4739034722553398e-03 1.4269272521722945e-03 1.4248867677941830e-03 1.2958407273600859e-03 1.2684108955235088e-03 1.2508550242414595e-03 1.5200427375804989e-03 1.5001900405289905e-03 1.3772836970238902e-03 1.4493436008016596e-03 1.2447018988713799e-03 1.5751131059588532e-03 1.4306663073454149e-03 1.4306064994426982e-03 1.7568236149541193e-03 1.4810882206571980e-03 1.7407459248670685e-03 1.2880050124587528e-03 1.4113249868007603e-03 1.5161727660216041e-03 1.1471097430447675e-03 1.4817087630262695e-03 1.3258987959860694e-03 1.1832659558684130e-03 1.2144541502896590e-03 1.5548886722548854e-03 1.2944690104083707e-03 2.0000000000000000e+02 
1.70000000e+03 4.1213807617046440e-04 3.7206090336123354e-04 4.2027962898917657e-04 3.9393004520479186e-04 3.9963082487273158e-04 4.1989012510426372e-04 4.1988900964775959e-04 3.7037069466726123e-04 4.2870667584611518e-04 3.5952070782351443e-04 3.8228105820238008e-04 4.3389364990896115e-04 3.5020884696520990e-04 7.9029481043183295e-04 4.0445263408737627e-04 4.6574581581632681e-04 4.4562188661039805e-04 4.1585205543558616e-04 3.6896469129426733e-04 3.5348048569364289e-04 3.5541060451560984e-04 3.5071808265242822e-04 5.5138933573318572e-04 3.0633931829845767e-04 4.4993175426393770e-04 4.0562282475019453e-04 2.7362009203767709e-04 3.7712880485516029e-04 3.7606712831368189e-04 3.8097918846033532e-04 4.2160205944430466e-04 4.9425535853880463e-04 4.3688765516474831e-04 3.8863526541532597e-04 3.7022883803264876e-04 4.0065332957750938e-04 3.7968380424429124e-04 3.6836754742369885e-04 4.1481058919734206e-04 3.4032821552723678e-04 3.4979450399995050e-04 4.1924887707510107e-04 4.5463870383215580e-04 4.6049971443625946e-04 4.3620709795627610e-04 4.3058680298305776e-04 3.6178875397965902e-04 3.9986882668184586e-04 3.9603124710558559e-04 5.0654511301547476e-04 8.3529375500904994e-04 4.7821195171147485e-04 3.5987680088799239e-04 3.7289739352515719e-04 3.7389131937450129e-04 3.2611181443954144e-04 3.1101829074535833e-04 3.3472411179378604e-04 3.8715602684417396e-04 5.3302080266511974e-04 3.7910574957084785e-04 4.5855352688451881e-04 2.9562689282504415e-04 4.5516596595994007e-04 4.2371749999249597e-04 3.6056491664373407e-04 3.3550627015281793e-04 4.2949612439139082e-04 4.1582290149019580e-04 3.1670203515359881e-04 3.9393726643075367e-04 3.8747128232242696e-04 5.0580215145071207e-04 4.0524218764380554e-04 3.6464540863088908e-04 4.1958534970999825e-04 4.2277829343878516e-04 9.4879912752302009e-04 3.6036122032545261e-04 4.0518794731588871e-04 4.2217962810047117e-04 4.0754191713753468e-04 4.0775594029223447e-04 3.6889483729364721e-04 3.4815499511164737e-04 3.5291928003218634e-04 4.3281267512533896e-04 4.4774253306036912e-04 3.9705120622597829e-04 4.1075577930615011e-04 3.5732920444150765e-04 4.5959717019085101e-04 4.0637510179853634e-04 4.1104631070650461e-04 5.4544549719154779e-04 4.2697753350101169e-04 5.1203201614795292e-04 3.5817823749496701e-04 4.0380846464256029e-04 4.3933479894200982e-04 3.2855297887962386e-04 4.3428236457691892e-04 3.7747991421366734e-04 3.3225864020123940e-04 3.3897332140489668e-04 4.5476848504633158e-04 3.6679090460457769e-04 2.0000000000000000e+02 
1.90000000e+03 1.2527245735559215e-04 1.1097684691294642e-04 1.2965948671054081e-04 1.1924322894781674e-04 1.1974726993860233e-04 1.2835261093181496e-04 1.2893764264593248e-04 1.1213713637527082e-04 1.3140309312870743e-04 1.0236176704913752e-04 1.1547679710871225e-04 1.3182591069791093e-04 1.0352925787578734e-04 2.8611843381783823e-04 1.1982385968476385e-04 1.4312834205706693e-04 1.3634865127061958e-04 1.2734539143578310e-04 1.0963019658344513e-04 1.0225196390541778e-04 1.0487602243510587e-04 1.0207930790814159e-04 1.6965473288964333e-04 8.6603686639519749e-05 1.5110450625637609e-04 1.2020676510250154e-04 7.6606225317706351e-05 1.1250954584336340e-04 1.1272003107450434e-04 1.1341710224782909e-04 1.2957634924281751e-04 1.5276106706511340e-04 1.3446107238676412e-04 1.1520312853242533e-04 1.1190148445347056e-04 1.1983058200105584e-04 1.1307696592320733e-04 1.0890284197186443e-04 1.2402735438679660e-04 9.5357955868283047e-05 1.0246977238391267e-04 1.2593304645715597e-04 1.3815593766044611e-04 1.4238569853533195e-04 1.3142062425461454e-04 1.2984012621730662e-04 1.0953642244878292e-04 1.2078055727016311e-04 1.1665451947601617e-04 1.5771959027120606e-04 3.1256895731900802e-04 1.4580705653815485e-04 1.0652717048511546e-04 1.1038444082653990e-04 1.0888971799245093e-04 9.7517579202140170e-05 8.7647549093228347e-05 9.5561646071307932e-05 1.1481624431012417e-04 1.6400201612199632e-04 1.1539640704147784e-04 1.4000581125640709e-04 8.0850444001884494e-05 1.3860720770450793e-04 1.3138923426275499e-04 1.0479546233034361e-04 9.5453558249845231e-05 1.3079124387402211e-04 1.2375366734110590e-04 9.0805182019773625e-05 1.1906030420407612e-04 1.1588627063124331e-04 1.6045350160489465e-04 1.2206462162935789e-04 1.0691589831547873e-04 1.2587931951012178e-04 1.2860487700602232e-04 3.4521062946137754e-04 1.0966134280211037e-04 1.1707825107265432e-04 1.2560360842725336e-04 1.2130273013721607e-04 1.2139154295534199e-04 1.0994870581569253e-04 9.8619002519914343e-05 1.0362975941406113e-04 1.2851133889313612e-04 1.4186528434152984e-04 1.1952687828245876e-04 1.2060248476592732e-04 1.0800163274643124e-04 1.4019479585620248e-04 1.1965847936289141e-04 1.2285507194175418e-04 1.8137660966382742e-04 1.2832157895480259e-04 1.5609467280152653e-04 1.0340253565032853e-04 1.2098045838807248e-04 1.3304200659368159e-04 1.0012298099996219e-04 1.3500160647380015e-04 1.1240784913091431e-04 9.8546316178119048e-05 9.8268681553593742e-05 1.3919641055658963e-04 1.0895274609799327e-04 2.0000000000000000e+02 
2.10000000e+03 4.0741217952643450e-05 3.5785621343188425e-05 4.2623520744895930e-05 3.8546678059405986e-05 3.8729812887805545e-05 4.1995093056593186e-05 4.2117792904653675e-05 3.7970507280427995e-05 4.1755117686550611e-05 2.7407919797505350e-05 3.5621047808363852e-05 4.2415179476056758e-05 3.3866173148087960e-05 1.1290271604772468e-04 3.5504258439809339e-05 4.9111964252901190e-05 4.5130417476769100e-05 4.3455712487147944e-05 3.5317646165670837e-05 3.0564412344783983e-05 3.4327047427161643e-05 3.0341550688582411e-05 5.4903881188933066e-05 2.6053902338599259e-05 5.5602696184052641e-05 3.5016996303244940e-05 2.0769516041551430e-05 3.5536838727344846e-05 3.6937374571086383e-05 3.6173775858846306e-05 4.5444253716673675e-05 5.0484610039799891e-05 4.5849830128237825e-05 3.6797201383610336e-05 3.7521144773492004e-05 3.8457789750492638e-05 3.4929771228326878e-05 3.2500846053124509e-05 3.7722586418035729e-05 2.6632300708238880e-05 3.3073189875008166e-05 3.9467720517598201e-05 4.3562488824759337e-05 4.6188125433621639e-05 4.2963943524666819e-05 4.2409721522224583e-05 3.7272893255697205e-05 3.9854020875513566e-05 3.5446190586615018e-05 5.2523385498676978e-05 1.2785507789797476e-04 4.8063047982591455e-05 3.4723582312753998e-05 3.6377465347114298e-05 3.2791986412352819e-05 3.4134019219559350e-05 2.5377020136921825e-05 2.7835476405796618e-05 3.6789643344497870e-05 5.5285210392140589e-05 3.9120972336840009e-05 4.5137712654320076e-05 1.9981179799082785e-05 4.3929598160720946e-05 4.5594427481405909e-05 3.1375734860552879e-05 2.6442586789951653e-05 4.4047221983164618e-05 3.5562326059975687e-05 2.7714967670465146e-05 3.7387813606517383e-05 3.8684122626139316e-05 5.6019284735604052e-05 3.8881701835816808e-05 3.2555339292202436e-05 4.0509807250754369e-05 4.2467008142305845e-05 1.3756317906547951e-04 3.6605679600410160e-05 3.2750344844848928e-05 3.8517929298961212e-05 3.5297773630936118e-05 3.8027310466220522e-05 3.3680337798159585e-05 2.7610166323785641e-05 3.2268903089355132e-05 4.1004672154048243e-05 4.9969821150876851e-05 3.9772784889736726e-05 3.7640712823343841e-05 3.7806624343060165e-05 4.6411027987680499e-05 3.7861840577633624e-05 3.9036197305167772e-05 6.5419966394324717e-05 4.0700774307133466e-05 4.8460831461348062e-05 3.0358326021658119e-05 3.9670782496847901e-05 4.3239332360320008e-05 3.1876410851990807e-05 4.6393866405094574e-05 3.4499582480538740e-05 3.0708878290885324e-05 2.8978674614104897e-05 4.7044422398109293e-05 3.4433329942225878e-05 2.0000000000000000e+02 
2.40000000e+03 1.9106225895172488e-05 1.6944133144115056e-05 2.0100428100697389e-05 1.8106932809788866e-05 1.8190105187751847e-05 1.9779874881289195e-05 1.9757158407334241e-05 1.7449976288207204e-05 1.9854912635051197e-05 1.1149609406896112e-05 1.8788708067016149e-05 2.0259311639438224e-05 1.5379667889880476e-05 6.6879482972954606e-05 1.6289530753762086e-05 2.1836387730713427e-05 2.0373275487638781e-05 1.9695506557602610e-05 1.6452581050471543e-05 1.3714873828084879e-05 1.4339718349313260e-05 1.3518823240375411e-05 2.5434041618529882e-05 1.0010694637387750e-05 3.2618660199506702e-05 1.7099558748246052e-05 1.0456677738918415e-05 1.5672238207319252e-05 1.6200725825366201e-05 1.5875465557719613e-05 2.0068295534531660e-05 2.2674121955516724e-05 2.0071499949675410e-05 1.5632029129584418e-05 1.6850573577978804e-05 1.6757259115008789e-05 1.7101573297659560e-05 1.5460977438170581e-05 1.7860344582739846e-05 1.0893005197083744e-05 1.4526535641859802e-05 1.8136491874925627e-05 1.9812961534378729e-05 2.3381525173033027e-05 1.8962899473952856e-05 1.9355318262559587e-05 1.6888513521975893e-05 1.8728730098911948e-05 1.6065477393437745e-05 2.5559803177009097e-05 8.0328685134191209e-05 2.1195527133789882e-05 1.4993174079349951e-05 1.4965955021425829e-05 1.3836073643462149e-05 1.4732507966168844e-05 1.0151202278198121e-05 1.1031199392750315e-05 1.5904542142977838e-05 2.4349882096190108e-05 1.8541156290330068e-05 2.1383563660482321e-05 8.0113127322614078e-06 2.1855347015977260e-05 2.2376830718308348e-05 1.3758728622366383e-05 1.2472093695426755e-05 1.9417954576926663e-05 1.7145919392554082e-05 1.1868167171503651e-05 1.7670783064016365e-05 1.6450175833774780e-05 2.7223913504457124e-05 1.7988721346827690e-05 1.3469045308076873e-05 1.8469079306574886e-05 1.9896639914231776e-05 8.1190319349806392e-05 1.8137830158075880e-05 1.4831823330927682e-05 1.6926165315114164e-05 1.7454890811454105e-05 1.5840873964765928e-05 1.6379358434584151e-05 1.2590411577039461e-05 1.4218835338779129e-05 1.7624281444792408e-05 2.5132723798574806e-05 1.7071172268187819e-05 1.5417245138578485e-05 1.6104977891649137e-05 2.0913599070613393e-05 1.5201753064511251e-05 1.6708624758330617e-05 3.5487052224581269e-05 1.7955749628412248e-05 2.1979660183848365e-05 1.3227709065143451e-05 1.7092062215451129e-05 1.9215640742445292e-05 1.5801305286398466e-05 2.2953122820503319e-05 1.6748351424644176e-05 1.6026363178364029e-05 1.3138047940819090e-05 2.0354335270819993e-05 1.5123537307767905e-05 4.0000000000000000e+02 
2.80000000e+03 2.3596262103032025e-06 2.0636724294979699e-06 2.5510447247435148e-06 2.2188210778595402e-06 2.2108284297620321e-06 2.4701516698661221e-06 2.4776509119934565e-06 2.1979386733090367e-06 2.2766044158753259e-06 6.8148230243711995e-08 2.4149549194694771e-06 2.5389232307554193e-06 1.8996288652148315e-06 1.2882957754709501e-05 1.5585360096762862e-06 2.5931431827245972e-06 2.3583821067111484e-06 2.4781872719544396e-06 1.9110452333286209e-06 1.2415194773924949e-06 1.6002984187288959e-06 1.3314656911921558e-06 2.7559998930844376e-06 7.1803694660493232e-07 6.0573989944817968e-06 1.5065926061079399e-06 1.0403459909223909e-06 1.7490395978403330e-06 1.8397722165438641e-06 1.8045224551021300e-06 2.5078828225124544e-06 2.6639856152703456e-06 2.3401350997498094e-06 1.5808936900398577e-06 2.0713119625436918e-06 1.6852393222117757e-06 1.9767786472725896e-06 1.5604099722657825e-06 1.9898489057025201e-06 2.0622242876755656e-06 1.6662046582891823e-06 1.9986770665772572e-06 2.0096257886587495e-06 3.0445058220773752e-06 2.2580481113170452e-06 2.4494670572641390e-06 2.2149587953164643e-06 2.4016077237088325e-06 1.6582650695949156e-06 3.2905805100664549e-06 1.6885895575858697e-05 2.3223807537869384e-06 1.7061616852767620e-06 1.4974798174694710e-06 1.1880099654331819e-06 1.9776547720073658e-06 7.5614139750341506e-07 8.7069776198329303e-07 1.8238951192300772e-06 2.8129509568678742e-06 2.3567391387643631e-06 2.4110149751240553e-06 1.6681943171763520e-08 2.7926411559617314e-06 2.9816461754974259e-06 1.1735091311501667e-06 1.0557856883681587e-06 2.3007464479040195e-06 6.4302128737992197e-07 1.1618382805034444e-06 2.0615981512576264e-06 1.7875250841200701e-06 3.8318324698214392e-06 2.0947288149876092e-06 1.3596286724020322e-06 2.1967418209657503e-06 2.4657390742314954e-06 1.5057761250481151e-05 2.4662566275749828e-06 1.5333986781357483e-06 1.5930758685573864e-06 1.7683076150197933e-06 1.6721907667823465e-06 1.8636582825258771e-06 1.0788683056324290e-06 1.4843780879005012e-06 1.9299395389598933e-06 3.8089540565715707e-06 1.7936254116886999e-06 1.4447930199202235e-06 2.1763544184449401e-06 2.4355342445807109e-06 1.3941585900585269e-06 1.6737340991644558e-06 5.5879813542319232e-06 1.9175015750213611e-06 1.9430523261056069e-06 1.1769625494487813e-06 1.9276981468115127e-06 2.1941773650051813e-06 2.1898249071778189e-06 3.2578681948257616e-06 2.0370761211622344e-06 2.3071558852085345e-06 1.3203017492870201e-06 2.6747992093521393e-06 1.8152007244510921e-06 4.0000000000000000e+02 


==> anc/LHC13-PTavt-MT2-NNPDF30QED-pheno.dat <==
2.50000000e+01 1.3276175203769395e+02 1.2636485501216193e+02 1.3577990279243878e+02 1.3078473065208183e+02 1.3473877342330607e+02 1.2606631290986759e+02 1.3636977747240675e+02 5.00000000e+01 1.0159126586640033e+00 
7.50000000e+01 2.5805397099536776e+02 2.4743393018775157e+02 2.6190208432115412e+02 2.5422343046787111e+02 2.6188451152286439e+02 2.4676422753113317e+02 2.6348361342382367e+02 5.00000000e+01 1.0054727226923879e+00 
1.25000000e+02 2.0705023489331722e+02 1.9868702382841255e+02 2.0994900670200175e+02 2.0371252505906764e+02 2.1038794472756680e+02 1.9804559129938247e+02 2.1147100235343888e+02 5.00000000e+01 9.9780661051944897e-01 
1.75000000e+02 1.1682966474640385e+02 1.1194346898962503e+02 1.1858760409524403e+02 1.1450522716964953e+02 1.1915410232315817e+02 1.1141875733435263e+02 1.1974400185841202e+02 5.00000000e+01 9.9209935548516337e-01 
2.25000000e+02 5.6913151118664686e+01 5.4473074202815930e+01 5.7699135564422974e+01 5.5677206487506616e+01 5.8149095749822770e+01 5.4177911734891040e+01 5.8377845858281937e+01 5.00000000e+01 9.8738651246174114e-01 
2.75000000e+02 2.6822504059353136e+01 2.5638155073108930e+01 2.7173008430161001e+01 2.6173541287905842e+01 2.7471466830800431e+01 2.5472009631396386e+01 2.7560071678409159e+01 5.00000000e+01 9.8304998369444352e-01 
3.25000000e+02 1.2768042063757003e+01 1.2208027188936764e+01 1.2908467675920326e+01 1.2407042460264419e+01 1.3129041667249586e+01 1.2101755808652090e+01 1.3155392120260480e+01 5.00000000e+01 9.7848700288433543e-01 
3.75000000e+02 6.2765923076824022e+00 5.9997614309407270e+00 6.3357599368163386e+00 6.0828867683418641e+00 6.4702978470229384e+00 5.9387207784160649e+00 6.4791327834114254e+00 5.00000000e+01 9.7389420182384701e-01 
4.25000000e+02 3.2094552368895166e+00 3.0740141544052841e+00 3.2272129638629483e+00 3.1016989435360109e+00 3.3172115302430223e+00 3.0363780703371739e+00 3.3186649233854943e+00 5.00000000e+01 9.6962511038971544e-01 
4.75000000e+02 1.7085887675332725e+00 1.6361798858223999e+00 1.7187963928503396e+00 1.6472887289679581e+00 1.7698888060985873e+00 1.6137165330348262e+00 1.7707328770105408e+00 5.00000000e+01 9.6497264501625990e-01 
5.25000000e+02 9.4004326757549517e-01 9.0202430043495785e-01 9.4420573811625541e-01 9.0125614245707819e-01 9.7883039269391214e-01 8.8573044277890600e-01 9.7905310269376289e-01 5.00000000e+01 9.6100519335556345e-01 
5.75000000e+02 5.3297657287015754e-01 5.1244047454154540e-01 5.3483794318836853e-01 5.1001225502324388e-01 5.5594089071707120e-01 5.0216924859919065e-01 5.5601620380547412e-01 5.00000000e+01 9.5546935752197648e-01 
6.25000000e+02 3.1079379221463177e-01 2.9959594303984111e-01 3.1161516681549423e-01 2.9621814932391760e-01 3.2536943510534594e-01 2.9241333542436165e-01 3.2539256003635453e-01 5.00000000e+01 9.5057534114463649e-01 
6.75000000e+02 1.8782112809712895e-01 1.8112959622817973e-01 1.8792389070273582e-01 1.7818401157625713e-01 1.9745824461800082e-01 1.7608866827022038e-01 1.9745879249209378e-01 5.00000000e+01 9.4779311215162665e-01 
7.50000000e+02 1.8755843181765569e-01 1.8144730806253187e-01 1.8758192192618134e-01 1.7749468897221746e-01 1.9762217466309392e-01 1.7578453044175024e-01 1.9762220207756862e-01 1.00000000e+02 9.4119481363828428e-01 
8.50000000e+02 7.6128580245334129e-02 7.3614199192495691e-02 7.6128580245334129e-02 7.1684718767157152e-02 8.0572441723511107e-02 7.1022699624315053e-02 8.0572441723511107e-02 1.00000000e+02 9.3392278309682486e-01 
9.50000000e+02 3.2923969499736819e-02 3.1557769941895165e-02 3.2944180759433797e-02 3.0745886077613391e-02 3.5102052921860250e-02 3.0352870780205491e-02 3.5102146693802412e-02 1.00000000e+02 9.2579280431169531e-01 
1.05000000e+03 1.5055984144424739e-02 1.4357424492225029e-02 1.5094318550567743e-02 1.3923841212984430e-02 1.6188127075865054e-02 1.3725670946380145e-02 1.6188775892233932e-02 1.00000000e+02 9.1904034924209399e-01 
1.15000000e+03 7.1292360302598265e-03 6.7316679272805702e-03 7.1627258110997160e-03 6.5552548443627758e-03 7.7032172161568772e-03 6.4310134308903210e-03 7.7041933914480179e-03 1.00000000e+02 9.1062404424648768e-01 
1.30000000e+03 5.3043474296608963e-03 4.9512215619432519e-03 5.3471076461494918e-03 4.8096786594714761e-03 5.7990161998503166e-03 4.6965686289018923e-03 5.8008609021013378e-03 2.00000000e+02 9.0344974603992867e-01 
1.50000000e+03 1.4238784860875898e-03 1.3108766328904032e-03 1.4413640719890769e-03 1.2670923442446305e-03 1.5806646279305492e-03 1.2306136080057224e-03 1.5816366554111429e-03 2.00000000e+02 8.9554218114706963e-01 
1.70000000e+03 4.1213807617046440e-04 3.7206090336123354e-04 4.2027962898917657e-04 3.5853033652460210e-04 4.6574581581632681e-04 3.4520550166208688e-04 4.6636053122589739e-04 2.00000000e+02 8.8848242160984137e-01 
1.90000000e+03 1.2527245735559215e-04 1.1097684691294642e-04 1.2965948671054081e-04 1.0479546233034361e-04 1.4574945238084069e-04 1.0029903541962319e-04 1.4621412280572374e-04 2.00000000e+02 8.8621382918920533e-01 
2.10000000e+03 4.0741217952643450e-05 3.5785621343188425e-05 4.2623520744895930e-05 3.2750344844848928e-05 4.8732091060437958e-05 3.1338452892273397e-05 4.8950792657011206e-05 2.00000000e+02 8.7344379228445557e-01 
2.40000000e+03 1.9106225895172488e-05 1.6944133144115056e-05 2.0100428100697389e-05 1.4831823330927682e-05 2.3380628459417302e-05 1.4316115004452142e-05 2.3494728522116354e-05 4.00000000e+02 9.2538523839939557e-01 
2.80000000e+03 2.3596262103032025e-06 2.0636724294979699e-06 2.5510447247435148e-06 1.5585360096762862e-06 3.1607164109301185e-06 1.5056155839563259e-06 3.1832684610474249e-06 4.00000000e+02 9.6140931779411831e-01 


==> anc/LHC13-PTavt-MT2-PDF4LHC15LUXqed-all_members.dat <==
2.50000000e+01 1.3207092805309338e+02 1.3506188673937370e+02 1.2564397108921119e+02 1.3539704678877857e+02 1.3255052168704026e+02 1.2622101678679336e+02 1.3202098554091012e+02 1.3231746737778295e+02 1.3231130965688251e+02 1.3172634028368125e+02 1.3236246167162042e+02 1.3289618484778720e+02 1.3202102009208582e+02 1.3147577291931620e+02 1.3180161271049357e+02 1.3221817865096855e+02 1.3174863857740431e+02 1.3279430496018770e+02 1.3245417213372659e+02 1.3195742912169297e+02 1.3194909232541679e+02 1.3162980633311508e+02 1.3259944912672003e+02 1.3168285198300603e+02 1.3240075793084426e+02 1.3232233124377805e+02 1.3246506945001056e+02 1.3136155949204317e+02 1.3236510424834830e+02 1.3103473957297652e+02 1.3165009363006473e+02 1.3251806132633010e+02 1.3196018816750365e+02 1.3192359613354674e+02 1.3224132941697860e+02 1.3222117726971203e+02 1.3203033047959445e+02 1.3189782055507993e+02 1.3214969114032718e+02 1.3221520293516465e+02 1.3218316438795227e+02 1.3227866065584789e+02 1.3214115057932202e+02 1.3218336303981101e+02 1.3215476153536952e+02 1.3207063112359131e+02 1.3190104314066508e+02 1.3206674501336636e+02 1.3215897940106885e+02 1.3187796390970109e+02 1.3216290979797279e+02 1.3209814235081865e+02 1.3186260385522800e+02 1.3208441352421653e+02 1.3212366615234049e+02 1.3199069037015101e+02 1.3207740059786192e+02 1.3216387199673539e+02 1.3217406732091939e+02 1.3208138766284463e+02 1.3197823574841635e+02 1.3200020353298223e+02 1.3215908062788762e+02 1.3206382339011654e+02 1.3193165311263425e+02 1.3198356617793655e+02 1.3202755081698817e+02 1.3206789152531081e+02 1.3209542113267318e+02 1.3210951302965293e+02 1.3208846947987783e+02 1.3203500654622042e+02 1.3204587495900171e+02 1.3209270496812061e+02 1.3210088497242725e+02 1.3218421595481951e+02 1.3204309347634847e+02 1.3215520533655513e+02 1.3216284454571854e+02 1.3203538900813788e+02 1.3210708674956450e+02 1.3205429556130449e+02 1.3205641229187174e+02 1.3210666346329072e+02 1.3209063889942931e+02 1.3203813757159011e+02 1.3220012180924894e+02 1.3207069456677058e+02 1.3210592141614558e+02 1.3202770279892172e+02 1.3199414132969292e+02 1.3199065905702619e+02 1.3211537565041678e+02 1.3192602998628266e+02 1.3200967862904267e+02 1.3201508492883349e+02 1.3209640036160971e+02 1.3203308574600430e+02 1.3205246881841509e+02 1.3203657601084996e+02 1.3203054194879539e+02 1.3208245324017017e+02 1.3204197756327241e+02 1.3208427788516161e+02 1.3205797055202163e+02 1.3202944776680391e+02 1.3207224239459103e+02 1.3205187891460838e+02 1.3205771483804264e+02 1.3205395074824895e+02 1.3205396959875486e+02 1.3205595761216600e+02 1.3205330279033404e+02 1.3205916455329711e+02 5.0000000000000000e+01 
7.50000000e+01 2.5477558446421824e+02 2.5662650716009699e+02 2.4466112610453629e+02 2.5820493699031277e+02 2.5578283768692719e+02 2.4569628895659591e+02 2.5454847230527963e+02 2.5526798803414795e+02 2.5520160159618851e+02 2.5419389385515470e+02 2.5539520096366090e+02 2.5639288942831183e+02 2.5470255108082324e+02 2.5355687701021824e+02 2.5419908406670993e+02 2.5508721622542600e+02 2.5415724420276416e+02 2.5607744764672572e+02 2.5570702504940832e+02 2.5473932134520444e+02 2.5468400181492535e+02 2.5388464864949572e+02 2.5575455657862705e+02 2.5399701768279687e+02 2.5546815593236678e+02 2.5531962714056402e+02 2.5548290839538669e+02 2.5332490869820359e+02 2.5536943183472809e+02 2.5266175663356645e+02 2.5394035318237104e+02 2.5567979785607218e+02 2.5454896264055500e+02 2.5449075955271545e+02 2.5510585429818468e+02 2.5507206766388421e+02 2.5468821950762478e+02 2.5441310740431160e+02 2.5492670591603743e+02 2.5505123886358865e+02 2.5501673986014828e+02 2.5517683123525802e+02 2.5491930076101130e+02 2.5499401221650825e+02 2.5495038514934345e+02 2.5477842760593859e+02 2.5444935809426781e+02 2.5477586422385048e+02 2.5496036782494420e+02 2.5439178196176221e+02 2.5496117067781711e+02 2.5483599728858087e+02 2.5437304347394848e+02 2.5481135725503239e+02 2.5487726325436378e+02 2.5461943200721802e+02 2.5478758040492440e+02 2.5496425757535576e+02 2.5498348371418234e+02 2.5479787591713563e+02 2.5459327568796476e+02 2.5463572490473538e+02 2.5494270551524963e+02 2.5476217001002783e+02 2.5450252003899240e+02 2.5460419881469014e+02 2.5469207425384806e+02 2.5476807064572370e+02 2.5482583754201923e+02 2.5484975837537118e+02 2.5481788948847546e+02 2.5470256657045093e+02 2.5472346232476568e+02 2.5481594835921794e+02 2.5483365569957596e+02 2.5500037533653520e+02 2.5472139536207726e+02 2.5494135086169831e+02 2.5495527961802131e+02 2.5470781536926569e+02 2.5484839763733669e+02 2.5474264745720319e+02 2.5474941882495614e+02 2.5484761247179753e+02 2.5481867671603715e+02 2.5471133561798985e+02 2.5503149542643803e+02 2.5477624124930421e+02 2.5484504190672669e+02 2.5469358133770189e+02 2.5462344516358974e+02 2.5461575913860401e+02 2.5486531003657916e+02 2.5448955650362890e+02 2.5465427718316892e+02 2.5466658761868456e+02 2.5482870652366418e+02 2.5470088607928517e+02 2.5474030041273036e+02 2.5470826124591565e+02 2.5469619474380920e+02 2.5479909821442737e+02 2.5471959079180178e+02 2.5480422368815397e+02 2.5475108596767643e+02 2.5469373505056217e+02 2.5478004286567429e+02 2.5470798218543280e+02 2.5472019700725980e+02 2.5471205203717062e+02 2.5471195016175452e+02 2.5471475607101388e+02 2.5471076154077426e+02 2.5472200225104766e+02 5.0000000000000000e+01 
1.25000000e+02 2.0533087757367105e+02 2.0731130173154608e+02 1.9715835754464661e+02 2.0814293740907073e+02 2.0609291268302772e+02 1.9839114921698956e+02 2.0509769770436219e+02 2.0575362805723941e+02 2.0561359487461414e+02 2.0498799094938846e+02 2.0591179204105001e+02 2.0665507011300144e+02 2.0531070706541030e+02 2.0426262640438287e+02 2.0478248792562991e+02 2.0561826654693664e+02 2.0484364715854917e+02 2.0622222633611838e+02 2.0635839028288504e+02 2.0558883454593851e+02 2.0547673236053706e+02 2.0455583615509195e+02 2.0603760435549475e+02 2.0466020261015768e+02 2.0597157697408525e+02 2.0585604613429587e+02 2.0580647653547405e+02 2.0403570699454730e+02 2.0584444628524437e+02 2.0345519456526367e+02 2.0462039323006601e+02 2.0611936952036584e+02 2.0512248509697179e+02 2.0510005711215231e+02 2.0559816770981379e+02 2.0557231039798390e+02 2.0524218492149907e+02 2.0499477886819545e+02 2.0544766182393394e+02 2.0554503581346464e+02 2.0556142805112361e+02 2.0564929971886536e+02 2.0545406264295380e+02 2.0550029469083518e+02 2.0548752581239660e+02 2.0533283351783894e+02 2.0506683350001265e+02 2.0534247166980390e+02 2.0550056886155818e+02 2.0500232959242831e+02 2.0549290707958122e+02 2.0539098698313575e+02 2.0500036397201075e+02 2.0537024430494557e+02 2.0541022384037788e+02 2.0520062994831136e+02 2.0533587352511773e+02 2.0549292301925394e+02 2.0551158632542294e+02 2.0534895189558617e+02 2.0517781987685061e+02 2.0520718837401193e+02 2.0545628888959067e+02 2.0531593324531809e+02 2.0510206556406854e+02 2.0518647712056895e+02 2.0526308871350997e+02 2.0531773424513955e+02 2.0537002810929522e+02 2.0538584797535015e+02 2.0537265168672667e+02 2.0526579385984542e+02 2.0527922312160035e+02 2.0535777968872256e+02 2.0537363944313708e+02 2.0552156731099635e+02 2.0528356055360555e+02 2.0546498196949378e+02 2.0547713212860040e+02 2.0527640488976141e+02 2.0539246461727583e+02 2.0530044687867161e+02 2.0530754626971219e+02 2.0539245482223726e+02 2.0536797922045255e+02 2.0527622708591807e+02 2.0554495494769017e+02 2.0533327357709828e+02 2.0538571601536393e+02 2.0526379316089387e+02 2.0519759612856720e+02 2.0519027100063843e+02 2.0540854910322821e+02 2.0508649914383892e+02 2.0522441286728125e+02 2.0523709418770838e+02 2.0537457735188983e+02 2.0526581374278811e+02 2.0530014210658337e+02 2.0527280059639415e+02 2.0525947975555732e+02 2.0534769471735834e+02 2.0528287041569436e+02 2.0535331599843758e+02 2.0530862957234649e+02 2.0526035778280180e+02 2.0533380245465452e+02 2.0539612166055002e+02 2.0540458838489866e+02 2.0539854358959204e+02 2.0539950041308558e+02 2.0540068908212854e+02 2.0539701338187089e+02 2.0540693455085398e+02 5.0000000000000000e+01 
1.75000000e+02 1.1594320801124221e+02 1.1716928844138293e+02 1.1109533790466030e+02 1.1751719048665935e+02 1.1657324098218886e+02 1.1208518542782106e+02 1.1561892841168060e+02 1.1620950160287244e+02 1.1605191052177466e+02 1.1585660726345218e+02 1.1633703158848402e+02 1.1669777922934229e+02 1.1596870625097171e+02 1.1530014983742919e+02 1.1558024007178152e+02 1.1613023334366855e+02 1.1568900727626047e+02 1.1631224558418302e+02 1.1671844700907350e+02 1.1632309351454276e+02 1.1619492768196386e+02 1.1547719866616610e+02 1.1625597954297896e+02 1.1554570182243647e+02 1.1637006650324504e+02 1.1629750201698846e+02 1.1612038761492414e+02 1.1512360102625986e+02 1.1625436567605412e+02 1.1476286169441325e+02 1.1552083846549944e+02 1.1643386428843689e+02 1.1580518056533222e+02 1.1581332812438694e+02 1.1609594723201074e+02 1.1608133455771578e+02 1.1587939942741424e+02 1.1572258601635984e+02 1.1600605986127312e+02 1.1605776669738277e+02 1.1610332398410902e+02 1.1612147126508145e+02 1.1602210314111944e+02 1.1603517461973536e+02 1.1604337466181711e+02 1.1594627017930985e+02 1.1579507604617613e+02 1.1595947421921379e+02 1.1605630668028208e+02 1.1574534435704156e+02 1.1604422026827530e+02 1.1598604656073567e+02 1.1575475728931212e+02 1.1597445355116008e+02 1.1598740975052920e+02 1.1586835916057905e+02 1.1594356415981862e+02 1.1604357234022123e+02 1.1605660026407394e+02 1.1595417021483209e+02 1.1585382941249401e+02 1.1586789484164346e+02 1.1600851189246850e+02 1.1593372428632469e+02 1.1580964015310649e+02 1.1585801948556967e+02 1.1590644372466683e+02 1.1593180964674528e+02 1.1596647618394613e+02 1.1597212216346504e+02 1.1597510889013080e+02 1.1590290352359203e+02 1.1590834129731726e+02 1.1595477802006960e+02 1.1596638556265903e+02 1.1605923911466515e+02 1.1591591136025380e+02 1.1601868778540329e+02 1.1602924362093816e+02 1.1591280549353435e+02 1.1598239763623634e+02 1.1592468547553334e+02 1.1593044066729847e+02 1.1598157854120061e+02 1.1596789236876091e+02 1.1591089391080777e+02 1.1607096078667516e+02 1.1594616007368776e+02 1.1597468471059041e+02 1.1590601733087064e+02 1.1586237667875415e+02 1.1585737836957816e+02 1.1599224085691586e+02 1.1579490221182023e+02 1.1587833687392538e+02 1.1588663396107160e+02 1.1597086260838643e+02 1.1590297575169168e+02 1.1592473896121901e+02 1.1590879446400054e+02 1.1589923085272187e+02 1.1595323013157630e+02 1.1591578569337923e+02 1.1595728678809338e+02 1.1592981408355595e+02 1.1590081503996730e+02 1.1594589563537961e+02 1.1591457181629951e+02 1.1591828951645032e+02 1.1591560940255782e+02 1.1591551842598338e+02 1.1591652222740059e+02 1.1591487913329259e+02 1.1591913176526126e+02 5.0000000000000000e+01 
2.25000000e+02 5.6709269489247035e+01 5.7323253862274058e+01 5.4233474603786149e+01 5.7484012188362719e+01 5.7006100858285151e+01 5.4835928393461060e+01 5.6532342447670771e+01 5.6857580553234463e+01 5.6734312632077085e+01 5.6726569806022432e+01 5.6937317797884205e+01 5.7078262080226992e+01 5.6742950661928091e+01 5.6382832768594611e+01 5.6505612390199630e+01 5.6812849775710440e+01 5.6600862553826801e+01 5.6810132575711918e+01 5.7182905646243249e+01 5.7025483294316928e+01 5.6923436099941071e+01 5.6470862725980368e+01 5.6801608028980397e+01 5.6510756240260491e+01 5.6954457188052274e+01 5.6910406374416844e+01 5.6734782007024883e+01 5.6260971168431752e+01 5.6870271054069121e+01 5.6066319264167625e+01 5.6492615465589537e+01 5.6974408781188174e+01 5.6629517511437662e+01 5.6645962267989077e+01 5.6783848396850665e+01 5.6776447209772392e+01 5.6669277975474451e+01 5.6582368230127450e+01 5.6737343918596906e+01 5.6759691831353500e+01 5.6804126720352471e+01 5.6796084102363999e+01 5.6753004140397209e+01 5.6750874779075872e+01 5.6764565318195409e+01 5.6712166726906780e+01 5.6636613393592548e+01 5.6722189540888607e+01 5.6774287448162539e+01 5.6604650926437138e+01 5.6764279447869853e+01 5.6735372270683456e+01 5.6615426289202887e+01 5.6729074383722320e+01 5.6729272247750473e+01 5.6672373871666807e+01 5.6707053414582241e+01 5.6762837827212650e+01 5.6770728783632727e+01 5.6714975264154894e+01 5.6662966714910795e+01 5.6668297339445090e+01 5.6737262161354266e+01 5.6703384753773214e+01 5.6641718028678810e+01 5.6665324684051313e+01 5.6692294747354133e+01 5.6700808148825011e+01 5.6720824941663338e+01 5.6721785730079766e+01 5.6729061264752403e+01 5.6687259568353817e+01 5.6688192016476698e+01 5.6712064070577192e+01 5.6719693755617087e+01 5.6769839818878495e+01 5.6694936650526557e+01 5.6745864761873463e+01 5.6752361573977183e+01 5.6694753466574682e+01 5.6729970849872352e+01 5.6698208795747085e+01 5.6702719974209650e+01 5.6729918639771697e+01 5.6723181415045552e+01 5.6691931049151819e+01 5.6774788062796887e+01 5.6711968492386752e+01 5.6724752303877601e+01 5.6690951855541229e+01 5.6665309145563754e+01 5.6662517729948391e+01 5.6736029605972682e+01 5.6630955094001521e+01 5.6674260761586574e+01 5.6679477852687008e+01 5.6723637197157480e+01 5.6687602225213595e+01 5.6699344568568030e+01 5.6691155228622335e+01 5.6684544718631763e+01 5.6713726624099380e+01 5.6695095667307221e+01 5.6716557233614793e+01 5.6701447829825675e+01 5.6686920954457364e+01 5.6711009409820882e+01 5.6694251737216213e+01 5.6695990857678254e+01 5.6694874489229832e+01 5.6694907967303152e+01 5.6695332930329371e+01 5.6694707367736136e+01 5.6696646403052142e+01 5.0000000000000000e+01 
2.75000000e+02 2.6589213627298790e+01 2.6764813966992648e+01 2.5428252295046896e+01 2.6911048649121184e+01 2.6751099914306430e+01 2.5730513067641507e+01 2.6478478210214089e+01 2.6668899120756997e+01 2.6587813660685804e+01 2.6626041331418630e+01 2.6712932233545757e+01 2.6760839770413096e+01 2.6615007754320072e+01 2.6434184131770454e+01 2.6482504483641797e+01 2.6642986017033106e+01 2.6547995930533119e+01 2.6596401118957576e+01 2.6851237708742225e+01 2.6800197760564899e+01 2.6731943288323507e+01 2.6474932807821798e+01 2.6598694733913288e+01 2.6496869154195494e+01 2.6722147054337352e+01 2.6695543050259175e+01 2.6566108947565958e+01 2.6356609539817512e+01 2.6668798882963124e+01 2.6255994834432965e+01 2.6483546898286917e+01 2.6726078569708978e+01 2.6545682769543959e+01 2.6559447999783689e+01 2.6624236229325309e+01 2.6620525299647632e+01 2.6566035879087671e+01 2.6519698847459999e+01 2.6601031705965347e+01 2.6609790561117642e+01 2.6641764055627313e+01 2.6630218690064041e+01 2.6612220170909779e+01 2.6606770137157909e+01 2.6617959223762764e+01 2.6591722820958225e+01 2.6554837334927161e+01 2.6597622268290973e+01 2.6624290545046307e+01 2.6536580411242447e+01 2.6617746166645226e+01 2.6603946143215591e+01 2.6544514316958239e+01 2.6600353967978489e+01 2.6597707013046161e+01 2.6571937000646610e+01 2.6587113079156996e+01 2.6616624620726689e+01 2.6621033358478936e+01 2.6592163430805087e+01 2.6566412608143494e+01 2.6568206275464124e+01 2.6600255369847446e+01 2.6585564888034000e+01 2.6556790066292091e+01 2.6567518760469017e+01 2.6581966495200007e+01 2.6583668707445284e+01 2.6594671657969243e+01 2.6594426284790746e+01 2.6600482813575372e+01 2.6577989323723969e+01 2.6577230931028176e+01 2.6589117227925989e+01 2.6593880330332752e+01 2.6619603271259827e+01 2.6582064015284061e+01 2.6605926701140781e+01 2.6610045048782947e+01 2.6582567408225326e+01 2.6599755549429041e+01 2.6583139556795832e+01 2.6585955994322902e+01 2.6599816373059035e+01 2.6596668463847479e+01 2.6580373741846344e+01 2.6621462359169300e+01 2.6590969799411702e+01 2.6596366360352068e+01 2.6580657829637715e+01 2.6566401287923831e+01 2.6564951530053303e+01 2.6603144947551463e+01 2.6549596040633855e+01 2.6571177634700955e+01 2.6574154272220206e+01 2.6596537381796093e+01 2.6578089881839237e+01 2.6584156411155934e+01 2.6580135473931527e+01 2.6576085028936937e+01 2.6591014326065917e+01 2.6582235816981303e+01 2.6592793901556149e+01 2.6585021052813293e+01 2.6577830129909877e+01 2.6590105409710716e+01 2.6585062541116276e+01 2.6585663609734297e+01 2.6585292953251365e+01 2.6585240980216025e+01 2.6585507859995822e+01 2.6585256102901131e+01 2.6586062039546050e+01 5.0000000000000000e+01 
3.25000000e+02 1.2765393291639240e+01 1.2819748084737007e+01 1.2192862669101048e+01 1.2901832449697086e+01 1.2846454441916041e+01 1.2367020263129909e+01 1.2705263305045351e+01 1.2808959139149049e+01 1.2758984316825222e+01 1.2796063074571576e+01 1.2832529592424491e+01 1.2846890431833430e+01 1.2781921380185045e+01 1.2691331238419004e+01 1.2709375557614655e+01 1.2793269887803154e+01 1.2750537925575193e+01 1.2749500976444866e+01 1.2907674988259677e+01 1.2895652852506840e+01 1.2853181730988711e+01 1.2710679008185908e+01 1.2752213947357767e+01 1.2722619886343356e+01 1.2837988158771349e+01 1.2821565776179128e+01 1.2734816201072496e+01 1.2643190750259631e+01 1.2805362885640902e+01 1.2589747281279241e+01 1.2712839875556325e+01 1.2837413484075112e+01 1.2741386813930841e+01 1.2750931161805346e+01 1.2782078669166014e+01 1.2780301824641823e+01 1.2752097424751630e+01 1.2726552870806744e+01 1.2770151784924126e+01 1.2773349671530752e+01 1.2794735305427567e+01 1.2785523235549602e+01 1.2777585674371881e+01 1.2772732807568859e+01 1.2780489123689105e+01 1.2767352076897335e+01 1.2748736139659087e+01 1.2770427238553470e+01 1.2784363641740535e+01 1.2738079760763805e+01 1.2780462458633435e+01 1.2773620078350753e+01 1.2743645592680449e+01 1.2771473171305347e+01 1.2768775833075670e+01 1.2757241012182757e+01 1.2763836671146271e+01 1.2779592710860527e+01 1.2782046270918336e+01 1.2766776168238426e+01 1.2753875915954291e+01 1.2754506228023670e+01 1.2769608029080986e+01 1.2763040085902825e+01 1.2749612656311969e+01 1.2754419988010547e+01 1.2762329170537267e+01 1.2761759781869404e+01 1.2767947749455709e+01 1.2767544925847657e+01 1.2771801289365069e+01 1.2759524700183382e+01 1.2758553172362056e+01 1.2764502537406949e+01 1.2767576471975000e+01 1.2780882829440772e+01 1.2761708485871686e+01 1.2773046314338911e+01 1.2775637323582979e+01 1.2762163148365660e+01 1.2770881173903609e+01 1.2761877408101766e+01 1.2763656275155618e+01 1.2770922203397365e+01 1.2769297856728574e+01 1.2760690348106962e+01 1.2781540840392799e+01 1.2766473461541606e+01 1.2768687521954050e+01 1.2761233995794885e+01 1.2753370713068056e+01 1.2752573541655444e+01 1.2772697470632201e+01 1.2744864435581094e+01 1.2755871528886992e+01 1.2757534748836568e+01 1.2769171218003363e+01 1.2759389712475539e+01 1.2762637786439898e+01 1.2760708688098710e+01 1.2758302558636879e+01 1.2766113120354378e+01 1.2761849359214260e+01 1.2767139972225445e+01 1.2763159963167881e+01 1.2759426341389178e+01 1.2765868511887708e+01 1.2762655987940480e+01 1.2762879448947155e+01 1.2762709358119988e+01 1.2762678479329274e+01 1.2762756775596374e+01 1.2762743923108463e+01 1.2763050770009878e+01 5.0000000000000000e+01 
3.75000000e+02 6.2544751891888364e+00 6.2576437879127864e+00 5.9818143319802584e+00 6.3248662858553120e+00 6.2887970537167783e+00 6.0599163235185500e+00 6.2266598892418807e+00 6.2786619719066845e+00 6.2490057538143740e+00 6.2754862187269804e+00 6.2909150473068651e+00 6.2939304902351179e+00 6.2643166750035606e+00 6.2188335990750456e+00 6.2248777596256888e+00 6.2690566193528685e+00 6.2497310049363213e+00 6.2374022175453359e+00 6.3310214055363971e+00 6.3315719938637267e+00 6.3062203798731424e+00 6.2283449329783434e+00 6.2389650046026839e+00 6.2348958529265115e+00 6.2943083321603552e+00 6.2842347406245178e+00 6.2291229888459103e+00 6.1896530746429264e+00 6.2750455065974355e+00 6.1609211411457601e+00 6.2280655049224762e+00 6.2929574528697918e+00 6.2412795528010649e+00 6.2473060532904672e+00 6.2625869136928367e+00 6.2618153305986599e+00 6.2469163086227182e+00 6.2326816836875443e+00 6.2563899518548158e+00 6.2574568370682861e+00 6.2708990498371424e+00 6.2646969681086251e+00 6.2609931335861821e+00 6.2575415643541250e+00 6.2625001750678555e+00 6.2560083309392267e+00 6.2462588285253879e+00 6.2574946914591667e+00 6.2649121162027654e+00 6.2401383656012026e+00 6.2626784699562892e+00 6.2592327960821423e+00 6.2437262996402101e+00 6.2578732048177583e+00 6.2558420543952762e+00 6.2506883686908203e+00 6.2534574786531030e+00 6.2620882240474707e+00 6.2633393489699181e+00 6.2551958581903335e+00 6.2486465008985865e+00 6.2487781540660787e+00 6.2560727311350828e+00 6.2530349515470753e+00 6.2467694802942777e+00 6.2488544905201922e+00 6.2532564291605572e+00 6.2522899781694008e+00 6.2556998214337405e+00 6.2554461248097084e+00 6.2581027901594330e+00 6.2515199293644237e+00 6.2506126170490406e+00 6.2536978942119132e+00 6.2556002337299192e+00 6.2625537399204827e+00 6.2526319536301456e+00 6.2580693247308892e+00 6.2596751313201047e+00 6.2529999166311319e+00 6.2574420173319050e+00 6.2525058983731219e+00 6.2536482885082352e+00 6.2574038633341207e+00 6.2566606846357038e+00 6.2520046970277985e+00 6.2628136774445071e+00 6.2551560848627803e+00 6.2561191771176494e+00 6.2524866380752808e+00 6.2480448901160770e+00 6.2476797179104135e+00 6.2584474356799262e+00 6.2437822269341687e+00 6.2494778738467911e+00 6.2503820095917293e+00 6.2564986207969913e+00 6.2513646699908145e+00 6.2530835416401951e+00 6.2520853841634150e+00 6.2506300694045187e+00 6.2547773813126772e+00 6.2526717976628348e+00 6.2553766610796071e+00 6.2532729955951192e+00 6.2513086662724398e+00 6.2547544616778312e+00 6.2556578772530527e+00 6.2556940386362925e+00 6.2556724663081100e+00 6.2556600687663435e+00 6.2556865371046158e+00 6.2556560698394597e+00 6.2558098283776209e+00 5.0000000000000000e+01 
4.25000000e+02 3.2138375401633370e+00 3.2027194859575716e+00 3.0752596299685679e+00 3.2354260012944076e+00 3.2307796278333947e+00 3.1227998899518643e+00 3.1990239962651232e+00 3.2277563488208600e+00 3.2100443772585798e+00 3.2273585148516175e+00 3.2342064658345562e+00 3.2338593470604007e+00 3.2194915243727906e+00 3.1959616587953832e+00 3.1976013742130354e+00 3.2216714747249049e+00 3.2126332260342383e+00 3.2004954186355863e+00 3.2560833944530616e+00 3.2596254817987571e+00 3.2445739165046996e+00 3.2011064811625043e+00 3.2011962245904790e+00 3.2046719155722561e+00 3.2364092470567218e+00 3.2300517823584385e+00 3.1949516478249174e+00 3.1781564230430717e+00 3.2248925348761395e+00 3.1618858198789548e+00 3.1999778130014995e+00 3.2353162759507148e+00 3.2063332485525327e+00 3.2100650303564353e+00 3.2179450764012190e+00 3.2176285416097392e+00 3.2093977665363269e+00 3.2010801787691374e+00 3.2145723468762371e+00 3.2148168051747175e+00 3.2233550312380128e+00 3.2193238949599343e+00 3.2174487237709806e+00 3.2151026293570735e+00 3.2182535249402218e+00 3.2149400844093665e+00 3.2095748198811744e+00 3.2156216621640654e+00 3.2197502292580946e+00 3.2059154490464552e+00 3.2184473627924248e+00 3.2166360371147031e+00 3.2082716531846907e+00 3.2157611202549696e+00 3.2143241759347645e+00 3.2120292438552118e+00 3.2131610936153931e+00 3.2180699805541284e+00 3.2187537610585140e+00 3.2141744580009757e+00 3.2107468353067783e+00 3.2107362322322515e+00 3.2143739342152182e+00 3.2128988135908303e+00 3.2099384962168163e+00 3.2108216277660615e+00 3.2133795730307502e+00 3.2124462952484190e+00 3.2144438185107234e+00 3.2142817851856846e+00 3.2159213343851918e+00 3.2122652439129120e+00 3.2115676497387136e+00 3.2132281409237118e+00 3.2144572050892801e+00 3.2181952037618791e+00 3.2128643773214893e+00 3.2155546644388977e+00 3.2165727487640545e+00 3.2131023200294546e+00 3.2154800730308692e+00 3.2126565352753649e+00 3.2133865606239809e+00 3.2154427740543925e+00 3.2150584663359534e+00 3.2124638902239697e+00 3.2183066598337109e+00 3.2142554630488944e+00 3.2146695334979327e+00 3.2128104317063619e+00 3.2102358948797036e+00 3.2100663027646847e+00 3.2160536817433130e+00 3.2079949956728857e+00 3.2110579247426574e+00 3.2115989180904165e+00 3.2149442355636655e+00 3.2121120956456237e+00 3.2130783906321545e+00 3.2125392297078683e+00 3.2116403081662379e+00 3.2139476533735318e+00 3.2128743787178231e+00 3.2143207245445731e+00 3.2131496720681678e+00 3.2120608981299226e+00 3.2139887894259815e+00 3.2133616560733258e+00 3.2133523826200667e+00 3.2133607444738099e+00 3.2133457220509212e+00 3.2133514800832379e+00 3.2133480834101174e+00 3.2134099989256777e+00 5.0000000000000000e+01 
4.75000000e+02 1.7107267825061192e+00 1.6987814552056077e+00 1.6384282541016633e+00 1.7181792416897979e+00 1.7186803937710065e+00 1.6651554411072789e+00 1.7030949812294747e+00 1.7189416082886542e+00 1.7082918875063899e+00 1.7192261572347187e+00 1.7223675721314911e+00 1.7212490225708688e+00 1.7139521913270450e+00 1.7014599677355591e+00 1.7015625520050814e+00 1.7150424115545022e+00 1.7107242171962065e+00 1.7013050908948053e+00 1.7345085226766133e+00 1.7380564027377896e+00 1.7290946059792955e+00 1.7044448572089643e+00 1.7015439885410475e+00 1.7064321279028425e+00 1.7238035227747142e+00 1.7197698703504269e+00 1.6974348338821794e+00 1.6905424892810448e+00 1.7168852371738250e+00 1.6810760758064016e+00 1.7032298061768325e+00 1.7230545249788913e+00 1.7063750810455138e+00 1.7086440758837012e+00 1.7128689899748508e+00 1.7127730403831127e+00 1.7080863553882755e+00 1.7030673024266940e+00 1.7109726434679873e+00 1.7109321788306511e+00 1.7163478725727892e+00 1.7137986023387612e+00 1.7127907740061328e+00 1.7112329991527826e+00 1.7132185558993249e+00 1.7115075420900976e+00 1.7084386061778474e+00 1.7118077074694109e+00 1.7141540761707750e+00 1.7062128364377738e+00 1.7133929700724357e+00 1.7124101064772324e+00 1.7077521855065187e+00 1.7118596987937345e+00 1.7108682162088742e+00 1.7098745114378202e+00 1.7102865145892931e+00 1.7131583450077428e+00 1.7135249909081065e+00 1.7108799261443619e+00 1.7090532208176370e+00 1.7090022830970577e+00 1.7108602203614138e+00 1.7101100110770573e+00 1.7087170118894925e+00 1.7090629040668601e+00 1.7105718198215634e+00 1.7098491494940122e+00 1.7110356689252177e+00 1.7109420543076042e+00 1.7119611626388960e+00 1.7098834063489121e+00 1.7093675623239268e+00 1.7102907938089724e+00 1.7111023859316705e+00 1.7131498338487898e+00 1.7102022641651260e+00 1.7115696454480265e+00 1.7122311471650309e+00 1.7103582615230823e+00 1.7116545218430930e+00 1.7100086318690852e+00 1.7104781251248262e+00 1.7116279053371821e+00 1.7114168766346127e+00 1.7099528457152213e+00 1.7132071021470430e+00 1.7109795068646441e+00 1.7111740190963669e+00 1.7101637991005361e+00 1.7086496587856519e+00 1.7085718264750349e+00 1.7120071547854170e+00 1.7074364772986135e+00 1.7091366654791815e+00 1.7094590918617181e+00 1.7113525279628112e+00 1.7097495300573464e+00 1.7102999875039528e+00 1.7100131361480180e+00 1.7094383280902017e+00 1.7107650140955915e+00 1.7101881430118830e+00 1.7109949747810229e+00 1.7103146956930166e+00 1.7096921712638475e+00 1.7108054310321408e+00 1.7106224032438342e+00 1.7106075670307479e+00 1.7106217011719707e+00 1.7106115316611730e+00 1.7106117628263360e+00 1.7106258182540048e+00 1.7106520526278721e+00 5.0000000000000000e+01 
5.25000000e+02 9.4043747680148804e-01 9.2821288526508061e-01 9.0307246263395158e-01 9.4362474668341234e-01 9.4297913497532826e-01 9.1635842119550825e-01 9.3739145174410476e-01 9.4540335652190299e-01 9.3894227539803288e-01 9.4573099962324259e-01 9.4723643018122106e-01 9.4615994164122719e-01 9.4225411406960990e-01 9.3550020127106359e-01 9.3512860761203209e-01 9.4286316064855691e-01 9.4075214489374193e-01 9.3404317269280590e-01 9.5411243689572456e-01 9.5690815260369411e-01 9.5157376653773940e-01 9.3736298956541786e-01 9.3408610288034000e-01 9.3843736002711875e-01 9.4817401817548175e-01 9.4559562021979182e-01 9.3123661553144899e-01 9.2874244520639082e-01 9.4399371335646176e-01 9.2302766992250584e-01 9.3625998636156382e-01 9.4773863734204866e-01 9.3786626166141451e-01 9.3924723207536964e-01 9.4159342159181647e-01 9.4158996772332682e-01 9.3883585331296682e-01 9.3574200918340300e-01 9.4048328635704692e-01 9.4037874563414003e-01 9.4385300367126124e-01 9.4224117231374727e-01 9.4163884250187657e-01 9.4061895052372047e-01 9.4188270733914481e-01 9.4099320837439926e-01 9.3917341891240880e-01 9.4110440524658612e-01 9.4248618416120511e-01 9.3778694839179111e-01 9.4203220196949711e-01 9.4147997229450986e-01 9.3879756140673831e-01 9.4113062029944772e-01 9.4044618004775982e-01 9.4003940818848131e-01 9.4014494311313135e-01 9.4187990907808761e-01 9.4207820706360990e-01 9.4049133273366470e-01 9.3951507451778360e-01 9.3945779615805636e-01 9.4042738080895449e-01 9.4003159770491684e-01 9.3939176047165451e-01 9.3949807549898179e-01 9.4042050919723097e-01 9.3987263511196106e-01 9.4060144420666214e-01 9.4054210637768321e-01 9.4118160247370097e-01 9.3997126091147787e-01 9.3960718537687338e-01 9.4014192286880061e-01 9.4066625974611229e-01 9.4183343959622834e-01 9.4014527228108791e-01 9.4086065295974153e-01 9.4128672757827259e-01 9.4024790057056051e-01 9.4098045012167852e-01 9.3998291585974181e-01 9.4029424256181038e-01 9.4095462423835119e-01 9.4085041576924244e-01 9.3998623758117394e-01 9.4186505091440709e-01 9.4059343793211092e-01 9.4069510829704506e-01 9.4011825207946897e-01 9.3920472547257627e-01 9.3916520833419359e-01 9.4119393167309295e-01 9.3853197403071220e-01 9.3950921807530363e-01 9.3969785635130110e-01 9.4081051946177374e-01 9.3986870539230527e-01 9.4018963847739079e-01 9.4002585680635065e-01 9.3966197502164994e-01 9.4044183730909381e-01 9.4013744655772269e-01 9.4058812944444103e-01 9.4019463839941009e-01 9.3983108526503145e-01 9.4048402931950370e-01 9.4008665564709692e-01 9.4006854100382742e-01 9.4007942484906626e-01 9.4007492630008649e-01 9.4007515982359124e-01 9.4007953252680032e-01 9.4009348265696369e-01 5.0000000000000000e+01 
5.75000000e+02 5.3808586881361775e-01 5.3037180952119001e-01 5.1684840144778743e-01 5.3802030837805981e-01 5.3966427321828936e-01 5.2552815805702702e-01 5.3610519076994700e-01 5.4117989929787536e-01 5.3717221720058417e-01 5.4142111567707774e-01 5.4218021341037292e-01 5.4132514779110996e-01 5.3911460349254048e-01 5.3534950842176132e-01 5.3489590528237274e-01 5.3948649109326841e-01 5.3842698946003531e-01 5.3377335306096985e-01 5.4619563373328450e-01 5.4822967527405608e-01 5.4500527985554226e-01 5.3658196596219676e-01 5.3373805840500177e-01 5.3715995018612261e-01 5.4280351963890583e-01 5.4111436733639651e-01 5.3171067512576509e-01 5.3108292191391182e-01 5.4022305915708635e-01 5.2750874223362476e-01 5.3567190844894774e-01 5.4256498921690466e-01 5.3652337544032636e-01 5.3736852923974854e-01 5.3873093262007177e-01 5.3876735983296087e-01 5.3708591500744618e-01 5.3511103064647814e-01 5.3805632523413283e-01 5.3795258081937336e-01 5.4022833306154394e-01 5.3918399773080672e-01 5.3880648709898460e-01 5.3812898251123997e-01 5.3894933160335001e-01 5.3848073400625152e-01 5.3735587054659095e-01 5.3850652260314791e-01 5.3934870161411619e-01 5.3646516652023346e-01 5.3907149279047828e-01 5.3875264053231975e-01 5.3714635264192856e-01 5.3852814288310169e-01 5.3804350047293792e-01 5.3790768558074586e-01 5.3788423311485667e-01 5.3897263022568975e-01 5.3908287908469654e-01 5.3809416650591324e-01 5.3755972998992141e-01 5.3751008360061137e-01 5.3802858752912941e-01 5.3780907933592681e-01 5.3753293761480503e-01 5.3753730991431825e-01 5.3811351801046792e-01 5.3771351302024051e-01 5.3817244729879365e-01 5.3813990799071110e-01 5.3854675367671490e-01 5.3782051775053663e-01 5.3756650838172826e-01 5.3787943869061550e-01 5.3823338824043587e-01 5.3891496266620098e-01 5.3792223975575226e-01 5.3829929288942957e-01 5.3858420088981396e-01 5.3798679906579139e-01 5.3841047801639796e-01 5.3778926662540816e-01 5.3800047636828463e-01 5.3839152198768980e-01 5.3833464388711816e-01 5.3781912331743209e-01 5.3893880741880085e-01 5.3818036108196665e-01 5.3823978412925066e-01 5.3789352094169263e-01 5.3732733693816004e-01 5.3730886080295259e-01 5.3854926918233548e-01 5.3693900207510303e-01 5.3751851177234888e-01 5.3763687237013047e-01 5.3831131639329999e-01 5.3774065417735584e-01 5.3793796199645882e-01 5.3784046136916164e-01 5.3760039671683513e-01 5.3807813092779266e-01 5.3790847907654027e-01 5.3817515109244651e-01 5.3793088767615238e-01 5.3771008128628162e-01 5.3811490872579748e-01 5.3791820320295758e-01 5.3790395212418429e-01 5.3791205840764067e-01 5.3790877812589710e-01 5.3790879952067405e-01 5.3791215738764331e-01 5.3791875042190140e-01 5.0000000000000000e+01 
6.25000000e+02 3.1305112806235202e-01 3.0755666785677094e-01 3.0122976036337973e-01 3.1270161310059302e-01 3.1374522933445770e-01 3.0619405151586321e-01 3.1199631263672273e-01 3.1499555485597952e-01 3.1250892307097494e-01 3.1514400122934838e-01 3.1553940556841253e-01 3.1491442275512405e-01 3.1362134992006568e-01 3.1151226764847939e-01 3.1110211035515362e-01 3.1386344128149463e-01 3.1332823461802711e-01 3.1017288120858466e-01 3.1791922783215915e-01 3.1932608681361324e-01 3.1739013518236414e-01 3.1235353251347592e-01 3.1012327069121581e-01 3.1264720567590787e-01 3.1595065031807124e-01 3.1485284118613110e-01 3.0864721987628513e-01 3.0880653808681874e-01 3.1437383537306651e-01 3.0652061801475194e-01 3.1162835947025352e-01 3.1584838797884701e-01 3.1209094458688302e-01 3.1260591488173967e-01 3.1341848448117460e-01 3.1346888934255940e-01 3.1241519894838754e-01 3.1114784875496804e-01 3.1299564529379831e-01 3.1291636368845938e-01 3.1441829699687607e-01 3.1373542380923514e-01 3.1348950555731198e-01 3.1304179359835993e-01 3.1357226251480341e-01 3.1332636397392849e-01 3.1262232208916074e-01 3.1332170426365269e-01 3.1384538071473039e-01 3.1204269043196092e-01 3.1367282541244818e-01 3.1347991133377617e-01 3.1250298889724654e-01 3.1333839862081170e-01 3.1299443024373591e-01 3.1297977203971838e-01 3.1291245003910523e-01 3.1360490095861931e-01 3.1366490228697058e-01 3.1303393934152107e-01 3.1274833341045599e-01 3.1270861825192642e-01 3.1298532199543871e-01 3.1286312959149970e-01 3.1275985201282808e-01 3.1272559459929294e-01 3.1308981324095714e-01 3.1280697090854304e-01 3.1309584172747640e-01 3.1307229606405251e-01 3.1334133599148067e-01 3.1289364917889428e-01 3.1272098680876087e-01 3.1290924714894419e-01 3.1314896079957644e-01 3.1355113361559611e-01 3.1295746042852857e-01 3.1315712282690145e-01 3.1334717778908772e-01 3.1300032539563544e-01 3.1324624766193343e-01 3.1285561349659807e-01 3.1299669205696584e-01 3.1323288283220679e-01 3.1320278291810660e-01 3.1289225053087411e-01 3.1356590910210375e-01 3.1311205559783728e-01 3.1314568206035409e-01 3.1292995382553840e-01 3.1257680638189650e-01 3.1256924360545357e-01 3.1333810205478679e-01 3.1235122336703658e-01 3.1269884666147085e-01 3.1277122617521336e-01 3.1318852312026513e-01 3.1283812607291461e-01 3.1296004033197378e-01 3.1290171777773113e-01 3.1274298010340623e-01 3.1303971567283234e-01 3.1294542969668654e-01 3.1310480404026414e-01 3.1295015132533432e-01 3.1281618545739542e-01 3.1306698458383869e-01 3.1316593374269619e-01 3.1315557412950518e-01 3.1316249150765729e-01 3.1315943818493813e-01 3.1315907941886484e-01 3.1316230805476486e-01 3.1316511133370356e-01 5.0000000000000000e+01 
6.75000000e+02 1.8825024693993342e-01 1.8357083311810271e-01 1.8177291751982536e-01 1.8752466275410817e-01 1.8829647385881401e-01 1.8452483719047175e-01 1.8783219408335072e-01 1.8950752519994951e-01 1.8792345982103986e-01 1.8958938675431106e-01 1.8980533249448814e-01 1.8936178860669536e-01 1.8856927501691431e-01 1.8735363574799441e-01 1.8702740690216130e-01 1.8873532334525339e-01 1.8846030619968321e-01 1.8631260198387553e-01 1.9125155356552195e-01 1.9221649261547641e-01 1.9103022026794450e-01 1.8794534817591846e-01 1.8626539462704997e-01 1.8809217210364695e-01 1.9008155580854441e-01 1.8934865686731830e-01 1.8519369512232947e-01 1.8560692109723761e-01 1.8909114358618792e-01 1.8411259140998651e-01 1.8738972307582888e-01 1.9004273073665470e-01 1.8764805966711706e-01 1.8796557332708255e-01 1.8846501074300237e-01 1.8851674843183250e-01 1.8783955781442571e-01 1.8700273290543670e-01 1.8819615305364060e-01 1.8813447991153634e-01 1.8913903174215385e-01 1.8869066791843420e-01 1.8852372570513043e-01 1.8822377109676300e-01 1.8857303232495040e-01 1.8844856223829234e-01 1.8799012424614162e-01 1.8843013941130127e-01 1.8876094016233150e-01 1.8760633764271004e-01 1.8865131940223104e-01 1.8853221907354709e-01 1.8792222049897878e-01 1.8844468484556043e-01 1.8819805709235188e-01 1.8823068175396787e-01 1.8815303711829084e-01 1.8860850248203165e-01 1.8864089441576223e-01 1.8822417314430673e-01 1.8807432641524749e-01 1.8804183304437172e-01 1.8819291996510282e-01 1.8812097036174386e-01 1.8810052097575758e-01 1.8805242208790113e-01 1.8829017122518957e-01 1.8808693908800325e-01 1.8827262072104642e-01 1.8826012861070374e-01 1.8843806381249395e-01 1.8815723074737006e-01 1.8803917111040211e-01 1.8815194508984268e-01 1.8831713357396057e-01 1.8856292242092046e-01 1.8819690439408088e-01 1.8830387629187312e-01 1.8843274683429645e-01 1.8822543617594864e-01 1.8837169302387952e-01 1.8811641953061578e-01 1.8821642385177131e-01 1.8836123848066233e-01 1.8834591602802531e-01 1.8815605618425904e-01 1.8857433176977179e-01 1.8828887818828868e-01 1.8831252602194662e-01 1.8817260992993043e-01 1.8794637952971585e-01 1.8794361553295438e-01 1.8843286066207512e-01 1.8781076767137442e-01 1.8802522796394092e-01 1.8807138663706338e-01 1.8833824516820896e-01 1.8811686800316668e-01 1.8819351217913363e-01 1.8815719085635546e-01 1.8805070866453732e-01 1.8824076418137553e-01 1.8818452639413319e-01 1.8828515222265857e-01 1.8818370428601794e-01 1.8809836671755231e-01 1.8826090006289686e-01 1.8824408568318021e-01 1.8823647810068314e-01 1.8824157311845902e-01 1.8823963989372416e-01 1.8823892859046587e-01 1.8824110619981671e-01 1.8824243073324712e-01 5.0000000000000000e+01 
7.50000000e+02 1.8839924349853987e-01 1.8306978409621441e-01 1.8226705578156119e-01 1.8674853704072339e-01 1.8813232144964226e-01 1.8539049882296724e-01 1.8818531598647253e-01 1.8976941101031522e-01 1.8809419556421642e-01 1.8981980966760026e-01 1.9002478606574233e-01 1.8949566587197308e-01 1.8866676303679794e-01 1.8754865234607362e-01 1.8710325688777177e-01 1.8886526893100253e-01 1.8865025941764904e-01 1.8619097606754639e-01 1.9148894402438996e-01 1.9258091702683539e-01 1.9141397259719153e-01 1.8828325060327328e-01 1.8612655053613364e-01 1.8835829099260357e-01 1.9033638951735896e-01 1.8950684374699284e-01 1.8474488109284723e-01 1.8564925622902093e-01 1.8931504061751436e-01 1.8396437561034718e-01 1.8753326701277889e-01 1.9035293321441701e-01 1.8776513626891858e-01 1.8808370982899092e-01 1.8860597710254220e-01 1.8869369512464876e-01 1.8794648852138326e-01 1.8700460617597700e-01 1.8830558698340319e-01 1.8823421895521517e-01 1.8939262316468555e-01 1.8888428993827561e-01 1.8868489611976422e-01 1.8833863410781324e-01 1.8872833658322358e-01 1.8864520993125125e-01 1.8813479989245341e-01 1.8860386468500956e-01 1.8896436583768420e-01 1.8769392579522245e-01 1.8884202290018348e-01 1.8871922500004193e-01 1.8807043950136174e-01 1.8862729995283534e-01 1.8831557209071220e-01 1.8841574517948265e-01 1.8827928724651610e-01 1.8879223852091295e-01 1.8881971791783905e-01 1.8834453663101378e-01 1.8823337040441301e-01 1.8819018992366629e-01 1.8831467941831545e-01 1.8824344905158780e-01 1.8828966852297130e-01 1.8819993514378699e-01 1.8846172680511467e-01 1.8821517028852711e-01 1.8841437160249355e-01 1.8839432620249763e-01 1.8860516305882713e-01 1.8830299864727107e-01 1.8816861116657743e-01 1.8828188975908072e-01 1.8847777442848693e-01 1.8872476626732726e-01 1.8835134274311932e-01 1.8843352146149911e-01 1.8858594143451723e-01 1.8838498476810062e-01 1.8852176110018021e-01 1.8824195777418476e-01 1.8836288532950257e-01 1.8851100536294260e-01 1.8849699667869266e-01 1.8831166445310604e-01 1.8874165327157361e-01 1.8844018872443885e-01 1.8847335942202326e-01 1.8831163604053761e-01 1.8806673086015577e-01 1.8806568560956319e-01 1.8859708388020635e-01 1.8793180231347154e-01 1.8815309563764954e-01 1.8820063906921181e-01 1.8849299510091422e-01 1.8825566120842591e-01 1.8833866556734699e-01 1.8829947880236492e-01 1.8817780270694606e-01 1.8838447143117509e-01 1.8833125269352266e-01 1.8843598802279851e-01 1.8832145857748481e-01 1.8823138532193381e-01 1.8841046538243589e-01 1.8841257538101971e-01 1.8840220282866424e-01 1.8840860483185726e-01 1.8840639847838764e-01 1.8840556771803854e-01 1.8840836480991763e-01 1.8840950808004930e-01 1.0000000000000000e+02 
8.50000000e+02 7.6980654637310922e-02 7.4324817290973136e-02 7.4743828787304178e-02 7.6062149517378816e-02 7.6723648654874868e-02 7.5974112036613584e-02 7.6973670070387773e-02 7.7604582925145646e-02 7.6878710419674257e-02 7.7596428460891737e-02 7.7679307981113596e-02 7.7420143667728272e-02 7.7050500404810304e-02 7.6659917360986998e-02 7.6408374656214723e-02 7.7155212226997574e-02 7.7098268003321702e-02 7.5929464110141426e-02 7.8287421345381747e-02 7.8786523011633081e-02 7.8346212073561114e-02 7.7056573671536108e-02 7.5901029789001803e-02 7.7031656662268744e-02 7.7825252875682552e-02 7.7433669808682409e-02 7.5126026398847245e-02 7.5806700302354410e-02 7.7407156268704688e-02 7.4992156629850884e-02 7.6622657896020394e-02 7.7879826262587160e-02 7.6706423661662859e-02 7.6830091974474893e-02 7.7061152459613050e-02 7.7122298629660344e-02 7.6770115926743238e-02 7.6325149304180787e-02 7.6917051856963181e-02 7.6886034825006402e-02 7.7451879743188137e-02 7.7208149474561505e-02 7.7103003984133098e-02 7.6937645622412634e-02 7.7117406384463072e-02 7.7110832421562567e-02 7.6868334255389123e-02 7.7082270095661251e-02 7.7243842132195650e-02 7.6656471786387820e-02 7.7186762832920100e-02 7.7130827679846498e-02 7.6846956738027508e-02 7.7095799145822000e-02 7.6927118246145079e-02 7.7011068344701686e-02 7.6917340623403871e-02 7.7162782580889364e-02 7.7169715432012287e-02 7.6935237827351316e-02 7.6921439581707177e-02 7.6897565947878888e-02 7.6930871044788462e-02 7.6902144023115529e-02 7.6965291076186035e-02 7.6900327394679599e-02 7.7021329325760529e-02 7.6894316875703639e-02 7.6980037596317261e-02 7.6968288075804636e-02 7.7077801352793490e-02 7.6939053464975274e-02 7.6877810880740416e-02 7.6920143590374079e-02 7.7019974580332509e-02 7.7122157935676283e-02 7.6965357163440509e-02 7.6982282240753500e-02 7.7056579488888347e-02 7.6983393334899897e-02 7.7030505340100447e-02 7.6899575562483474e-02 7.6964225008211623e-02 7.7027352828143603e-02 7.7021382279569617e-02 7.6951524807785610e-02 7.7130551713339796e-02 7.6999488392957741e-02 7.7019350542875883e-02 7.6938549327487768e-02 7.6827825709201672e-02 7.6828536645277445e-02 7.7070567812880769e-02 7.6773900063566214e-02 7.6866894425801705e-02 7.6885529644277792e-02 7.7022472991011212e-02 7.6916331265423007e-02 7.6954003245381430e-02 7.6935487430038543e-02 7.6877411664863726e-02 7.6971486270190861e-02 7.6950700751041601e-02 7.6997834158557779e-02 7.6941393594870733e-02 7.6901700922657912e-02 7.6985988211700079e-02 7.6937486002841088e-02 7.6932064514937240e-02 7.6935311161288905e-02 7.6934105126611640e-02 7.6933769931244289e-02 7.6935306333949863e-02 7.6935506293888470e-02 1.0000000000000000e+02 
9.50000000e+02 3.3641682500987986e-02 3.2374294661505834e-02 3.2735814624791477e-02 3.3224187947480957e-02 3.3425959989880988e-02 3.3267395454507027e-02 3.3699834147149374e-02 3.3940142624540925e-02 3.3612544908991591e-02 3.3919037582226454e-02 3.3958836060489300e-02 3.3829286838564038e-02 3.3650977626704111e-02 3.3514208622898160e-02 3.3373585704496167e-02 3.3707797513830517e-02 3.3694576153286540e-02 3.3122139580988808e-02 3.4228775548417641e-02 3.4458708200711369e-02 3.4295578186267578e-02 3.3734973971067006e-02 3.3113373891562700e-02 3.3692783064938288e-02 3.4028635171655781e-02 3.3837129744088659e-02 3.2670224524105160e-02 3.3114353275291129e-02 3.3855133820372051e-02 3.2696388097315024e-02 3.3483775784873243e-02 3.4080995778286285e-02 3.3517691376392010e-02 3.3564614272132393e-02 3.3674960341835466e-02 3.3715893436946850e-02 3.3538565023394189e-02 3.3317925116370460e-02 3.3600375785377494e-02 3.3589225390415908e-02 3.3879338494943116e-02 3.3755497875441035e-02 3.3696638852400623e-02 3.3615310054173043e-02 3.3701489308835618e-02 3.3713033455965401e-02 3.3589743415985175e-02 3.3696205444006450e-02 3.3772585545392031e-02 3.3483477606533356e-02 3.3744386423182449e-02 3.3715278152076360e-02 3.3583485338282947e-02 3.3702500081219076e-02 3.3608332761876247e-02 3.3666771698460121e-02 3.3607296501429899e-02 3.3731093439831057e-02 3.3731398819042122e-02 3.3608733827258534e-02 3.3620332705964547e-02 3.3607721096934995e-02 3.3613451520287496e-02 3.3600731423956545e-02 3.3650556617780637e-02 3.3607595062236019e-02 3.3666590645693023e-02 3.3600504931457879e-02 3.3637092387690373e-02 3.3629856944627029e-02 3.3690792186355685e-02 3.3621260535234947e-02 3.3594305676249034e-02 3.3609131838282721e-02 3.3661542724704972e-02 3.3707535203396602e-02 3.3637162788513655e-02 3.3636119820129366e-02 3.3673716970153644e-02 3.3647988937392834e-02 3.3662928149281936e-02 3.3597560389399317e-02 3.3634376774769333e-02 3.3662851913986838e-02 3.3659038495779878e-02 3.3633633131917050e-02 3.3711256803476197e-02 3.3651025076187051e-02 3.3663730118940756e-02 3.3621143647449614e-02 3.3567477926644267e-02 3.3567755279947188e-02 3.3685352460216311e-02 3.3544437661004664e-02 3.3585708430902007e-02 3.3592573779509138e-02 3.3661473846371075e-02 3.3611445340487281e-02 3.3629225331204812e-02 3.3619694549243531e-02 3.3591052730714201e-02 3.3636191638174315e-02 3.3627422194763834e-02 3.3650502692797062e-02 3.3620804806217437e-02 3.3602210308270215e-02 3.3644429200193421e-02 3.3651976033533003e-02 3.3648856879404256e-02 3.3650732291638182e-02 3.3650098208592882e-02 3.3649801933018836e-02 3.3650736304767552e-02 3.3650545320074610e-02 1.0000000000000000e+02 
1.05000000e+03 1.5090324372616667e-02 1.4308818364357550e-02 1.4814385805304423e-02 1.4817135835183688e-02 1.4971247430111613e-02 1.4991554200561781e-02 1.5130852148451083e-02 1.5234141049957890e-02 1.5086098129681761e-02 1.5216015774107262e-02 1.5236680578187653e-02 1.5172018222007796e-02 1.5084143582531493e-02 1.5039504191362442e-02 1.4962087131012580e-02 1.5114418987317069e-02 1.5112394172712188e-02 1.4832185033023271e-02 1.5361067549007951e-02 1.5465108735329072e-02 1.5410080208425625e-02 1.5160398208069890e-02 1.4832190625810919e-02 1.5124789700176477e-02 1.5270308600149180e-02 1.5177010520549393e-02 1.4580780295424593e-02 1.4849046216885894e-02 1.5200435361389647e-02 1.4630693254399566e-02 1.5017560582885364e-02 1.5309181690067963e-02 1.5033232946366425e-02 1.5050244486011912e-02 1.5105222303730723e-02 1.5130400485841976e-02 1.5038603072828827e-02 1.4928724006263803e-02 1.5064520726381793e-02 1.5061968268480367e-02 1.5212433272064226e-02 1.5148323353655730e-02 1.5115410510626041e-02 1.5075429262596559e-02 1.5116283082560156e-02 1.5128920629160747e-02 1.5065567841900615e-02 1.5120221934204352e-02 1.5156987276301652e-02 1.5011373581774949e-02 1.5142539689943901e-02 1.5126395040933360e-02 1.5064298738052028e-02 1.5122031014532919e-02 1.5070168854147213e-02 1.5107267142338905e-02 1.5071889627133694e-02 1.5134807561866538e-02 1.5133624490183377e-02 1.5068429780875041e-02 1.5082874271805963e-02 1.5076375124453799e-02 1.5074620638714769e-02 1.5068979006174609e-02 1.5102207380898396e-02 1.5075327248662581e-02 1.5104577071286568e-02 1.5071051073497868e-02 1.5086060594200416e-02 1.5080556076257481e-02 1.5115837059880939e-02 1.5079307253536584e-02 1.5068161458967952e-02 1.5072506469364293e-02 1.5100356893517932e-02 1.5121498276834398e-02 1.5089042027681368e-02 1.5084095607060019e-02 1.5103375194651861e-02 1.5096476551748879e-02 1.5099387413092590e-02 1.5065873311398260e-02 1.5086788346564956e-02 1.5100076835622336e-02 1.5097310829481648e-02 1.5089482953253795e-02 1.5122885068823892e-02 1.5095249461810347e-02 1.5103375708252782e-02 1.5080543011145937e-02 1.5053516699869450e-02 1.5053507800348946e-02 1.5112025078326017e-02 1.5043611134375154e-02 1.5062080138261663e-02 1.5064172629982019e-02 1.5099702435792501e-02 1.5075657112697720e-02 1.5084336045808907e-02 1.5079297417258447e-02 1.5064983184961115e-02 1.5087115947604157e-02 1.5083180344067680e-02 1.5095038295191814e-02 1.5079075941763061e-02 1.5070030011752744e-02 1.5091568576747006e-02 1.5092228380754455e-02 1.5090652381994977e-02 1.5091586516790332e-02 1.5091231746453899e-02 1.5091114129243062e-02 1.5091577268870218e-02 1.5091522328519151e-02 1.0000000000000000e+02 
1.15000000e+03 7.2352962587714734e-03 6.8379893186444433e-03 7.1188620361006642e-03 7.1013611656577406e-03 7.1672150341790053e-03 7.1963377821811720e-03 7.2597853688582108e-03 7.3086028893218496e-03 7.2384009260802731e-03 7.2951600106131477e-03 7.3067573293994631e-03 7.2728967871226067e-03 7.2268372581192368e-03 7.2142389173636273e-03 7.1702877501530569e-03 7.2436883856770223e-03 7.2441164264754497e-03 7.1001288120036924e-03 7.3681216847709848e-03 7.4166825382599140e-03 7.4014026419877352e-03 7.2837251763263429e-03 7.1031691709507747e-03 7.2569043350165004e-03 7.3238309847891018e-03 7.2757466520040779e-03 6.9554229536652719e-03 7.1195229644830148e-03 7.2957402149876581e-03 6.9980441912929747e-03 7.1996187822702014e-03 7.3517855016049178e-03 7.2078207755382978e-03 7.2126903096724013e-03 7.2421091704402566e-03 7.2583434346878218e-03 7.2077431146848362e-03 7.1501351951702551e-03 7.2190590628994867e-03 7.2194382374959698e-03 7.3019834340127916e-03 7.2668444763898865e-03 7.2474766996913987e-03 7.2275067252393667e-03 7.2474574622634061e-03 7.2574569103853147e-03 7.2221145088779077e-03 7.2532907120856039e-03 7.2710676678554697e-03 7.1938257519414458e-03 7.2633017916361852e-03 7.2532962282630424e-03 7.2232310819118437e-03 7.2523796954198361e-03 7.2230454102287121e-03 7.2464808304553898e-03 7.2250423303755126e-03 7.2587654194778686e-03 7.2572430499967420e-03 7.2204078367002810e-03 7.2330821023828609e-03 7.2298112679338652e-03 7.2266430827697117e-03 7.2238500526008703e-03 7.2453457264114495e-03 7.2283185443357285e-03 7.2437554066478380e-03 7.2260192874009470e-03 7.2318745383098595e-03 7.2281779099334763e-03 7.2496087390324154e-03 7.2290357887570666e-03 7.2247453541647308e-03 7.2249853822230897e-03 7.2405214908791019e-03 7.2512518251540026e-03 7.2350865942448746e-03 7.2303504924073536e-03 7.2402783175977868e-03 7.2402021625796826e-03 7.2391262527604925e-03 7.2209548396739041e-03 7.2335747197104314e-03 7.2404139679235497e-03 7.2380518612110830e-03 7.2365075081005058e-03 7.2514142424795064e-03 7.2382334669056263e-03 7.2433979159246377e-03 7.2305996941319168e-03 7.2160341080247069e-03 7.2157797532301305e-03 7.2468859477973109e-03 7.2114887473669039e-03 7.2201992402629173e-03 7.2203288624198888e-03 7.2399640777386105e-03 7.2278529502088325e-03 7.2321750347047568e-03 7.2293227612864911e-03 7.2218283966083326e-03 7.2333053320405858e-03 7.2313135502282437e-03 7.2380308946095604e-03 7.2288918510588600e-03 7.2241457937748024e-03 7.2359969052984158e-03 7.2308427241630259e-03 7.2299810825698510e-03 7.2304869757509448e-03 7.2302889279643049e-03 7.2302327088018450e-03 7.2304852375501801e-03 7.2304581670773697e-03 1.0000000000000000e+02 
1.30000000e+03 5.3332100463607431e-03 4.9712576207408422e-03 5.2970499567527637e-03 5.1930050591311085e-03 5.2493393359428538e-03 5.3386334924174677e-03 5.3748107637003814e-03 5.3903177393956267e-03 5.3419191765468809e-03 5.3756166537735966e-03 5.3864319392913779e-03 5.3585468044531842e-03 5.3212859825785214e-03 5.3221406122120800e-03 5.2818757452950020e-03 5.3355528904724201e-03 5.3364669833416284e-03 5.2230372111344596e-03 5.4347249158818705e-03 5.4672725897678374e-03 5.4695201478813203e-03 5.3840994610520783e-03 5.2295501661206393e-03 5.3532941843396917e-03 5.3999236836145929e-03 5.3624839905802840e-03 5.0907112077908023e-03 5.2487767045797055e-03 5.3865332026739815e-03 5.1404854826963700e-03 5.3051880329638970e-03 5.4315209653979781e-03 5.3131148777932277e-03 5.3128725760090900e-03 5.3382899370475337e-03 5.3546621403138131e-03 5.3095617838663095e-03 5.2626739658698718e-03 5.3163350892181790e-03 5.3191033064664429e-03 5.3921915432858184e-03 5.3605641433872387e-03 5.3421347289349264e-03 5.3273053839502345e-03 5.3416606177395520e-03 5.3531583341893335e-03 5.3220327084917279e-03 5.3507749329624625e-03 5.3643802983455750e-03 5.2985630715217972e-03 5.3577354648501781e-03 5.3468262213907181e-03 5.3245930633455518e-03 5.3473219008693257e-03 5.3208701349128371e-03 5.3446090314993181e-03 5.3244286616602856e-03 5.3522933169730521e-03 5.3500444497708707e-03 5.3173238577421808e-03 5.3324755423181129e-03 5.3303512228980244e-03 5.3253907857840708e-03 5.3235419820550174e-03 5.3451781641189093e-03 5.3277480630863150e-03 5.3409422687442807e-03 5.3269540648090783e-03 5.3290706300779108e-03 5.3247016061825879e-03 5.3461114620797249e-03 5.3268642746019113e-03 5.3254250344252508e-03 5.3235078553307679e-03 5.3371703738746253e-03 5.3458021255504582e-03 5.3332055187983477e-03 5.3271198825132282e-03 5.3351385775978729e-03 5.3392178482983485e-03 5.3356786726849580e-03 5.3196140409481280e-03 5.3319820776073952e-03 5.3372678056033953e-03 5.3342790946659608e-03 5.3356739220971651e-03 5.3450635575524475e-03 5.3362378790269734e-03 5.3413935777202014e-03 5.3303286117945417e-03 5.3173492681826591e-03 5.3168154063712595e-03 5.3432795774691014e-03 5.3142708658903129e-03 5.3205408730726883e-03 5.3195460332906555e-03 5.3368318822583066e-03 5.3273617244690760e-03 5.3305792646684159e-03 5.3282688776951428e-03 5.3216744823677302e-03 5.3311823777459078e-03 5.3297423383290628e-03 5.3356834757973433e-03 5.3272505035528803e-03 5.3233543222534624e-03 5.3336113133154346e-03 5.3349256882710156e-03 5.3341356774297306e-03 5.3346080639244883e-03 5.3344298642891055e-03 5.3343685273387819e-03 5.3346077339895583e-03 5.3345590579779280e-03 2.0000000000000000e+02 
1.50000000e+03 1.4107251125300624e-03 1.2877505503441271e-03 1.4189098613298840e-03 1.3562777244539943e-03 1.3750526958496174e-03 1.4276893888725780e-03 1.4313274372649567e-03 1.4266217953631886e-03 1.4159383475945584e-03 1.4209789647431619e-03 1.4245997829445509e-03 1.4160584822724286e-03 1.4052988087390505e-03 1.4098687957516713e-03 1.3959528015335594e-03 1.4096982890282688e-03 1.4098342436492202e-03 1.3776884187671687e-03 1.4391225276531128e-03 1.4459360551277102e-03 1.4524949388444088e-03 1.4303333580902217e-03 1.3817208754188168e-03 1.4173786112843957e-03 1.4286529424452797e-03 1.4183515701052583e-03 1.3322712200902012e-03 1.3894429696960295e-03 1.4287239311907862e-03 1.3524700630685588e-03 1.4023913527966576e-03 1.4423345340589698e-03 1.4056723057834153e-03 1.4034500414170201e-03 1.4119484416806193e-03 1.4185310065976996e-03 1.4029010691249376e-03 1.3890829444717524e-03 1.4040875027402377e-03 1.4059405355732041e-03 1.4308656419603609e-03 1.4198160589089372e-03 1.4130777152878515e-03 1.4099897822192472e-03 1.4129239724143456e-03 1.4177283833670777e-03 1.4067723031392862e-03 1.4179325957516579e-03 1.4209116305601780e-03 1.4000968966197439e-03 1.4189229071976252e-03 1.4137135648127504e-03 1.4088868954072282e-03 1.4146795177259867e-03 1.4059500244053991e-03 1.4151090189808910e-03 1.4080512303024572e-03 1.4163507608704296e-03 1.4151427838973696e-03 1.4040384953360031e-03 1.4108972226534919e-03 1.4106934372620443e-03 1.4081069395793209e-03 1.4078391236486670e-03 1.4158819893031280e-03 1.4089444647235904e-03 1.4134063972256322e-03 1.4095068805498557e-03 1.4089168308803483e-03 1.4068931404289692e-03 1.4152825020368532e-03 1.4082470104411857e-03 1.4088560005562436e-03 1.4071161668907772e-03 1.4116709593952996e-03 1.4145233570191384e-03 1.4106060371857497e-03 1.4080607285726742e-03 1.4100994586426839e-03 1.4134753133793606e-03 1.4110965598549824e-03 1.4056324916738559e-03 1.4104078743626737e-03 1.4119122065475312e-03 1.4105098124447693e-03 1.4119280654674800e-03 1.4136900243186378e-03 1.4121361338687785e-03 1.4138849489725915e-03 1.4104741952521906e-03 1.4059188000343612e-03 1.4055473254286301e-03 1.4141297849442252e-03 1.4052144216509103e-03 1.4068065908942756e-03 1.4058791434090607e-03 1.4117285495977789e-03 1.4091025763699587e-03 1.4097703864205599e-03 1.4092246991560967e-03 1.4068453401429191e-03 1.4098379867823875e-03 1.4095085868195388e-03 1.4115584827909266e-03 1.4084944249796614e-03 1.4073048396454082e-03 1.4107657054258048e-03 1.4096531348141682e-03 1.4093984136984762e-03 1.4095454444991383e-03 1.4094811629134553e-03 1.4094645069506375e-03 1.4095438840815949e-03 1.4095320606486168e-03 2.0000000000000000e+02 
1.70000000e+03 4.0920264165884965e-04 3.6885054680538102e-04 4.1513928852495769e-04 3.8619346920899393e-04 3.9286862014503189e-04 4.2014522745229205e-04 4.1944916949468241e-04 4.1372344776393765e-04 4.1184907798757185e-04 4.1165869036324630e-04 4.1297420777933132e-04 4.1009666697651383e-04 4.0697027709446108e-04 4.0987231917993182e-04 4.0462638978379796e-04 4.0830078647278973e-04 4.0811913972308030e-04 3.9866586690680240e-04 4.1803777242449325e-04 4.1926002345069448e-04 4.2323711984489716e-04 4.1676506731291272e-04 4.0069876508907462e-04 4.1133696887936708e-04 4.1440196420657863e-04 4.1154518453288786e-04 3.8211654311510248e-04 4.0349439133400606e-04 4.1567404286144843e-04 3.9002086641258689e-04 4.0634407604749089e-04 4.2026057909139630e-04 4.0784159244292842e-04 4.0642433331517381e-04 4.0950578711182375e-04 4.1220322757459392e-04 4.0627843345386524e-04 4.0200945751976756e-04 4.0649221773693227e-04 4.0735617511564767e-04 4.1674858991786026e-04 4.1245325112185754e-04 4.0991971879223696e-04 4.0954944742662835e-04 4.0986752684682453e-04 4.1176748626189160e-04 4.0766388979183744e-04 4.1234530039383301e-04 4.1286904847062433e-04 4.0565776873746417e-04 4.1222533724721155e-04 4.0965779221862361e-04 4.0889055145541770e-04 4.1026817543315670e-04 4.0725267409186169e-04 4.1092804886821885e-04 4.0840958176138195e-04 4.1090789876387242e-04 4.1034830231001843e-04 4.0633629475129789e-04 4.0928124091731328e-04 4.0943266308644436e-04 4.0818294220197658e-04 4.0830012052951519e-04 4.1125263187120935e-04 4.0841322560836006e-04 4.1016806569509653e-04 4.0905834131627566e-04 4.0848182605482408e-04 4.0741097687580798e-04 4.1087920956250885e-04 4.0810255495291368e-04 4.0864295325585687e-04 4.0779683717006063e-04 4.0941205325599386e-04 4.1045530516872194e-04 4.0900320122308086e-04 4.0805193834772384e-04 4.0854324478081940e-04 4.1045482261862587e-04 4.0918350378162441e-04 4.0719842310964552e-04 4.0911461440441312e-04 4.0943542500620990e-04 4.0889514555565449e-04 4.0960692882627064e-04 4.0991823300410847e-04 4.0986618319975072e-04 4.1048478034934289e-04 4.0941584223064617e-04 4.0766200587392856e-04 4.0742921082835841e-04 4.1044440092397971e-04 4.0749768583286694e-04 4.0792711896293655e-04 4.0741824708369074e-04 4.0954036380444529e-04 4.0870798150951674e-04 4.0879739327388158e-04 4.0878529048890897e-04 4.0767917365997381e-04 4.0878717565028856e-04 4.0879160745450329e-04 4.0947064748747650e-04 4.0827240921515265e-04 4.0791300411708491e-04 4.0915710450473809e-04 4.0882392002611969e-04 4.0873864850796468e-04 4.0878655294017478e-04 4.0876228847584408e-04 4.0875784010574245e-04 4.0878636701213364e-04 4.0878325606755444e-04 2.0000000000000000e+02 
1.90000000e+03 1.2242741353273151e-04 1.0675533182339687e-04 1.2626402706166629e-04 1.1601774717407829e-04 1.1718116318724153e-04 1.2579413015606063e-04 1.2575519251983188e-04 1.2369922202676273e-04 1.2358922248635314e-04 1.2300340755340406e-04 1.2344243573559566e-04 1.2243909207823933e-04 1.2156890642059365e-04 1.2291982531098994e-04 1.2099923304281029e-04 1.2197554535252475e-04 1.2182086535090655e-04 1.1899982797710207e-04 1.2526789090272673e-04 1.2541729049192238e-04 1.2718139053965753e-04 1.2524597014632158e-04 1.1991783526260525e-04 1.2312742798257202e-04 1.2397548826526201e-04 1.2318287073341040e-04 1.1306493742982192e-04 1.2088604201745512e-04 1.2475208509780470e-04 1.1600624972852386e-04 1.2143269076924555e-04 1.2637495116103709e-04 1.2207237428100954e-04 1.2130211282327713e-04 1.2242383651921653e-04 1.2360772681909726e-04 1.2133605946291165e-04 1.1997641984761444e-04 1.2140922017934225e-04 1.2169114020503974e-04 1.2529246550833760e-04 1.2360741860401077e-04 1.2266966944603696e-04 1.2293929353570881e-04 1.2270033702747437e-04 1.2343400035083024e-04 1.2175478710358069e-04 1.2390053722960293e-04 1.2370307586052459e-04 1.2127165532941942e-04 1.2356207518178603e-04 1.2225328299708422e-04 1.2247591459112761e-04 1.2266395178532348e-04 1.2163162288041018e-04 1.2311514841743535e-04 1.2222437365125896e-04 1.2294392849181607e-04 1.2269001980751851e-04 1.2120501497883461e-04 1.2244779345473123e-04 1.2259618239591938e-04 1.2201510374924649e-04 1.2215652200150347e-04 1.2321428731630312e-04 1.2205860354969732e-04 1.2279288842415086e-04 1.2244134571434381e-04 1.2216876170583626e-04 1.2165229422937500e-04 1.2304723701393324e-04 1.2197953443638673e-04 1.2224553403210374e-04 1.2185954002128988e-04 1.2246579987884311e-04 1.2288172908757317e-04 1.2224651433829920e-04 1.2198315678596536e-04 1.2203250937039967e-04 1.2297052326565438e-04 1.2235084091451399e-04 1.2160806375151530e-04 1.2240609405876960e-04 1.2238992248287086e-04 1.2226507088550163e-04 1.2250911168792397e-04 1.2257915609872541e-04 1.2272471764337913e-04 1.2292030329243007e-04 1.2260493279530433e-04 1.2193383971678085e-04 1.2183298268699912e-04 1.2287903677311084e-04 1.2189520470133058e-04 1.2202009706154664e-04 1.2178573035703174e-04 1.2257982877901061e-04 1.2226927489639663e-04 1.2226011457444792e-04 1.2234024111626261e-04 1.2180214151889176e-04 1.2222061287307779e-04 1.2228107423331103e-04 1.2248717983056128e-04 1.2202588785622937e-04 1.2191051305987329e-04 1.2238200361368892e-04 1.2255701768924801e-04 1.2252521554960574e-04 1.2254333254715040e-04 1.2253333905419444e-04 1.2253179354717071e-04 1.2254288103757499e-04 1.2254218743096979e-04 2.0000000000000000e+02 
2.10000000e+03 3.9039037468318728e-05 3.4035524290030771e-05 4.0453928667624043e-05 3.7082884384775280e-05 3.6887514265282873e-05 4.0254675867164485e-05 4.0460903059828247e-05 3.9368300330940889e-05 3.9573936273150151e-05 3.9138973192505610e-05 3.9299353340262069e-05 3.8923586108374602e-05 3.8713682267401734e-05 3.9331430323297727e-05 3.8578574525331080e-05 3.8815142667930184e-05 3.8707974522354578e-05 3.7886624114903790e-05 4.0036187405466072e-05 3.9984908647334087e-05 4.0761576757182207e-05 4.0123292620643864e-05 3.8294340258054503e-05 3.9260117850192970e-05 3.9518559418817846e-05 3.9327449763080503e-05 3.5624266808560864e-05 3.8601573070121764e-05 3.9905726073498849e-05 3.6751879459668618e-05 3.8659349708110360e-05 4.0525401255752673e-05 3.8943637310500824e-05 3.8566729552472243e-05 3.8990670535894724e-05 3.9524323304362099e-05 3.8596127094967486e-05 3.8148917283498603e-05 3.8636233734605618e-05 3.8704674404141941e-05 4.0198368746980599e-05 3.9493240709755713e-05 3.9137177279935457e-05 3.9408189148542640e-05 3.9163595762026481e-05 3.9454200359164378e-05 3.8734965173991523e-05 3.9747080251308424e-05 3.9523475273394568e-05 3.8639143697868451e-05 3.9496641278719162e-05 3.8821735379028776e-05 3.9126144394413545e-05 3.9065664360484763e-05 3.8704303004153317e-05 3.9316755279624522e-05 3.9008029995644481e-05 3.9192316031653538e-05 3.9085745154879704e-05 3.8488816177487718e-05 3.9040558442026026e-05 3.9129856775972303e-05 3.8844563960002039e-05 3.8959439452406293e-05 3.9336491156024655e-05 3.8836310764500347e-05 3.9198900988622746e-05 3.9052459378045272e-05 3.8940224098668838e-05 3.8678673789862031e-05 3.9266004037301824e-05 3.8827484731276046e-05 3.8946218402319860e-05 3.8818555840680347e-05 3.9038644686360965e-05 3.9221529394943453e-05 3.8920454231514808e-05 3.8872498957623824e-05 3.8823564087902145e-05 3.9285170450343707e-05 3.8988041171037147e-05 3.8693651556579418e-05 3.9041721927958970e-05 3.8959054416619916e-05 3.8943035186759854e-05 3.9020277425202950e-05 3.9066944152900876e-05 3.9179436951424532e-05 3.9245368921737778e-05 3.9139550077631326e-05 3.8880698780396401e-05 3.8827225479128064e-05 3.9197709843247520e-05 3.8865718500687537e-05 3.8915290166095981e-05 3.8802242353428632e-05 3.9122463842034473e-05 3.8980589018898566e-05 3.8948233091097842e-05 3.9044191323871562e-05 3.8762121256165000e-05 3.8933878109764387e-05 3.8989478237470921e-05 3.9044757153763963e-05 3.8858826957262887e-05 3.8821716811499080e-05 3.9013087993463489e-05 3.9049215054234029e-05 3.9038827908157999e-05 3.9044732369046959e-05 3.9041165247857425e-05 3.9040760632285637e-05 3.9044479075981144e-05 3.9044613411004256e-05 2.0000000000000000e+02 
2.40000000e+03 1.6475667060216950e-05 1.4059904187370432e-05 1.7372752014720734e-05 1.5285620872318459e-05 1.5387049018276383e-05 1.7254265119789045e-05 1.7214725311000389e-05 1.6538295532207820e-05 1.6817596705147958e-05 1.6447829765191572e-05 1.6537569196055975e-05 1.6338568503904399e-05 1.6314392103835844e-05 1.6692663694108754e-05 1.6297801719369339e-05 1.6324238033089656e-05 1.6231859792866597e-05 1.5976277561373212e-05 1.6961401555940862e-05 1.6863926642030863e-05 1.7317593523267088e-05 1.7040605049541752e-05 1.6217492823018411e-05 1.6557426244231382e-05 1.6664593075540940e-05 1.6635159052465642e-05 1.4801445123533997e-05 1.6312340180611791e-05 1.6900838891379381e-05 1.5385751858512921e-05 1.6279439466669914e-05 1.7225622471452880e-05 1.6444942018627929e-05 1.6197260562611815e-05 1.6409507038027641e-05 1.6752509806638888e-05 1.6229690988322895e-05 1.6031259298767184e-05 1.6272960578819587e-05 1.6251162527285119e-05 1.7125360973203151e-05 1.6707946403920047e-05 1.6538302986419550e-05 1.6814448055782304e-05 1.6563361062957951e-05 1.6719805274390756e-05 1.6274607955340364e-05 1.6970116766441665e-05 1.6725230404875690e-05 1.6289091720851345e-05 1.6733233908801119e-05 1.6241836375398158e-05 1.6564424877705249e-05 1.6448381484546256e-05 1.6278240713118413e-05 1.6630998982197527e-05 1.6500744452894402e-05 1.6527387801121635e-05 1.6475874509339161e-05 1.6125091275039270e-05 1.6468750504089277e-05 1.6537242314923312e-05 1.6335387192567662e-05 1.6444373711633688e-05 1.6618771498412680e-05 1.6309566924392308e-05 1.6580949869047676e-05 1.6471552502133090e-05 1.6426603603633521e-05 1.6244408350789295e-05 1.6578535029326293e-05 1.6326905219408803e-05 1.6389394603667970e-05 1.6361376669293861e-05 1.6469256559488014e-05 1.6584537163117646e-05 1.6370280189650951e-05 1.6401557681375825e-05 1.6321855995189639e-05 1.6638289629530705e-05 1.6434984125187428e-05 1.6266779025647034e-05 1.6488815564510788e-05 1.6368639777073411e-05 1.6397357989196459e-05 1.6417359390127679e-05 1.6480654548636932e-05 1.6558849591548429e-05 1.6596981759347068e-05 1.6544375257782001e-05 1.6419540485929663e-05 1.6380342253544044e-05 1.6539458584734045e-05 1.6397480641317998e-05 1.6442854751304308e-05 1.6365714137046404e-05 1.6553859676649290e-05 1.6443921795746215e-05 1.6408260947764468e-05 1.6518600126113168e-05 1.6303697825259047e-05 1.6394523955102059e-05 1.6456864140486801e-05 1.6457063260270556e-05 1.6364782226201619e-05 1.6343800924770695e-05 1.6455658888467123e-05 1.6486180954275047e-05 1.6480766808388987e-05 1.6483833680254515e-05 1.6481578480622176e-05 1.6481492663225347e-05 1.6483667863901391e-05 1.6483884529679415e-05 4.0000000000000000e+02 
2.80000000e+03 1.6688494201934951e-06 1.2655770047886713e-06 1.8693288005848046e-06 1.4981869252822750e-06 1.5063687146216179e-06 1.7965747647420127e-06 1.7858389791817288e-06 1.6590211196669071e-06 1.7269480299586488e-06 1.6358197579498366e-06 1.6550002086642237e-06 1.6347331531734369e-06 1.6430841009306498e-06 1.7349923565273631e-06 1.6475900278195987e-06 1.6328145782960647e-06 1.6215703617313717e-06 1.6406512731164933e-06 1.7350041978029404e-06 1.6880955560726697e-06 1.7844245316354822e-06 1.7417915565120719e-06 1.6562151539652672e-06 1.6745861703803905e-06 1.6865331718172858e-06 1.6946346329083656e-06 1.4618280824821631e-06 1.6580922706819801e-06 1.7101587100025636e-06 1.5417581258021034e-06 1.6414120375264176e-06 1.7380479965786639e-06 1.6644410112258860e-06 1.6238177981048911e-06 1.6704733147502022e-06 1.6917227907170190e-06 1.6212419409673190e-06 1.6024178059846589e-06 1.6209305998513955e-06 1.6351434545869842e-06 1.7834888559845431e-06 1.6907924286141851e-06 1.6677026247905000e-06 1.6883070408898392e-06 1.6755736492843618e-06 1.6820859811268803e-06 1.6417034245268105e-06 1.7041041637519445e-06 1.7204445613240092e-06 1.6199429351213649e-06 1.7149926221478676e-06 1.6707967636816739e-06 1.6532279874373673e-06 1.6818055404998465e-06 1.6142662688469169e-06 1.6908288494635880e-06 1.6652749079337127e-06 1.6483577506335796e-06 1.6403151050009686e-06 1.6393067396385274e-06 1.6417922640385161e-06 1.6736855388925601e-06 1.6596438957963298e-06 1.6560161410008584e-06 1.6686966025538735e-06 1.6920301186273357e-06 1.6865669301004435e-06 1.6683197061771924e-06 1.6479925186559746e-06 1.6727470749653007e-06 1.7167234174244304e-06 1.6661643556281105e-06 1.6670689627847808e-06 1.6543881292875279e-06 1.6546860020688787e-06 1.6853462388554868e-06 1.6599096086061301e-06 1.6701536826826296e-06 1.6482936933390076e-06 1.6864600908210950e-06 1.6765104862464464e-06 1.6551929829945670e-06 1.6323706878857668e-06 1.6543394255904380e-06 1.6457889753155517e-06 1.6633722619308364e-06 1.6580797956584340e-06 1.6907331525132526e-06 1.6728338152410402e-06 1.6657902404801779e-06 1.6514524635893912e-06 1.6664449307806366e-06 1.6715788757570786e-06 1.6364289699351194e-06 1.6657158817459649e-06 1.6585927614832583e-06 1.6709566738687918e-06 1.6691677807056348e-06 1.6635229737802610e-06 1.6719872327510481e-06 1.6676361661711081e-06 1.6725576936771277e-06 1.6913196491624887e-06 1.6640693916240639e-06 1.6558897404944558e-06 1.6442350673587099e-06 1.6561327486004988e-06 1.6712882902540322e-06 1.6706309365768745e-06 1.6709973620694361e-06 1.6706295305166881e-06 1.6706455679511781e-06 1.6709625095103183e-06 1.6710382284475531e-06 4.0000000000000000e+02 


==> anc/LHC13-PTavt-MT2-PDF4LHC15LUXqed-pheno.dat <==
2.50000000e+01 1.3207092805309338e+02 1.2564397108921119e+02 1.3539704678877857e+02 1.2966443770607302e+02 1.3447741840011375e+02 1.2520820471567870e+02 1.3617632226488087e+02 5.00000000e+01 1.0148880038813477e+00 
7.50000000e+01 2.5477558446421824e+02 2.4466112610453629e+02 2.5820493699031277e+02 2.4999521121926878e+02 2.5955595770916767e+02 2.4358834904742429e+02 2.6065881717330421e+02 5.00000000e+01 1.0043674636708506e+00 
1.25000000e+02 2.0533087757367105e+02 1.9715835754464661e+02 2.0814293740907073e+02 2.0123782381096083e+02 2.0942393133638126e+02 1.9619068213105376e+02 2.1029683867121344e+02 5.00000000e+01 9.9644634468336202e-01 
1.75000000e+02 1.1594320801124221e+02 1.1109533790466030e+02 1.1751719048665935e+02 1.1342448543364311e+02 1.1846193058884127e+02 1.1048007630926047e+02 1.1891328953467342e+02 5.00000000e+01 9.9046753071968041e-01 
2.25000000e+02 5.6709269489247035e+01 5.4233474603786149e+01 5.7484012188362719e+01 5.5339157032949437e+01 5.8079381945544633e+01 5.3879646111873974e+01 5.8283256272144179e+01 5.00000000e+01 9.8529611195246880e-01 
2.75000000e+02 2.6589213627298790e+01 2.5428252295046896e+01 2.6911048649121184e+01 2.5869794063764786e+01 2.7308633190832786e+01 2.5223418721985571e+01 2.7377339435572360e+01 5.00000000e+01 9.8010947867613796e-01 
3.25000000e+02 1.2765393291639240e+01 1.2192862669101048e+01 1.2901832449697086e+01 1.2379229655279815e+01 1.3151556927998666e+01 1.2074803929000122e+01 1.3174951587731345e+01 5.00000000e+01 9.7496992057575604e-01 
3.75000000e+02 6.2544751891888364e+00 5.9818143319802584e+00 6.3248662858553120e+00 6.0445572919908566e+00 6.4643930863868162e+00 5.9103684228825948e+00 6.4758807673794747e+00 5.00000000e+01 9.6982816694675988e-01 
4.25000000e+02 3.2138375401633370e+00 3.0752596299685679e+00 3.2354260012944076e+00 3.0952544577498706e+00 3.3324206225768034e+00 3.0314484378884794e+00 3.3343697312522189e+00 5.00000000e+01 9.6421166991012086e-01 
4.75000000e+02 1.7107267825061192e+00 1.6384282541016633e+00 1.7186803937710065e+00 1.6419823078929336e+00 1.7794712571193048e+00 1.6109626607022722e+00 1.7799298367883967e+00 5.00000000e+01 9.5906384820159107e-01 
5.25000000e+02 9.4043747680148804e-01 9.0307246263395158e-01 9.4362474668341234e-01 8.9957112290406571e-01 9.8130383069891036e-01 8.8506416947196720e-01 9.8142793386370664e-01 5.00000000e+01 9.5443328651494319e-01 
5.75000000e+02 5.3808586881361775e-01 5.1684840144778743e-01 5.3966427321828936e-01 5.1300913144792071e-01 5.6316260617931502e-01 5.0522445105627112e-01 5.6321223180894286e-01 5.00000000e+01 9.4799854266478589e-01 
6.25000000e+02 3.1305112806235202e-01 3.0122976036337973e-01 3.1374522933445770e-01 2.9745821328656880e-01 3.2864404283813525e-01 2.9348371317230726e-01 3.2865948376629400e-01 5.00000000e+01 9.4423763171502562e-01 
6.75000000e+02 1.8825024693993342e-01 1.8177291751982536e-01 1.8829647385881401e-01 1.7830351407523409e-01 1.9819697980463274e-01 1.7638039895867069e-01 1.9819708722264223e-01 5.00000000e+01 9.3803588220444090e-01 
7.50000000e+02 1.8839924349853987e-01 1.8226705578156119e-01 1.8839924349853987e-01 1.7766849391938658e-01 1.9912999307769316e-01 1.7603992665954094e-01 1.9912999307769316e-01 1.00000000e+02 9.3061295976880731e-01 
8.50000000e+02 7.6980654637310922e-02 7.4324817290973136e-02 7.6980654637310922e-02 7.2136921767521830e-02 8.1824387507100013e-02 7.1456596335294387e-02 8.1824387507100013e-02 1.00000000e+02 9.2151285839247310e-01 
9.50000000e+02 3.3641682500987986e-02 3.2374294661505834e-02 3.3699834147149374e-02 3.1328744728166796e-02 3.5954620273809176e-02 3.1004268412034512e-02 3.5955351179708932e-02 1.00000000e+02 9.1216443574410300e-01 
1.05000000e+03 1.5090324372616667e-02 1.4308818364357550e-02 1.5130852148451083e-02 1.3962662866671777e-02 1.6217985878561558e-02 1.3718328704644281e-02 1.6218713920868502e-02 1.00000000e+02 9.0055485415139347e-01 
1.15000000e+03 7.2352962587714734e-03 6.8379893186444433e-03 7.2597853688582108e-03 6.6513490260584444e-03 7.8192434914845024e-03 6.5290051181882804e-03 7.8197567682210378e-03 1.00000000e+02 8.9298434425839490e-01 
1.30000000e+03 5.3332100463607431e-03 4.9712576207408422e-03 5.3748107637003814e-03 4.8575181521089261e-03 5.8089019406125601e-03 4.7354706912325975e-03 5.8107175310560663e-03 2.00000000e+02 8.7866049543226876e-01 
1.50000000e+03 1.4107251125300624e-03 1.2877505503441271e-03 1.4313274372649567e-03 1.2659139633832072e-03 1.5555362616769175e-03 1.2207435032568089e-03 1.5569944692036828e-03 2.00000000e+02 8.6016198142212597e-01 
1.70000000e+03 4.0920264165884965e-04 3.6885054680538102e-04 4.2014522745229205e-04 3.6101127586198587e-04 4.5739400745571342e-04 3.4634805315148241e-04 4.5862073471406554e-04 2.00000000e+02 8.4434586812019563e-01 
1.90000000e+03 1.2242741353273151e-04 1.0675533182339687e-04 1.2626402706166629e-04 1.0598943839049471e-04 1.3886538867496830e-04 9.9715716725120324e-05 1.3930718338149426e-04 2.00000000e+02 8.2466180031873870e-01 
2.10000000e+03 3.9039037468318728e-05 3.4035524290030771e-05 4.0460903059828247e-05 3.3023947500841308e-05 4.5054127435796147e-05 3.1214943179383502e-05 4.5219895748296211e-05 2.00000000e+02 8.1104057592943257e-01 
2.40000000e+03 1.6475667060216950e-05 1.4059904187370432e-05 1.7372752014720734e-05 1.3429061329098250e-05 1.9522272791335650e-05 1.2587516247978699e-05 1.9651602811532199e-05 4.00000000e+02 7.9429303960948638e-01 
2.80000000e+03 1.6688494201934951e-06 1.2655770047886713e-06 1.8693288005848046e-06 1.2677473682576469e-06 2.0699514721293430e-06 1.1000687092920190e-06 2.1172631109180658e-06 4.00000000e+02 7.3930374613779504e-01 


==> anc/LHC13-Yavt-HT4-NNPDF30QED-all_members.dat <==
-2.50000000e+00 7.4885236194013007e+00 7.7095047186764187e+00 7.0937510448282461e+00 7.7254957907052857e+00 7.5376941712970522e+00 7.1644531195781953e+00 7.4602726524947327e+00 7.0099997748431973e+00 7.4872368095533508e+00 7.1707442191642947e+00 7.3635943585608663e+00 7.6775970385572290e+00 7.2812311385310604e+00 8.0572773055605520e+00 7.6080064849733988e+00 7.9813023079661578e+00 7.8250472349242788e+00 7.5183536356111498e+00 7.1738512236844212e+00 7.4261031598138896e+00 7.1219434112795472e+00 7.4596402412362730e+00 8.4814946824190738e+00 6.7686939337276577e+00 7.0023823221515951e+00 7.6485871681578228e+00 6.4649430288521641e+00 7.1665387852141098e+00 7.1815393911269272e+00 7.1924757250901115e+00 7.4332088100825082e+00 8.0770381370262854e+00 7.5594162033783681e+00 7.4841985024723092e+00 7.0255938304730261e+00 7.1869395899351964e+00 7.1710907903406680e+00 7.3189235844845086e+00 7.8327993932388500e+00 7.3958744077566303e+00 7.3442077678810511e+00 7.7713896621861700e+00 7.8991352402687136e+00 7.9592236664258085e+00 7.7680759123595537e+00 7.7263870620009385e+00 7.0709475116658353e+00 7.5527288374682104e+00 7.4089716865833495e+00 8.2407877864582932e+00 8.2818472889692458e+00 8.3942587261375277e+00 7.0357214623545179e+00 7.2170616293444274e+00 7.4456506066335910e+00 6.2139253180442182e+00 6.8282231901210313e+00 7.0896393497784205e+00 7.3964778920291785e+00 8.6989016198544054e+00 7.2196773021816227e+00 7.8062956692602157e+00 6.7760972277090223e+00 8.0472653345851324e+00 7.4208454553429046e+00 7.4108993724333283e+00 7.0369546736106416e+00 7.8472399531576551e+00 7.6695082514650803e+00 6.9949982949496601e+00 7.1721240473413630e+00 7.2314591881659487e+00 8.0212660946617476e+00 7.4226666915612549e+00 7.2856778390657118e+00 7.7679521131879250e+00 7.5596725616478864e+00 9.2000352048462695e+00 7.0509947082650903e+00 7.7569449678395763e+00 7.7323159582236700e+00 7.6288735588170260e+00 7.6838767325242161e+00 7.1473427561212421e+00 7.3224949840873661e+00 6.9272022286871078e+00 7.9996342300115968e+00 7.5043427131969045e+00 7.5243244484794243e+00 7.8082129497954655e+00 6.9394893599997864e+00 7.9480115091982428e+00 7.5043118403631466e+00 7.3192606544213348e+00 7.8251558241943870e+00 7.7127574546646489e+00 8.5204013658903754e+00 7.1070407099562489e+00 7.5825954991601892e+00 7.9060800762846712e+00 6.5037883330427082e+00 7.6473116436272388e+00 7.2807029673051353e+00 7.0381684432091358e+00 7.1512863843139582e+00 7.7342299261831826e+00 7.1175030773610519e+00 2.0000000000000001e-01 
-2.30000000e+00 1.0751165265130142e+01 1.1054522400287825e+01 1.0203649470070701e+01 1.1070080792792504e+01 1.0824291267943840e+01 1.0300819764100797e+01 1.0709721617023206e+01 1.0222332948143034e+01 1.0635518182336313e+01 1.0351409697833649e+01 1.0586672564843145e+01 1.1002563271111450e+01 1.0587319076395447e+01 1.1168144395534684e+01 1.0798038512848150e+01 1.1324016092858777e+01 1.1147606568965287e+01 1.0760408107410992e+01 1.0350870678874061e+01 1.0728973390920299e+01 1.0434522366701886e+01 1.0748564276754498e+01 1.1710183571620732e+01 9.9863674614236047e+00 1.0167343959398472e+01 1.0890254498564110e+01 9.6789018113810386e+00 1.0353658363776429e+01 1.0406323129431319e+01 1.0360056873106126e+01 1.0765019253648312e+01 1.1404538863156134e+01 1.0707903957339667e+01 1.0712018080389711e+01 1.0198567845056658e+01 1.0324287707434838e+01 1.0412864000612476e+01 1.0639647309617043e+01 1.1070462516207932e+01 1.0837235825813275e+01 1.0725952345054264e+01 1.1110368589687196e+01 1.1091197836574377e+01 1.1208326915241967e+01 1.1070681684274241e+01 1.1086422893594882e+01 1.0245776791338955e+01 1.0821623615835614e+01 1.0725956986677804e+01 1.1548663212491201e+01 1.1469982433499414e+01 1.1750975041571445e+01 1.0308210122268585e+01 1.0431241056844605e+01 1.0714051000834118e+01 9.2470356381331662e+00 9.9834792030440873e+00 1.0352346563109352e+01 1.0647928747254076e+01 1.2129544672401975e+01 1.0489163100842683e+01 1.1200753734424026e+01 1.0094685530946675e+01 1.1478312078631321e+01 1.0672721664193224e+01 1.0721823859212115e+01 1.0337691216747658e+01 1.1015564227693336e+01 1.0876379003568388e+01 1.0347671819359974e+01 1.0370149130065348e+01 1.0476298441576780e+01 1.1234823319338409e+01 1.0745788388755091e+01 1.0594731109909089e+01 1.1072462055925202e+01 1.0756599301100845e+01 1.2383502232528883e+01 1.0409685729072690e+01 1.1081267914710725e+01 1.1080989958666345e+01 1.0924669247768271e+01 1.0850573555513330e+01 1.0305483200021770e+01 1.0674986574205990e+01 1.0148426895618714e+01 1.1430334939919595e+01 1.0645624830811434e+01 1.0844505730580247e+01 1.1126674345533774e+01 1.0196613961516368e+01 1.1204409431630541e+01 1.0800895048318052e+01 1.0605242405409237e+01 1.1207330925775031e+01 1.0906564437734403e+01 1.1782353015294394e+01 1.0452117266600457e+01 1.0967548096239787e+01 1.1228048887453077e+01 9.7253898423945717e+00 1.0925988744049668e+01 1.0449325985689036e+01 1.0310067437227719e+01 1.0377615227553688e+01 1.0924962753428908e+01 1.0364550020861746e+01 2.0000000000000001e-01 
-2.10000000e+00 1.4456493249025664e+01 1.4770917289928576e+01 1.3752777859945093e+01 1.4827118291739499e+01 1.4531134776617600e+01 1.3866020328450247e+01 1.4420899194811041e+01 1.3928579380517631e+01 1.4223600103661106e+01 1.3972989896187395e+01 1.4266584624011458e+01 1.4725792533169869e+01 1.4312223598825222e+01 1.4766481046005492e+01 1.4409281630933490e+01 1.5110121492707965e+01 1.4926138993392271e+01 1.4415124094959078e+01 1.3987858550525631e+01 1.4463215389113293e+01 1.4226775368909983e+01 1.4456662448892892e+01 1.5238309489845919e+01 1.3717480311848250e+01 1.3813242602432716e+01 1.4545065187433302e+01 1.3445955453597367e+01 1.4014401271684081e+01 1.4098816562072725e+01 1.3974701653515613e+01 1.4559473677230566e+01 1.5138541564342795e+01 1.4259445795056021e+01 1.4329882440965855e+01 1.3793458767197892e+01 1.3958732328288770e+01 1.4111871174578940e+01 1.4413350176257946e+01 1.4688048668663885e+01 1.4758931537938219e+01 1.4562260309051560e+01 1.4892376130709977e+01 1.4757781155678018e+01 1.4888965627048732e+01 1.4810470054461824e+01 1.4866116089602901e+01 1.3884228237382080e+01 1.4515999575982606e+01 1.4476668913835587e+01 1.5257631662890907e+01 1.5034397167939096e+01 1.5488033366311177e+01 1.4054535782822725e+01 1.4103429067694435e+01 1.4411691536669590e+01 1.2742524790891890e+01 1.3624105094921971e+01 1.4007560306466042e+01 1.4348829803498928e+01 1.5931833981604672e+01 1.4216790497003968e+01 1.5017269125846447e+01 1.3966278678655407e+01 1.5311457956406402e+01 1.4376962975525137e+01 1.4491417786185622e+01 1.4134719719612962e+01 1.4618873052740538e+01 1.4493935411121477e+01 1.4203359717959142e+01 1.3985137301026793e+01 1.4172438975508683e+01 1.4862465377910407e+01 1.4492492061579050e+01 1.4447269141227386e+01 1.4781966551511678e+01 1.4379151025159922e+01 1.5969828441330391e+01 1.4231353581509383e+01 1.4855476208353510e+01 1.4841144684677392e+01 1.4647048114285207e+01 1.4404719145715003e+01 1.3985682164316982e+01 1.4460299092410519e+01 1.3830052549617207e+01 1.5255590517278815e+01 1.4236299978872047e+01 1.4606267857483521e+01 1.4896803923185614e+01 1.3913232914060028e+01 1.4880325587176925e+01 1.4525840136321449e+01 1.4335650780468351e+01 1.5024857810564889e+01 1.4553325128424669e+01 1.5443152180987125e+01 1.4278837881246575e+01 1.4829357102128116e+01 1.4942469749177896e+01 1.3449278121980459e+01 1.4621123317034996e+01 1.4061844563577248e+01 1.4037094185290817e+01 1.4088787490507618e+01 1.4548108984206781e+01 1.4078778370457972e+01 2.0000000000000001e-01 
-1.90000000e+00 1.8686943681693609e+01 1.9099822531977807e+01 1.7801013688951095e+01 1.9158895708263675e+01 1.8787131554593827e+01 1.7944096804652784e+01 1.8638705167836353e+01 1.8225373023037282e+01 1.8345339081878663e+01 1.8112038629565223e+01 1.8501088823494335e+01 1.8926644011313094e+01 1.8583152395611716e+01 1.8915724659000176e+01 1.8547254811823478e+01 1.9421492425859501e+01 1.9233253466630533e+01 1.8560242583140425e+01 1.8166471550936311e+01 1.8712787368745726e+01 1.8560562984055451e+01 1.8709971389108553e+01 1.9205368399355031e+01 1.8031826902141383e+01 1.8026196963521564e+01 1.8723757416718762e+01 1.7822969706952730e+01 1.8231658049195339e+01 1.8333846010281913e+01 1.8105880069504874e+01 1.8877782888165768e+01 1.9380388966652212e+01 1.8301767495186983e+01 1.8437408875082692e+01 1.7870751019217455e+01 1.8140547358393995e+01 1.8335730386452866e+01 1.8702652669231160e+01 1.8797645697024922e+01 1.9210980964038558e+01 1.8925521336484891e+01 1.9173251410838539e+01 1.8997609994070878e+01 1.9095248201478075e+01 1.9063276978599088e+01 1.9133865847032695e+01 1.8065423338317839e+01 1.8727525590681317e+01 1.8729208927662572e+01 1.9452650949255261e+01 1.9060017652748368e+01 1.9702401030415253e+01 1.8337249252882454e+01 1.8316191267331831e+01 1.8632416885410009e+01 1.6778170703920445e+01 1.7841842185401550e+01 1.8121088786234893e+01 1.8590744432483383e+01 2.0232910311337776e+01 1.8483251186112348e+01 1.9321237537621453e+01 1.8435463547921945e+01 1.9621784640968361e+01 1.8621378449686063e+01 1.8794969134498210e+01 1.8478545611182259e+01 1.8791457186640379e+01 1.8608544924911683e+01 1.8612199023755952e+01 1.8097324868250517e+01 1.8403689308777917e+01 1.9006977002541124e+01 1.8732824454692828e+01 1.8885952896053809e+01 1.8994809208849553e+01 1.8541754779933502e+01 2.0098464767345828e+01 1.8556226630565241e+01 1.9167667305777602e+01 1.9079454521641413e+01 1.8883024068967657e+01 1.8501888757856189e+01 1.8258338295885494e+01 1.8738514284043770e+01 1.8029253354922290e+01 1.9535601570335487e+01 1.8402079618527150e+01 1.8890949683457436e+01 1.9199811206395864e+01 1.8174009068592138e+01 1.9089948878481891e+01 1.8747284020142125e+01 1.8578029678615415e+01 1.9325558321707529e+01 1.8751017733184749e+01 1.9635837598931943e+01 1.8622999992190206e+01 1.9234991533253169e+01 1.9156334770425747e+01 1.7700258964932672e+01 1.8828440558794860e+01 1.8217638144610362e+01 1.8299058295936781e+01 1.8361159222094212e+01 1.8697440049468941e+01 1.8317836837931001e+01 2.0000000000000001e-01 
-1.70000000e+00 2.3180459989106346e+01 2.3616339777157837e+01 2.2124276219702079e+01 2.3688095648137249e+01 2.3303307570598303e+01 2.2296644421328921e+01 2.3122443977701295e+01 2.2862205458924283e+01 2.2749417340497587e+01 2.2504926648238630e+01 2.3046003758442254e+01 2.3362208272890268e+01 2.3207647253476097e+01 2.3332966278337139e+01 2.2961279643739882e+01 2.3973820015404392e+01 2.3799109365822471e+01 2.2940104360178388e+01 2.2616060070394539e+01 2.3223883624121683e+01 2.3154902068758229e+01 2.3267071311847257e+01 2.3406131388564386e+01 2.2652160695607542e+01 2.2563780264965033e+01 2.3200330034508983e+01 2.2520780366629179e+01 2.2745353554472185e+01 2.2841114435285643e+01 2.2478595753939150e+01 2.3441721161652268e+01 2.3885029201624238e+01 2.2590005888247987e+01 2.2838171349292331e+01 2.2153593862933675e+01 2.2580550833925408e+01 2.2817345879861598e+01 2.3234343233782212e+01 2.3154281757468908e+01 2.3901071870216306e+01 2.3555527350453485e+01 2.3672681413288696e+01 2.3534196275530793e+01 2.3581668717465554e+01 2.3549472143585387e+01 2.3616597190589314e+01 2.2532572094802262e+01 2.3201849889571051e+01 2.3222137330802703e+01 2.3861569166645911e+01 2.3335268855188158e+01 2.4131899116807173e+01 2.2883292273094039e+01 2.2803936617433827e+01 2.3122300804036833e+01 2.1130660977236726e+01 2.2376882296677497e+01 2.2488904945164723e+01 2.3106144358655278e+01 2.4770167469999681e+01 2.3025697323887872e+01 2.3842056941934381e+01 2.3217409519927152e+01 2.4131369349222769e+01 2.3153933325219178e+01 2.3371478584209470e+01 2.3072796062905713e+01 2.3284341421667257e+01 2.2968872990360602e+01 2.3289068311571111e+01 2.2460366601320278e+01 2.2916470063122297e+01 2.3405587502040643e+01 2.3235393069143822e+01 2.3607409455216015e+01 2.3454863469681946e+01 2.2984348332278515e+01 2.4508100380797252e+01 2.3095907247833388e+01 2.3745958781732959e+01 2.3518108377088314e+01 2.3381252898292622e+01 2.2928994601030208e+01 2.2818451183156604e+01 2.3231664145291717e+01 2.2472978309030466e+01 2.3983865398752961e+01 2.2903689727227402e+01 2.3434088235983314e+01 2.3746024519364468e+01 2.2728182358133015e+01 2.3575474743944895e+01 2.3190888632536620e+01 2.3069434997438954e+01 2.3808509158526554e+01 2.3234899692401360e+01 2.4097959332546047e+01 2.3183439772163229e+01 2.3902216186476466e+01 2.3654369536426124e+01 2.2185576069990766e+01 2.3291068568798895e+01 2.2669693767135715e+01 2.2852998166315661e+01 2.2912986672372917e+01 2.3112314954306893e+01 2.2799667367495957e+01 2.0000000000000001e-01 
-1.50000000e+00 2.7832208363891503e+01 2.8247212715770459e+01 2.6605922902119683e+01 2.8361514598123957e+01 2.7960246561939059e+01 2.6796725254018998e+01 2.7779708222639687e+01 2.7733908552075299e+01 2.7337141973882130e+01 2.7042533442057064e+01 2.7792740000774970e+01 2.7949078649816165e+01 2.8113268005327637e+01 2.7896194941589449e+01 2.7543722956788770e+01 2.8643616327584958e+01 2.8503173423715690e+01 2.7464648097684847e+01 2.7222943507589033e+01 2.7901547017417201e+01 2.7904414584703680e+01 2.8016994586396166e+01 2.7775094299806355e+01 2.7467139193758090e+01 2.7314532324667709e+01 2.7895318213348325e+01 2.7402005327746952e+01 2.7444033257255747e+01 2.7506944579813709e+01 2.6980387364331360e+01 2.8143331767037939e+01 2.8570762034067780e+01 2.7032097894224670e+01 2.7427531507182167e+01 2.6548157022126933e+01 2.7135842611116363e+01 2.7448469302861881e+01 2.7902983230317901e+01 2.7664605891976780e+01 2.8705347051502862e+01 2.8335207809248338e+01 2.8280103243091506e+01 2.8233917583938105e+01 2.8226418202424991e+01 2.8153510720595776e+01 2.8209143954939780e+01 2.7183369937059457e+01 2.7841903672418866e+01 2.7851525449351605e+01 2.8384363567940685e+01 2.7802234130498107e+01 2.8682346220534445e+01 2.7583607823977893e+01 2.7456055250322866e+01 2.7780220757333868e+01 2.5688346354117527e+01 2.7098599726859458e+01 2.7067885518689966e+01 2.7795614017153667e+01 2.9464200159775594e+01 2.7738342747151030e+01 2.8490625089054436e+01 2.8168122306373700e+01 2.8740416029996911e+01 2.7890802012861588e+01 2.8114236373899889e+01 2.7792151309363152e+01 2.7979964374226633e+01 2.7476777270600870e+01 2.8106605926946880e+01 2.6986097872180469e+01 2.7601256962233151e+01 2.7949112244528550e+01 2.7939304540636908e+01 2.8471121372791831e+01 2.8058949808966307e+01 2.7590770814776516e+01 2.9101607694030264e+01 2.7741383241440005e+01 2.8468556922074455e+01 2.8052806628542772e+01 2.8051548702285469e+01 2.7580033603592895e+01 2.7531284698438114e+01 2.7840376761295538e+01 2.7048005555470549e+01 2.8497346117969347e+01 2.7629492366955560e+01 2.8129208032680229e+01 2.8423242895240698e+01 2.7480546567828931e+01 2.8246800802849041e+01 2.7750570280159746e+01 2.7709611738407773e+01 2.8371763890631797e+01 2.7888620699870085e+01 2.8725020285667110e+01 2.7830012303787260e+01 2.8717265857006847e+01 2.8295180658915804e+01 2.6779770603148410e+01 2.7906537503436333e+01 2.7314650709396208e+01 2.7627990241871426e+01 2.7615682121383017e+01 2.7698032779591266e+01 2.7408266314426303e+01 2.0000000000000001e-01 
-1.30000000e+00 3.2367540847669147e+01 3.2768786072751027e+01 3.0978847800886367e+01 3.2918718743999889e+01 3.2505557967800740e+01 3.1190106896317936e+01 3.2318342775423879e+01 3.2543097487337690e+01 3.1836415986588417e+01 3.1456286656014303e+01 3.2452596875834601e+01 3.2419121980161840e+01 3.2992017019364638e+01 3.2314376128472240e+01 3.2018786840916789e+01 3.3153654824919386e+01 3.3057526917388152e+01 3.1874654655757556e+01 3.1720453220069604e+01 3.2477838981967189e+01 3.2533020208619121e+01 3.2665805942847655e+01 3.2053972367861853e+01 3.2199461317304433e+01 3.1983868968720763e+01 3.2533638207524326e+01 3.2166993156461388e+01 3.2044513549997006e+01 3.2051183655293187e+01 3.1349315102673771e+01 3.2705819422813761e+01 3.3162341405553263e+01 3.1372091850905925e+01 3.1929261018885864e+01 3.0811924454020645e+01 3.1510809137508932e+01 3.1953169106923969e+01 3.2442673259878504e+01 3.2066154112276834e+01 3.3344659180260159e+01 3.2967449775718066e+01 3.2733983487301700e+01 3.2805496747945284e+01 3.2724700456082331e+01 3.2602605831472189e+01 3.2645700784935293e+01 3.1745794802377880e+01 3.2377272946486819e+01 3.2341490490988875e+01 3.2768613594308633e+01 3.2197358917921761e+01 3.3094708193555810e+01 3.2159381611883354e+01 3.1995994842341112e+01 3.2333857731543368e+01 3.0150432042191028e+01 3.1703273512851986e+01 3.1602282181931468e+01 3.2392801001647683e+01 3.4059374383886251e+01 3.2342588582846226e+01 3.3007940616644909e+01 3.2971013166984534e+01 3.3192019408565208e+01 3.2567616728409398e+01 3.2746427257197801e+01 3.2360485677290583e+01 3.2584484515097181e+01 3.1870106594962554e+01 3.2773865004710366e+01 3.1415266090992311e+01 3.2170656269839540e+01 3.2367875328149161e+01 3.2581784205489441e+01 3.3179422102759879e+01 3.2534004328816131e+01 3.2074769197343166e+01 3.3584792127831200e+01 3.2231002103308064e+01 3.3050161026348405e+01 3.2427570992596834e+01 3.2631222260609668e+01 3.2153668621066487e+01 3.2120125206974038e+01 3.2303508953770958e+01 3.1482379398875107e+01 3.2823578543880032e+01 3.2282864885835650e+01 3.2693666600838924e+01 3.2968327366064642e+01 3.2154904111182510e+01 3.2838904899589167e+01 3.2163832914596853e+01 3.2222341616103186e+01 3.2762668069492435e+01 3.2433106584470139e+01 3.3252056675767605e+01 3.2288929815612740e+01 3.3402497967463283e+01 3.2776826214939526e+01 3.1203418582315159e+01 3.2397489708809282e+01 3.1872630188797707e+01 3.2377062278484097e+01 3.2180044744574545e+01 3.2197280092310379e+01 3.1873617660962481e+01 2.0000000000000001e-01 
-1.10000000e+00 3.6804171500935134e+01 3.7220117443753104e+01 3.5250074852346600e+01 3.7373513040977876e+01 3.6975369025151672e+01 3.5496778180132580e+01 3.6737950731398385e+01 3.7284787894889050e+01 3.6263602971115503e+01 3.5763771165507457e+01 3.7033613623263179e+01 3.6780541504826182e+01 3.7801967289412296e+01 3.6627359114663896e+01 3.6399536156174797e+01 3.7532040334079205e+01 3.7497436978399463e+01 3.6206188046509858e+01 3.6119058966149709e+01 3.6973394978006183e+01 3.7056980654566821e+01 3.7211979349816168e+01 3.6220596724732999e+01 3.6849902619177037e+01 3.6576636071442231e+01 3.7112959122632311e+01 3.6828000030580185e+01 3.6553322756987896e+01 3.6491696269207466e+01 3.5607986386433403e+01 3.7156164420741675e+01 3.7675098843981807e+01 3.5643567517698422e+01 3.6397945468566512e+01 3.4968938243843468e+01 3.5741221987376967e+01 3.6355105478789000e+01 3.6883388331979752e+01 3.6381480644138094e+01 3.7848890682335210e+01 3.7485350929643225e+01 3.7082546873713113e+01 3.7262323290802989e+01 3.7113402144601416e+01 3.6922488245067555e+01 3.6964124182856494e+01 3.6236646743919913e+01 3.6828619279162602e+01 3.6703491176717080e+01 3.7060914082004011e+01 3.6528807506074969e+01 3.7412144882105814e+01 3.6628418394550216e+01 3.6443130810108016e+01 3.6794780791283934e+01 3.4469547240975409e+01 3.6195313665535963e+01 3.6088433536602189e+01 3.6904520871861862e+01 3.8558858234234940e+01 3.6850714310150487e+01 3.7437151066364279e+01 3.7646488128524581e+01 3.7528805965222801e+01 3.7205801250963859e+01 3.7303208637444293e+01 3.6797510102449770e+01 3.7096595505066269e+01 3.6173160167370504e+01 3.7315210076364430e+01 3.5773071115062031e+01 3.6630851436957315e+01 3.6684576488505321e+01 3.7175766986854846e+01 3.7771745285605974e+01 3.6896552833023684e+01 3.6451873780657714e+01 3.7989555054768879e+01 3.6599489701981568e+01 3.7507920758888176e+01 3.6681794566077613e+01 3.7137807277671214e+01 3.6617371019984795e+01 3.6587613912039615e+01 3.6650854943603782e+01 3.5800357312018832e+01 3.7011353612505793e+01 3.6854973271445466e+01 3.7138608577305313e+01 3.7398927337668020e+01 3.6757861480664651e+01 3.7346912117937990e+01 3.6460849469821184e+01 3.6627206682380290e+01 3.7025119997562058e+01 3.6886661915184355e+01 3.7689258558308268e+01 3.6597411300958242e+01 3.7988841435205345e+01 3.7208920093847610e+01 3.5486312736774195e+01 3.6784243798999306e+01 3.6353561568446786e+01 3.7153941645545217e+01 3.6622734927377650e+01 3.6629982174689751e+01 3.6221746405847647e+01 2.0000000000000001e-01 
-9.00000000e-01 4.0802122473021768e+01 4.1213422609630534e+01 3.9100413257177394e+01 4.1400154427067463e+01 4.0972712915788648e+01 3.9355506839973003e+01 4.0745390804429093e+01 4.1595427838871522e+01 4.0275149684104370e+01 3.9637809429981928e+01 4.1182221021559691e+01 4.0695092921623008e+01 4.2148555029895391e+01 4.0486240746249486e+01 4.0347295607227259e+01 4.1446835236353877e+01 4.1493597323396607e+01 4.0131990666721791e+01 4.0074846945922516e+01 4.1042818806573038e+01 4.1136653421830289e+01 4.1300398353357664e+01 3.9924680565398027e+01 4.1057320744976998e+01 4.0738544925374931e+01 4.1274227681829352e+01 4.1037784893368688e+01 4.0621675064779431e+01 4.0491735188466897e+01 3.9433529299629178e+01 4.1160268087187063e+01 4.1759796265568880e+01 3.9523014617917489e+01 4.0470815302131534e+01 3.8700438008242202e+01 3.9521967239206624e+01 4.0327926546489365e+01 4.0891103311668765e+01 4.0277591176688986e+01 4.1886294049358185e+01 4.1557042545908509e+01 4.1004113112669373e+01 4.1268822452998009e+01 4.1072050908519522e+01 4.0784868964754722e+01 4.0844521695770013e+01 4.0314365341041793e+01 4.0853259208918928e+01 4.0607040804299238e+01 4.0938843461994381e+01 4.0426913190934471e+01 4.1306841442825124e+01 4.0655496352723837e+01 4.0459672749308787e+01 4.0816883006737356e+01 3.8295781868101280e+01 4.0235098636350294e+01 4.0165697718706703e+01 4.0981826027250108e+01 4.2603710264771124e+01 4.0916285458839262e+01 4.1448094550790394e+01 4.1854727012711216e+01 4.1424902273610130e+01 4.1445515183399877e+01 4.1445726644154327e+01 4.0770053618070989e+01 4.1160222500549025e+01 4.0054909410560043e+01 4.1394067275062270e+01 3.9724999544089421e+01 4.0638747440223540e+01 4.0566746185835974e+01 4.1364450610210106e+01 4.1912359107057583e+01 4.0809118428013903e+01 4.0393602062169158e+01 4.1943110661727765e+01 4.0521582725075056e+01 4.1507133175123926e+01 4.0499040543704460e+01 4.1222379118064318e+01 4.0606258471706859e+01 4.0588585957930960e+01 4.0560251553493330e+01 3.9678627867336758e+01 4.0752610050359650e+01 4.0983145044355325e+01 4.1123400667431497e+01 4.1373535074299618e+01 4.0931659581906089e+01 4.1409738738828402e+01 4.0318692980674257e+01 4.0591833437051271e+01 4.0823441572461441e+01 4.0907625954945537e+01 4.1683780485422211e+01 4.0438647647563990e+01 4.2135579448668388e+01 4.1280728522726108e+01 3.9310782769782676e+01 4.0726730652269580e+01 4.0412408561208842e+01 4.1602481345986945e+01 4.0607316581677267e+01 4.0652653366616583e+01 4.0126884643631229e+01 2.0000000000000001e-01 
-7.00000000e-01 4.4222852871526364e+01 4.4655382467785401e+01 4.2409437972066549e+01 4.4871451394950199e+01 4.4394517356874864e+01 4.2674435577036874e+01 4.4173885157445056e+01 4.5302781974067429e+01 4.3724569453333750e+01 4.2947383669465005e+01 4.4744828987506331e+01 4.4025126427221899e+01 4.5858547551222252e+01 4.3779557709781599e+01 4.3725649228059034e+01 4.4774082531636481e+01 4.4909703943009262e+01 4.3511201433171294e+01 4.3446843281703245e+01 4.4540090023859008e+01 4.4628132969335070e+01 4.4790910925586765e+01 4.3041092687284831e+01 4.4671793303443515e+01 4.4315663362295709e+01 4.4849576044278059e+01 4.4653234636284587e+01 4.4105281435029845e+01 4.3915250115792396e+01 4.2701640179911600e+01 4.4584488112247087e+01 4.5270461194465426e+01 4.2865382444977399e+01 4.3955101431888139e+01 4.1887033410952782e+01 4.2737207768525160e+01 4.3732123389479916e+01 4.4328925621720380e+01 4.3618715346715412e+01 4.5326744935213874e+01 4.5041871926170188e+01 4.4367387796956024e+01 4.4684963785945094e+01 4.4457031169755233e+01 4.4068920277553069e+01 4.4159309164496030e+01 4.3827194642601931e+01 4.4306254116569569e+01 4.3922419889552167e+01 4.4269402563463046e+01 4.3754777895048086e+01 4.4646199429611293e+01 4.4098204526544855e+01 4.3905988986831566e+01 4.4259331469896885e+01 4.1506899741857289e+01 4.3684959725054568e+01 4.3672797442329014e+01 4.4477014238145188e+01 4.6052338286792448e+01 4.4396706944674904e+01 4.4898587758169718e+01 4.5453308098267357e+01 4.4754575278619306e+01 4.5115473045310011e+01 4.5017990547178805e+01 4.4153389607477209e+01 4.4632724703910455e+01 4.3380333362608994e+01 4.4876488269561968e+01 4.3127530442533462e+01 4.4057033329729073e+01 4.3882941897722773e+01 4.4979833268956277e+01 4.5463356185223198e+01 4.4142540064111436e+01 4.3763666901077848e+01 4.5330040392200161e+01 4.3873205809938035e+01 4.4912985164691690e+01 4.3757669259103004e+01 4.4734382383430322e+01 4.3983584558942752e+01 4.3996506947030241e+01 4.3899808257044057e+01 4.2991516414876159e+01 4.3934505759970541e+01 4.4516412349573713e+01 4.4513412090574178e+01 4.4764132844572650e+01 4.4521472533400292e+01 4.4880199962456182e+01 4.3612157141810279e+01 4.3982325985858090e+01 4.4052171631223530e+01 4.4354338560366152e+01 4.5098455771491636e+01 4.3701084475008841e+01 4.5693507260308508e+01 4.4782094708800038e+01 4.2564305742158197e+01 4.4096104170917954e+01 4.3900473184744676e+01 4.5522388637237334e+01 4.4007177141794820e+01 4.4113413936651760e+01 4.3462095403939990e+01 2.0000000000000001e-01 
-5.00000000e-01 4.6936575916949614e+01 4.7384471414465835e+01 4.5016597330381778e+01 4.7591459457208146e+01 4.7128477007676217e+01 4.5298620546054508e+01 4.6875955150909803e+01 4.8259093980692285e+01 4.6469287683336546e+01 4.5568661713904177e+01 4.7576964450882571e+01 4.6656060955739747e+01 4.8791113566950898e+01 4.6382800941226314e+01 4.6404888829556839e+01 4.7401765889769031e+01 4.7618381735540325e+01 4.6205958053603325e+01 4.6111313989926849e+01 4.7323369624364076e+01 4.7402839747890440e+01 4.7554029536794410e+01 4.5481076360157452e+01 4.7546758911615456e+01 4.7158889572901003e+01 4.7697104083375947e+01 4.7525859590600383e+01 4.6868037040980987e+01 4.6630409649862813e+01 4.5290856743501926e+01 4.7299717254023300e+01 4.8062854551225904e+01 4.5533055996869457e+01 4.6708888344555540e+01 4.4412379696919828e+01 4.5273616533628207e+01 4.6437624573078317e+01 4.7061090711998027e+01 4.6275728089316274e+01 4.8049257731034743e+01 4.7806245837995512e+01 4.7041350150539763e+01 4.7392439916323994e+01 4.7141856335416136e+01 4.6661964626356230e+01 4.6787219410576654e+01 4.6629185200662320e+01 4.7051118581588469e+01 4.6538846433696150e+01 4.6922933298119695e+01 4.6385948143519236e+01 4.7303026966452123e+01 4.6829170696767484e+01 4.6645388589474862e+01 4.6989636491127492e+01 4.4005665791457204e+01 4.6413984705262685e+01 4.6459887821575833e+01 4.7257721798046497e+01 4.8788948661430915e+01 4.7157928229730167e+01 4.7648903413502168e+01 4.8300545518002608e+01 4.7396738687050536e+01 4.8054365745695996e+01 4.7868808292309353e+01 4.6826275979155824e+01 4.7384093630391433e+01 4.6021194539725556e+01 4.7632789934523217e+01 4.5837724886347672e+01 4.6758741100669120e+01 4.6511722811178458e+01 4.7867595936291863e+01 4.8282848628311598e+01 4.6777540466321582e+01 4.6436610258661673e+01 4.8015940614900224e+01 4.6529389960974996e+01 4.7608167952200354e+01 4.6339911465125198e+01 4.7531763582951207e+01 4.6637661970242902e+01 4.6690236360756252e+01 4.6550419839258950e+01 4.5614015277055721e+01 4.6451778608426594e+01 4.7318299954327621e+01 4.7191948456313675e+01 4.7450292622206398e+01 4.7378943777199986e+01 4.7633515192107708e+01 4.6221416957650291e+01 4.6668469395645658e+01 4.6601759056465028e+01 4.7092712604974871e+01 4.7809088806595547e+01 4.6273015413709743e+01 4.8526470442856571e+01 4.7546301042869857e+01 4.5129884636082323e+01 4.6765368969264443e+01 4.6675892967558013e+01 4.8701968998790356e+01 4.6696934772962358e+01 4.6870503213970792e+01 4.6103783760961278e+01 2.0000000000000001e-01 
-3.00000000e-01 4.8831340930636131e+01 4.9325729977689363e+01 4.6831870007391053e+01 4.9549282540462762e+01 4.9023051529879311e+01 4.7116489805608822e+01 4.8779357271097581e+01 5.0327600344015757e+01 4.8387964863744912e+01 4.7397501344140174e+01 4.9555889654150064e+01 4.8487096303064824e+01 5.0831676610466268e+01 4.8199300819973189e+01 4.8275688204731196e+01 4.9230068260482867e+01 4.9508801536056410e+01 4.8093481294119542e+01 4.7966546073242228e+01 4.9270968122024776e+01 4.9341251149007370e+01 4.9480791935936288e+01 4.7167206167343267e+01 4.9557445757289052e+01 4.9146658132654885e+01 4.9688280769833050e+01 4.9537042975973293e+01 4.8795686172938680e+01 4.8526846973400801e+01 4.7098736685765758e+01 4.9196924435954664e+01 5.0019124068678238e+01 4.7400430288928810e+01 4.8628162439536034e+01 4.6176167556084138e+01 4.7039661824871132e+01 4.8330032074432467e+01 4.8973332423959114e+01 4.8133483328402320e+01 4.9947893515790923e+01 4.9735970323816645e+01 4.8910487545023379e+01 4.9281050859892055e+01 4.9014276421479231e+01 4.8467771862694264e+01 4.8621386293073826e+01 4.8593604333102995e+01 4.8968867886079614e+01 4.8359805662222527e+01 4.8780057125954535e+01 4.8217308701670021e+01 4.9161034406532458e+01 4.8735019033829225e+01 4.8561903933696016e+01 4.8894575197734270e+01 4.5729639137803893e+01 4.8316685483883084e+01 4.8408333593337872e+01 4.9202045248726456e+01 5.0698291182869575e+01 4.9086115558877552e+01 4.9575364583859233e+01 5.0287577779694928e+01 4.9241784892396112e+01 5.0114725712433284e+01 4.9864921213334988e+01 4.8689399896374496e+01 4.9302206702754667e+01 4.7866450778398047e+01 4.9555273535177037e+01 4.7734962174339110e+01 4.8641181330359807e+01 4.8346332369191700e+01 4.9892132341764260e+01 5.0252299468589754e+01 4.8613166932693794e+01 4.8301634139534919e+01 4.9895646893333229e+01 4.8386424068242491e+01 4.9486762548627901e+01 4.8142463016547879e+01 4.9489773541603668e+01 4.8478764885651074e+01 4.8568585262342481e+01 4.8401967907397143e+01 4.7444135478133035e+01 4.8206367701372095e+01 4.9273873669505974e+01 4.9057667881787388e+01 4.9324145804027822e+01 4.9378047451815668e+01 4.9554782248826271e+01 4.8042005848623916e+01 4.8545036530708103e+01 4.8377910356066785e+01 4.9005854696355115e+01 4.9701427001881257e+01 4.8063671319092123e+01 5.0507392430591608e+01 4.9470787613815638e+01 4.6917478754286357e+01 4.8628674649240807e+01 4.8617337747024635e+01 5.0948438107984650e+01 4.8574493205581490e+01 4.8796073482404246e+01 4.7948095051362458e+01 2.0000000000000001e-01 
-1.00000000e-01 4.9730132781118115e+01 5.0204009184301718e+01 4.7719143252250412e+01 5.0424569819731730e+01 4.9930686633435847e+01 4.8012050877882594e+01 4.9670369038581192e+01 5.1315822472678327e+01 4.9299316532656682e+01 4.8264270312482658e+01 5.0497515843055574e+01 4.9352842466038844e+01 5.1801189616710801e+01 4.9053226474416086e+01 4.9162876276643182e+01 5.0092925056061887e+01 5.0403708116207561e+01 4.8991746142941572e+01 4.8844820376071254e+01 5.0197665474215881e+01 5.0263165803026219e+01 5.0394061959508669e+01 4.7957395257909454e+01 5.0515256458421121e+01 5.0093812378698125e+01 5.0636456928686790e+01 5.0495830463445778e+01 4.9711442344448429e+01 4.9427184079432912e+01 4.7955985039012504e+01 5.0096047172114602e+01 5.0945890834730889e+01 4.8289383779931605e+01 4.9539471328640794e+01 4.7012591721256868e+01 4.7873139622393950e+01 4.9229972354005831e+01 4.9882136244652408e+01 4.9015865759364495e+01 5.0846923351378280e+01 5.0651879019336100e+01 4.9797067939808962e+01 5.0175575540540891e+01 4.9901024505417666e+01 4.9320708558268521e+01 4.9489538038243175e+01 4.9531359290388345e+01 4.9880000560300132e+01 4.9220700325003087e+01 4.9660815716840844e+01 4.9081526264091686e+01 5.0041541319335778e+01 4.9640208232337706e+01 4.9473723300710020e+01 4.9798727539919781e+01 4.6539112008111459e+01 4.9219375427077850e+01 4.9336199130881674e+01 5.0127479724914821e+01 5.1602267588961922e+01 5.0002255268822296e+01 5.0489527586870203e+01 5.1229100394761410e+01 5.0114806134843157e+01 5.1099110517783949e+01 5.0816070948091465e+01 4.9570836219411284e+01 5.0211705208305759e+01 4.8741323914175318e+01 5.0466579630192392e+01 4.8637678870676304e+01 4.9532560830771850e+01 4.9215427417261260e+01 5.0858233386380334e+01 5.1186203710451018e+01 4.9481295589605878e+01 4.9186871876076353e+01 5.0777116980930479e+01 4.9267023574174573e+01 5.0376199771470915e+01 4.8995043043224861e+01 5.0421304159512580e+01 4.9347660886910973e+01 4.9458700986068408e+01 4.9280060911264563e+01 4.8311193590383468e+01 4.9034179585957176e+01 5.0203193737807567e+01 4.9940847780528685e+01 5.0211565733270589e+01 5.0330987361522240e+01 5.0466456428386195e+01 4.8903826361167845e+01 4.9433845886508344e+01 4.9213832622355675e+01 4.9914266445430641e+01 5.0597321311994733e+01 4.8908912458553360e+01 5.1449574902874765e+01 5.0386941082824762e+01 4.7762281430378579e+01 4.9510473266750978e+01 4.9541985681341245e+01 5.2032642394353296e+01 4.9464797433979477e+01 4.9711297742268151e+01 4.8822132129911267e+01 2.0000000000000001e-01 
1.00000000e-01 4.9731397734545347e+01 5.0205756795866364e+01 4.7720125578805998e+01 5.0425806729789819e+01 4.9932359900990910e+01 4.8013285083258019e+01 4.9671329035314031e+01 5.1316840424239182e+01 4.9300668782597782e+01 4.8265154349236035e+01 5.0498590196102448e+01 4.9354022699494855e+01 5.1802126090242460e+01 4.9056870917841707e+01 4.9163984933735605e+01 5.0094313903832976e+01 5.0405100644076050e+01 4.8993132562467004e+01 4.8845801258001011e+01 5.0198724997945696e+01 5.0264100907109821e+01 5.0395118751761864e+01 4.7958743681655086e+01 5.0516063807283224e+01 5.0095509799144672e+01 5.0637676852973158e+01 5.0496603988502024e+01 4.9712413479300587e+01 4.9428217757564113e+01 4.7957002686820601e+01 5.0097691087817928e+01 5.0948637898467936e+01 4.8290684578201621e+01 4.9540544997141509e+01 4.7013449356584452e+01 4.7874196018737976e+01 4.9231120521008059e+01 4.9883283023192803e+01 4.9017028939061959e+01 5.0847980296602600e+01 5.0652882219353678e+01 4.9798220885000198e+01 5.0177013902878947e+01 4.9902389089064627e+01 4.9321904410563690e+01 4.9490933929951893e+01 4.9532414188844051e+01 4.9881154559138395e+01 4.9221798540151795e+01 4.9662253654457032e+01 4.9085174846383474e+01 5.0042986731954834e+01 4.9641124306319689e+01 4.9474776621389694e+01 4.9799774785086832e+01 4.6539857469351055e+01 4.9220186991673437e+01 4.9337127621776276e+01 5.0128528059552394e+01 5.1603986629534447e+01 5.0003302471277998e+01 5.0491408038220015e+01 5.1230082799203394e+01 5.0116043548581743e+01 5.1100435083729494e+01 5.0817172165025291e+01 4.9571758807934437e+01 5.0212956360612445e+01 4.8742748431846344e+01 5.0467509475229001e+01 4.8638837386666225e+01 4.9533601465037371e+01 4.9216834766152637e+01 5.0859666010534205e+01 5.1187485708226980e+01 4.9482443194961945e+01 4.9188023608904217e+01 5.0782161682600695e+01 4.9267969983913098e+01 5.0377349894132422e+01 4.8996265926281524e+01 5.0422494472040292e+01 4.9348782088110710e+01 4.9459681487421967e+01 4.9280957863485746e+01 4.8312099314786018e+01 4.9035338978907937e+01 5.0204492682415847e+01 4.9942039193133780e+01 5.0212857031283171e+01 5.0331926156498753e+01 5.0467816504547798e+01 4.8904849964146315e+01 4.9435584772831639e+01 4.9215339120121698e+01 4.9915512428415028e+01 5.0598700038073112e+01 4.8909824555680075e+01 5.1450770908002340e+01 5.0388325317200533e+01 4.7763230534039629e+01 4.9511988027694606e+01 4.9542963572173662e+01 5.2033594636127859e+01 4.9465744869153994e+01 4.9712491354634160e+01 4.8823111325324696e+01 2.0000000000000001e-01 
3.00000000e-01 4.8828817434162325e+01 4.9321746864737783e+01 4.6830149167327583e+01 4.9546115830025265e+01 4.9019941561440596e+01 4.7114419849226302e+01 4.8777308520213651e+01 5.0324853695003604e+01 4.8384960260761098e+01 4.7395240794771972e+01 4.9553645133604910e+01 4.8484338182228328e+01 5.0829067519278510e+01 4.8194139723927286e+01 4.8273445672843238e+01 4.9227688450012302e+01 4.9506300062380468e+01 4.8090967554921512e+01 4.7964233376228279e+01 4.9268727298254085e+01 4.9338770693659406e+01 4.9478570135452216e+01 4.7164669227924612e+01 4.9555285015891151e+01 4.9144327187677661e+01 4.9685616423495318e+01 4.9534905094114613e+01 4.8793434823469120e+01 4.8524625261078448e+01 4.7096522829749844e+01 4.9194127330134414e+01 5.0015400171637175e+01 4.7398116333566257e+01 4.8625859844724339e+01 4.6174055406155212e+01 4.7037365120500667e+01 4.8327453021020354e+01 4.8971033453230987e+01 4.8131231850532153e+01 4.9945455871399055e+01 4.9733590582449978e+01 4.8908202529780283e+01 4.9278003079517411e+01 4.9011547118703234e+01 4.8465452721018451e+01 4.8618878795698421e+01 4.8591343875127023e+01 4.8966583846453098e+01 4.8357083504659499e+01 4.8777655770321473e+01 4.8213654383774895e+01 4.9158627530358366e+01 4.8732527632508820e+01 4.8559672914427118e+01 4.8892313722289991e+01 4.5727566665450972e+01 4.8314532998399756e+01 4.8406134847434515e+01 4.9199538953810197e+01 5.0695157701184925e+01 4.9083871203492265e+01 4.9572137976442143e+01 5.0285261046501091e+01 4.9239489413414098e+01 5.0112293766292574e+01 4.9862614854763372e+01 4.8687124538682085e+01 4.9299843242601739e+01 4.7863791788731774e+01 4.9553074789384596e+01 4.7732530231681643e+01 4.8638938946804593e+01 4.8343939174567502e+01 4.9889185405325826e+01 5.0249823306712436e+01 4.8610861178331035e+01 4.8299242235456106e+01 4.9889012821817651e+01 4.8384245441136891e+01 4.9483945963596604e+01 4.8140148945842157e+01 4.9487441594136818e+01 4.8476435029784746e+01 4.8566352225243882e+01 4.8399368374709205e+01 4.7441971070335889e+01 4.8203877988218430e+01 4.9271281750044352e+01 4.9055218874709482e+01 4.9321750253518182e+01 4.9375849263648725e+01 4.9552163793686930e+01 4.8039674186080632e+01 4.8542055580278991e+01 4.8374631979863238e+01 4.9003527993160624e+01 4.9699004958763290e+01 4.8061516206274234e+01 5.0504621693651245e+01 4.9468235444175377e+01 4.6915213494425437e+01 4.8625865203527788e+01 4.8615101418068015e+01 5.0946159552683298e+01 4.8572336270988650e+01 4.8793717118113221e+01 4.7945844691073980e+01 2.0000000000000001e-01 
5.00000000e-01 4.6937371593197568e+01 4.7385551844072232e+01 4.5017162262424698e+01 4.7592375399856444e+01 4.7129398055484081e+01 4.5299314040586054e+01 4.6876582563211940e+01 4.8260817611858968e+01 4.6470020765512615e+01 4.5569339412379577e+01 4.7577460747709928e+01 4.6657514426036997e+01 4.8792361152814848e+01 4.6384680752536163e+01 4.6405393989042622e+01 4.7402324577259421e+01 4.7619023388337993e+01 4.6206554361384271e+01 4.6112067226013963e+01 4.7323885008692443e+01 4.7404110921311286e+01 4.7554541413088934e+01 4.5482003007369499e+01 4.7547286807483133e+01 4.7160056740483142e+01 4.7698503857329072e+01 4.7526349166981149e+01 4.6868523388662567e+01 4.6630942266462377e+01 4.5291423372450360e+01 4.7300308358459077e+01 4.8063298740949023e+01 4.5533577547612140e+01 4.6709401191879493e+01 4.4412904153798941e+01 4.5274217594565691e+01 4.6438834184993816e+01 4.7061573168081367e+01 4.6276249741498042e+01 4.8050237849794250e+01 4.7807178360412891e+01 4.7041851028938886e+01 4.7394076766418330e+01 4.7143303127329425e+01 4.6662501271170974e+01 4.6787954740376186e+01 4.6629727934648500e+01 4.7051644760502349e+01 4.6540294127619646e+01 4.6923482599609329e+01 4.6388107767821502e+01 4.7303579446473684e+01 4.6830452685467606e+01 4.6645939219226349e+01 4.6990136332057425e+01 4.4006139769591364e+01 4.6414528210092151e+01 4.6460344324861225e+01 4.7258930443574414e+01 4.8790630447895730e+01 4.7158459325082788e+01 4.7649880466124507e+01 4.8301026363276492e+01 4.7397283809913205e+01 4.8055160900894563e+01 4.7869414044024232e+01 4.6826952916767802e+01 4.7384630734902117e+01 4.6021934142723623e+01 4.7633297480773216e+01 4.5838343243182564e+01 4.6759284353829095e+01 4.6512269203731343e+01 4.7868733718141648e+01 4.8283495605565257e+01 4.6778151810479486e+01 4.6437550314044699e+01 4.8017581687535134e+01 4.6529895322553116e+01 4.7609775286102987e+01 4.6340563422449620e+01 4.7532277469744322e+01 4.6638233332589110e+01 4.6690736187370653e+01 4.6551904302936379e+01 4.5614518149967338e+01 4.6452849730214446e+01 4.7319114039742367e+01 4.7192996274440560e+01 4.7450992374028523e+01 4.7379445155129659e+01 4.7634632484830746e+01 4.6222231560100269e+01 4.6669138144532738e+01 4.6602823921965985e+01 4.7093235239097069e+01 4.7809667476290642e+01 4.6273551345999458e+01 4.8527918919136525e+01 4.7547155963677881e+01 4.5130648531222626e+01 4.6765996622571201e+01 4.6676399586396471e+01 4.8702452952899044e+01 4.6697444170097029e+01 4.6871091790702749e+01 4.6104335880538947e+01 2.0000000000000001e-01 
7.00000000e-01 4.4224088879620211e+01 4.4656610121276671e+01 4.2410579453233893e+01 4.4873091444742194e+01 4.4395446364285959e+01 4.2675404269729519e+01 4.4175339930725258e+01 4.5304612460995926e+01 4.3726106643964258e+01 4.2948540962917384e+01 4.4746090025397237e+01 4.4026439777563169e+01 4.5860033560684407e+01 4.3781035435595484e+01 4.3726722543848567e+01 4.4775254898736137e+01 4.4910900276457618e+01 4.3512361490334833e+01 4.3448088767401501e+01 4.4541267375017142e+01 4.4629755224205041e+01 4.4792110579577837e+01 4.3042225745349853e+01 4.4673161318833301e+01 4.4316185433186000e+01 4.4851138889319849e+01 4.4654513055877899e+01 4.4106527276028011e+01 4.3916397099123500e+01 4.2702685764544306e+01 4.4585741322841656e+01 4.5271925990358980e+01 4.2866471508644487e+01 4.3956243635270347e+01 4.1888007861468779e+01 4.2738253803588975e+01 4.3733383188782923e+01 4.4330010612363445e+01 4.3619760106322914e+01 4.5328035545539798e+01 4.5043213638607249e+01 4.4368595574515915e+01 4.4686590041183457e+01 4.4458600154375148e+01 4.4069993288299827e+01 4.4160476676882134e+01 4.3828363663878093e+01 4.4307395108734625e+01 4.3923773586396990e+01 4.4270388020380835e+01 4.3754818422876241e+01 4.4647225240309432e+01 4.4099729713415392e+01 4.3907086596683115e+01 4.4260508453915172e+01 4.1508149127611510e+01 4.3686135458673363e+01 4.3673868807010628e+01 4.4478524593283367e+01 4.6053743399007288e+01 4.4397910971255797e+01 4.4900033284733198e+01 4.5454689591502088e+01 4.4755677157702657e+01 4.5116717552377551e+01 4.5019275329526742e+01 4.4154657819525909e+01 4.4633982698024582e+01 4.3381555671975093e+01 4.4877796741158839e+01 4.3128625995702315e+01 4.4058177067090220e+01 4.3883931399612813e+01 4.4981324569126436e+01 4.5464716454269777e+01 4.4143672034153532e+01 4.3764925256229880e+01 4.5332074160213068e+01 4.3874269131260682e+01 4.4914314573510552e+01 4.3758722615051965e+01 4.4735518616790969e+01 4.3984770946515944e+01 4.3997761726317350e+01 4.3901238335861535e+01 4.2992597343275641e+01 4.3935633803943702e+01 4.4517608064597958e+01 4.4514879785396040e+01 4.4765352351400999e+01 4.4522711709111270e+01 4.4881580828822770e+01 4.3613364813636814e+01 4.3983613527072734e+01 4.4053857622834862e+01 4.4355503332749478e+01 4.5099530907450770e+01 4.3702235202098990e+01 4.5695076187464359e+01 4.4783391585235663e+01 4.2565252699250394e+01 4.4097417832457580e+01 4.3901634968583146e+01 4.5523742371263644e+01 4.4008322307204033e+01 4.4114564550030401e+01 4.3463238164173823e+01 2.0000000000000001e-01 
9.00000000e-01 4.0803323388996795e+01 4.1215990148202785e+01 3.9100748249806138e+01 4.1401829195508377e+01 4.0974625856932796e+01 3.9356394863518986e+01 4.0745932106994310e+01 4.1595499373606749e+01 4.0276390704936901e+01 3.9639037040314967e+01 4.1183559474535748e+01 4.0695813921712784e+01 4.2149251209948808e+01 4.0487881040960389e+01 4.0348790984434366e+01 4.1448395766180070e+01 4.1495018821442841e+01 4.0133332669760627e+01 4.0075985340195672e+01 4.1044224650549154e+01 4.1137183793458554e+01 4.1301759642934499e+01 3.9926082601773537e+01 4.1058438702602629e+01 4.0739654056907035e+01 4.1274660324561872e+01 4.1038940601613433e+01 4.0622946046288156e+01 4.0493108174159026e+01 3.9434916309365313e+01 4.1161280402154084e+01 4.1760206003051884e+01 3.9524495296500618e+01 4.0472174844250226e+01 3.8701823781786224e+01 3.9523369166558055e+01 4.0328537539458239e+01 4.0892594472505017e+01 4.0279140738468577e+01 4.1887334094891628e+01 4.1558139826698543e+01 4.1005612652512987e+01 4.1269620856105973e+01 4.1072822563424388e+01 4.0786445023129659e+01 4.0845738765131799e+01 4.0315644792146983e+01 4.0854646445295110e+01 4.0607678879237021e+01 4.0940564558418245e+01 4.0428359930565072e+01 4.1308566847874580e+01 4.0656097773739710e+01 4.0461051413413351e+01 4.0818295344686938e+01 3.8296830724962931e+01 4.0236324011120793e+01 4.0167029877889092e+01 4.0982462088270559e+01 4.2604317384927519e+01 4.0917605525877825e+01 4.1448840833650969e+01 4.1855932129978385e+01 4.1426590375454630e+01 4.1446489855748730e+01 4.1447020206151215e+01 4.0771293082915420e+01 4.1161630084495094e+01 4.0056152863750341e+01 4.1395345527297238e+01 3.9726413610684503e+01 4.0640084903788903e+01 4.0568375887403924e+01 4.1365057977726579e+01 4.1913659734081577e+01 4.0810593066628186e+01 4.0394636468726496e+01 4.1944218216648778e+01 4.0522987506477641e+01 4.1507827039419524e+01 4.0500490268241712e+01 4.1223838386632231e+01 4.0607604416472512e+01 4.0589857114008694e+01 4.0560997317722709e+01 3.9680000122925058e+01 4.0753891901428382e+01 4.0984479884551163e+01 4.1124213370062293e+01 4.1374846364544005e+01 4.0932915029742567e+01 4.1410632441236153e+01 4.0319939893047504e+01 4.0592575751792459e+01 4.0825248368475343e+01 4.0909109092642005e+01 4.1685469110094111e+01 4.0440021471329288e+01 4.2136292964847982e+01 4.1281904059597920e+01 3.9312053445401574e+01 4.0728124799387793e+01 4.0413740547806874e+01 4.1603698661560827e+01 4.0608683042234901e+01 4.0654090755048195e+01 4.0128202658803097e+01 2.0000000000000001e-01 
1.10000000e+00 3.6804686760177788e+01 3.7220945372464001e+01 3.5250374018347721e+01 3.7374239824715112e+01 3.6975951277889735e+01 3.5497141546974788e+01 3.6738379392061034e+01 3.7284966007857953e+01 3.6264091400513266e+01 3.5764300314406412e+01 3.7034235286218873e+01 3.6781148724902749e+01 3.7802652832586404e+01 3.6625790465163718e+01 3.6400150536146818e+01 3.7532726149107347e+01 3.7498146766211818e+01 3.6206813674155867e+01 3.6119662529053059e+01 3.6974014483484233e+01 3.7057218779061678e+01 3.7212641810658482e+01 3.6221287000671722e+01 3.6850500438642513e+01 3.6577060575126112e+01 3.7113251009849947e+01 3.6828505086945960e+01 3.6553956035389227e+01 3.6492303628300974e+01 3.5608569572603059e+01 3.7156934373107667e+01 3.7676252466055310e+01 3.5644238309410540e+01 3.6398619790509024e+01 3.4969504704154893e+01 3.5741832262695887e+01 3.6355682045598329e+01 3.6883976902945804e+01 3.6382131651871525e+01 3.7849526973376321e+01 3.7485919707140397e+01 3.7083158073725940e+01 3.7262723549784610e+01 3.7113678918820952e+01 3.6923111782303344e+01 3.6964811977919048e+01 3.6237256384431355e+01 3.6829265273984760e+01 3.6704170255362882e+01 3.7061604568475211e+01 3.6527664111389242e+01 3.7412829736670474e+01 3.6628713847338162e+01 3.6443759394614140e+01 3.6795414862004904e+01 3.4470169932523056e+01 3.6195875720173127e+01 3.6089077509746659e+01 3.6904873777428044e+01 3.8559684182248731e+01 3.6851372351914804e+01 3.7437867715465551e+01 3.7647098160055940e+01 3.7529478219661463e+01 3.7206449376698181e+01 3.7303785470527103e+01 3.6798046105828689e+01 3.7097286604745861e+01 3.6173664317870077e+01 3.7315813160086087e+01 3.5773458549845536e+01 3.6631527097042344e+01 3.6685264173478060e+01 3.7176309638996685e+01 3.7772188251328018e+01 3.6897204080606365e+01 3.6452276533940832e+01 3.7988161492789658e+01 3.6600053646828783e+01 3.7508573253027485e+01 3.6682400286435666e+01 3.7138464039604472e+01 3.6618080974893253e+01 3.6588162143848820e+01 3.6651324226195015e+01 3.5800947908374241e+01 3.7012025889376105e+01 3.6855468967591221e+01 3.7138913880293110e+01 3.7399607607602753e+01 3.6758498480090054e+01 3.7347346673965880e+01 3.6461424878150147e+01 3.6628048336783102e+01 3.7024447866180211e+01 3.6887287770271094e+01 3.7689909012109879e+01 3.6597989058384989e+01 3.7989374814447729e+01 3.7209560761019603e+01 3.5486491614590747e+01 3.6784648660052909e+01 3.6354171445352776e+01 3.7154563548085846e+01 3.6623288600985099e+01 3.6630664568681851e+01 3.6222356468802111e+01 2.0000000000000001e-01 
1.30000000e+00 3.2366597722409544e+01 3.2767478852280490e+01 3.0978085593330309e+01 3.2917137051430004e+01 3.2504856664060966e+01 3.1189536716126568e+01 3.2317199576298449e+01 3.2542523099885145e+01 3.1835532011414625e+01 3.1455214266198801e+01 3.2451660969921754e+01 3.2417624389945331e+01 3.2990676652113265e+01 3.2317209345462942e+01 3.2017815500739289e+01 3.3152619520393088e+01 3.3056410082234699e+01 3.1873617925828814e+01 3.1719398828689830e+01 3.2476852269429024e+01 3.2532346436026721e+01 3.2664839850264045e+01 3.2052804810096013e+01 3.2198533595469847e+01 3.1982996255241051e+01 3.2532894529580588e+01 3.2166044755468604e+01 3.2043481349736261e+01 3.2050187182644947e+01 3.1348311661508536e+01 3.2704248362225364e+01 3.3159748342104649e+01 3.1371122712061023e+01 3.1928264982766219e+01 3.0810874420927778e+01 3.1509795987855057e+01 3.1951742760801064e+01 3.2441622069580291e+01 3.2065176529373971e+01 3.3343235162595526e+01 3.2966312693422651e+01 3.2733014036805280e+01 3.2804643387619890e+01 3.2724124446006883e+01 3.2601560118758400e+01 3.2644351116738882e+01 3.1744830341952287e+01 3.2376228895810179e+01 3.2339746537489148e+01 3.2767603249304202e+01 3.2199318785650554e+01 3.3093739191438424e+01 3.2158529837196035e+01 3.1994998585347663e+01 3.2332835623533974e+01 3.0149333642957341e+01 3.1702284340088699e+01 3.1601238067668696e+01 3.2391995243311243e+01 3.4057504789014523e+01 3.2341544443871150e+01 3.3006237914054061e+01 3.2969970932699496e+01 3.3190951466599380e+01 3.2566427437434164e+01 3.2745483328318855e+01 3.2359426471225042e+01 3.2583568690740869e+01 3.1869158472727953e+01 3.2772820005349878e+01 3.1414554448439407e+01 3.2169584798113448e+01 3.2366873557240552e+01 3.2580487700675562e+01 3.3178701603494360e+01 3.2532948689868590e+01 3.2073996740728511e+01 3.3586909758677301e+01 3.2229890963986904e+01 3.3048477960888889e+01 3.2426433698991758e+01 3.2630173401314551e+01 3.2152676010808250e+01 3.2119191708416395e+01 3.2302259132490470e+01 3.1481304939686396e+01 3.2822167733306863e+01 3.2282175650256896e+01 3.2693011984367686e+01 3.2967154757873132e+01 3.2153837538473006e+01 3.2838045956057492e+01 3.2162717947609295e+01 3.2220428721658756e+01 3.2763910786991659e+01 3.2432167244396481e+01 3.3251222023143427e+01 3.2287778254877381e+01 3.3401278815435788e+01 3.2775696811304542e+01 3.1202892715528289e+01 3.2396817006285325e+01 3.1871641912083494e+01 3.2376053954053404e+01 3.2179092322966568e+01 3.2196318791017575e+01 3.1872519204802693e+01 2.0000000000000001e-01 
1.50000000e+00 2.7833771480853748e+01 2.8249545115747679e+01 2.6606969445430529e+01 2.8363602229429340e+01 2.7962017799900980e+01 2.6797915464599907e+01 2.7781109544467824e+01 2.7735378989268540e+01 2.7338747334513066e+01 2.7044149841086014e+01 2.7794345183703740e+01 2.7950726532070899e+01 2.8114848563023049e+01 2.7896040934901045e+01 2.7545296746697332e+01 2.8645246094611224e+01 2.8504835842414170e+01 2.7466221430450560e+01 2.7224533705064804e+01 2.7903137471896720e+01 2.7905973986572160e+01 2.8018557649157980e+01 2.7776683095831892e+01 2.7468741356462630e+01 2.7315689649150283e+01 2.7896845423001089e+01 2.7403613160832897e+01 2.7445679849498326e+01 2.7508554349971401e+01 2.6981966749225663e+01 2.8145221349054200e+01 2.8573173828218771e+01 2.7033596876919663e+01 2.7429092941735146e+01 2.6549730501813158e+01 2.7137478521824285e+01 2.7450214718588942e+01 2.7904635017955819e+01 2.7666135945002914e+01 2.8707114943399180e+01 2.8336855527127113e+01 2.8281713144155731e+01 2.8235224758832590e+01 2.8227849624420820e+01 2.8155185401484626e+01 2.8210921808698171e+01 2.7184908041370562e+01 2.7843486284144443e+01 2.7853314379068916e+01 2.8385970354537047e+01 2.7801960876352343e+01 2.8683904270162024e+01 2.7585174390472211e+01 2.7457653562267026e+01 2.7781856839472930e+01 2.5689983068243528e+01 2.7100219000416953e+01 2.7069480137783053e+01 2.7797196158168070e+01 2.9466016931155401e+01 2.7739958696959501e+01 2.8492563628933564e+01 2.8169828701754010e+01 2.8742098996513921e+01 2.7892455407897806e+01 2.8115816632629347e+01 2.7793834218070856e+01 2.7981490441547511e+01 2.7478334637369063e+01 2.8108276157014036e+01 2.6987565415618302e+01 2.7602899008873010e+01 2.7950686452837825e+01 2.7941036067304545e+01 2.8472679053071207e+01 2.8060563006140125e+01 2.7592297775455755e+01 2.9101978195198608e+01 2.7743065402588787e+01 2.8470306654133406e+01 2.8054474690464634e+01 2.8053164352401932e+01 2.7581597060085947e+01 2.7532880791076295e+01 2.7841966798609377e+01 2.7049668943057174e+01 2.8499029714458704e+01 2.7630908959971411e+01 2.8130681460619961e+01 2.8424884082682571e+01 2.7482181439164080e+01 2.8248374307101688e+01 2.7752240577227141e+01 2.7711659056279700e+01 2.8372572641165817e+01 2.7890220908823881e+01 2.8726599559597656e+01 2.7831771183893764e+01 2.8718875958428498e+01 2.8296808634060763e+01 2.6781071994956843e+01 2.7908048516722246e+01 2.7316239161074780e+01 2.7629628668997089e+01 2.7617278767177663e+01 2.7699621972259752e+01 2.7409953451246949e+01 2.0000000000000001e-01 
1.70000000e+00 2.3179553101500421e+01 2.3613951466347149e+01 2.2124040003915724e+01 2.3686584761595494e+01 2.3301815545264056e+01 2.2296103708610175e+01 2.3121989545405508e+01 2.2861516932546095e+01 2.2748521833051200e+01 2.2504020719689056e+01 2.3044996280309583e+01 2.3361655447367252e+01 2.3206959773092027e+01 2.3331047818474822e+01 2.2960342929875392e+01 2.3972790332592648e+01 2.3798111315392457e+01 2.2939240138034013e+01 2.2615129588657133e+01 2.3222894108618224e+01 2.3154102648935353e+01 2.3266155818261822e+01 2.3405389050140109e+01 2.2651129830149838e+01 2.2563435669199148e+01 2.3199698452408541e+01 2.2519734210784065e+01 2.2744341330487067e+01 2.2840144305449918e+01 2.2477657188203821e+01 2.3440942681086579e+01 2.3884703315942673e+01 2.2589095153533250e+01 2.2837287435851746e+01 2.2152684850478209e+01 2.2579510251537929e+01 2.2816714862917159e+01 2.3233426773842847e+01 2.3153411284210492e+01 2.3900228743434649e+01 2.3554637391193438e+01 2.3671671621940110e+01 2.3533502437409847e+01 2.3580915230533684e+01 2.3548491496493465e+01 2.3615824593284540e+01 2.2531634560643326e+01 2.3200914874858334e+01 2.3221553947804971e+01 2.3860608287237028e+01 2.3334596815493960e+01 2.4130971561496821e+01 2.2882493961981453e+01 2.2802980797351012e+01 2.3121333861411070e+01 2.1129666606464202e+01 2.2375890902876634e+01 2.2488062519131358e+01 2.3105392690594002e+01 2.4769772165213855e+01 2.3024721668292116e+01 2.3841445025746097e+01 2.3216306507142214e+01 2.4130406112822413e+01 2.3153077595044273e+01 2.3370554218341766e+01 2.3071764136962503e+01 2.3283342854859832e+01 2.2967970097920553e+01 2.3288031098382266e+01 2.2459354615430851e+01 2.2915491517533532e+01 2.3404658648077440e+01 2.3234720964259857e+01 2.3606290540333315e+01 2.3453937387198863e+01 2.2983510351380122e+01 2.4506134024410706e+01 2.3094908777292716e+01 2.3745347765445931e+01 2.3517270925946438e+01 2.3380280697637460e+01 2.2928115437699837e+01 2.2817424394042654e+01 2.3230983733079928e+01 2.2472003671949341e+01 2.3983097457107494e+01 2.2902664516798954e+01 2.3433326082766325e+01 2.3745167178286362e+01 2.2727210313876814e+01 2.3574749575456742e+01 2.3189989057170845e+01 2.3068836479618163e+01 2.3806522533794666e+01 2.3233890998117051e+01 2.4096992111312261e+01 2.3182397679354313e+01 2.3901448887755620e+01 2.3653599526378731e+01 2.2184517439744702e+01 2.3289983030577137e+01 2.2668755175890798e+01 2.2851961909798852e+01 2.2912010875111804e+01 2.3111377289590418e+01 2.2798686598167791e+01 2.0000000000000001e-01 
1.90000000e+00 1.8690254725547135e+01 1.9104312922734977e+01 1.7803374602039902e+01 1.9162986228616774e+01 1.8790814472540998e+01 1.7946813382034794e+01 1.8641626795973366e+01 1.8229063720979529e+01 1.8348197136677207e+01 1.8115406580154936e+01 1.8504642846927783e+01 1.8930528970792693e+01 1.8587096396821078e+01 1.8914828224165696e+01 1.8550673182122004e+01 1.9425285801582529e+01 1.9236953381625632e+01 1.8563273046983056e+01 1.8170038420543531e+01 1.8716344193610865e+01 1.8564176051220041e+01 1.8713473729317087e+01 1.9209086952638216e+01 1.8035265492571678e+01 1.8030159012932305e+01 1.8727248495655903e+01 1.7826341376338544e+01 1.8235052461261287e+01 1.8337293199481060e+01 1.8109266741261536e+01 1.8880540653458457e+01 1.9381605212578208e+01 1.8305192588665424e+01 1.8440683766331059e+01 1.7873926268344324e+01 1.8143912772112127e+01 1.8339145981177229e+01 1.8706149848602198e+01 1.8801051499223384e+01 1.9215008453022012e+01 1.8929448676806409e+01 1.9176879108133875e+01 1.9001612748793224e+01 1.9099101474620603e+01 1.9066815040456227e+01 1.9137286619575026e+01 1.8068724035678581e+01 1.8730961490067205e+01 1.8733137560938747e+01 1.9456321784402853e+01 1.9062209986832389e+01 1.9706051998215795e+01 1.8340873925536908e+01 1.8319570294383080e+01 1.8635900905629054e+01 1.6781503028794553e+01 1.7845098907039102e+01 1.8124333541184452e+01 1.8594289249463561e+01 2.0236870149762794e+01 1.8486767811042032e+01 1.9323882435156435e+01 1.8439083968994236e+01 1.9625548229359460e+01 1.8624704803909513e+01 1.8798559142992200e+01 1.8482221384926557e+01 1.8794959120925995e+01 1.8611587002904308e+01 1.8615823252132333e+01 1.8100162779485540e+01 1.8407204591570945e+01 1.9010450795052439e+01 1.8735827398828430e+01 1.8889324230154703e+01 1.8998430307105306e+01 1.8545174686446092e+01 2.0094483866897210e+01 1.8559753182995358e+01 1.9171879941091792e+01 1.9083029220114803e+01 1.8886614197508493e+01 1.8505320765292971e+01 1.8261728231438404e+01 1.8742500738376886e+01 1.8032629837674278e+01 1.9539620615157752e+01 1.8405367117192245e+01 1.8894482721430876e+01 1.9203449543480165e+01 1.8177492412114646e+01 1.9093541359231914e+01 1.8750933683467558e+01 1.8580426582395187e+01 1.9326823867515333e+01 1.8754521312640353e+01 1.9639366326222760e+01 1.8626683517592141e+01 1.9239181178520450e+01 1.9159851992391122e+01 1.7703240700347347e+01 1.8830941850066608e+01 1.8220914874707699e+01 1.8302538471546796e+01 1.8364524786201603e+01 1.8700896344435417e+01 1.8321223493116726e+01 2.0000000000000001e-01 
2.10000000e+00 1.4457368989420386e+01 1.4772090040383240e+01 1.3753527121698578e+01 1.4828135393735218e+01 1.4532096654077934e+01 1.3866783740468366e+01 1.4421733638561175e+01 1.3929099931310851e+01 1.4224452009836710e+01 1.3973686857154055e+01 1.4267222487753088e+01 1.4726705099998037e+01 1.4312952810957309e+01 1.4769886195488120e+01 1.4409999996182018e+01 1.5110732788011486e+01 1.4926813493914146e+01 1.4416084478164056e+01 1.3988482247871023e+01 1.4463866257585543e+01 1.4227334249950724e+01 1.4457310514638936e+01 1.5239053656203570e+01 1.3718048336586511e+01 1.3813966990020523e+01 1.4545802327007218e+01 1.3446602124827212e+01 1.4015096722833620e+01 1.4099466322255902e+01 1.3975393854652673e+01 1.4560813938772304e+01 1.5141218626373311e+01 1.4260086272949460e+01 1.4330588548553079e+01 1.3794172263834493e+01 1.3959411276904463e+01 1.4112935477106049e+01 1.4414006761399703e+01 1.4688750475627643e+01 1.4759742344883914e+01 1.4562886122645128e+01 1.4893010764722257e+01 1.4758326552239813e+01 1.4889457835196312e+01 1.4811150302162822e+01 1.4867071802798806e+01 1.3884891030724454e+01 1.4516721549591281e+01 1.4477704937894305e+01 1.5258282099819438e+01 1.5036351305535639e+01 1.5488686510468176e+01 1.4055123214688171e+01 1.4104096226815706e+01 1.4412390315561742e+01 1.2743086780530753e+01 1.3624789801470564e+01 1.4008260673776020e+01 1.4349515245818324e+01 1.5933082266369357e+01 1.4217407845076590e+01 1.5018912728985178e+01 1.3966858378066101e+01 1.5312086572008702e+01 1.4377987494481573e+01 1.4492018936690529e+01 1.4135323931693778e+01 1.4619557205028777e+01 1.4494991394705357e+01 1.4203948784092413e+01 1.3986135219671246e+01 1.4173103825212037e+01 1.4863170017922966e+01 1.4493749980607742e+01 1.4448092781742451e+01 1.4782636975667705e+01 1.4379809411970621e+01 1.5975726897330635e+01 1.4232016787775947e+01 1.4856441043486280e+01 1.4841916403501250e+01 1.4647680831144424e+01 1.4405392903689771e+01 1.3986326482568231e+01 1.4460981346956336e+01 1.3830730219299681e+01 1.5256400882354145e+01 1.4237097119773546e+01 1.4606891723590572e+01 1.4897599302176715e+01 1.3913846095483576e+01 1.4881077615371511e+01 1.4526498078937101e+01 1.4337353538298764e+01 1.5026884646837432e+01 1.4553981481912336e+01 1.5443848873024606e+01 1.4279456743825707e+01 1.4830004141314825e+01 1.4943357983852843e+01 1.3450258318384314e+01 1.4622442294898141e+01 1.4062544170819674e+01 1.4037748940335888e+01 1.4089491892052100e+01 1.4548750921286713e+01 1.4079490033181010e+01 2.0000000000000001e-01 
2.30000000e+00 1.0748651085448035e+01 1.1051394177933895e+01 1.0201601671795245e+01 1.1066814110815690e+01 1.0821869388093285e+01 1.0298810836900891e+01 1.0707143864880988e+01 1.0219797302300769e+01 1.0633547243098571e+01 1.0348928164886031e+01 1.0584096155021591e+01 1.0999457101665071e+01 1.0584422303310363e+01 1.1169100433895872e+01 1.0795417186688917e+01 1.1321130789932747e+01 1.1144763917975304e+01 1.0757989709137320e+01 1.0348271180988874e+01 1.0726371073609062e+01 1.0432047205928161e+01 1.0746027698614080e+01 1.1706996169852086e+01 9.9840921481409044e+00 1.0164415413875352e+01 1.0887488449878994e+01 9.6767242326681906e+00 1.0351172868769210e+01 1.0403842178734473e+01 1.0357552739317969e+01 1.0762611622532289e+01 1.1402159700440903e+01 1.0705253783437758e+01 1.0709499643574791e+01 1.0196199187120996e+01 1.0321806537336961e+01 1.0410056095604835e+01 1.0637148159165404e+01 1.1067813704568108e+01 1.0834255614694973e+01 1.0723209490567475e+01 1.1107619061396155e+01 1.1088337966976406e+01 1.1205456866231039e+01 1.1067975725112564e+01 1.1083602137553521e+01 1.0243346258917214e+01 1.0818993984587790e+01 1.0722783323799611e+01 1.1545767989173402e+01 1.1468305963654247e+01 1.1748087172843411e+01 1.0305647163817802e+01 1.0428778094974501e+01 1.0711478499132630e+01 9.2447009878675548e+00 9.9811879876672496e+00 1.0349934129705796e+01 1.0645284904028044e+01 1.2125968156068017e+01 1.0486605660164802e+01 1.1198234288632012e+01 1.0092303977213234e+01 1.1475472696116343e+01 1.0669907538250568e+01 1.0719260493880602e+01 1.0335155756346863e+01 1.1012874855523883e+01 1.0873921823462151e+01 1.0345216458500612e+01 1.0368066611344950e+01 1.0473750944010016e+01 1.1232037371907024e+01 1.0743248043614356e+01 1.0592411849133185e+01 1.1069707813850609e+01 1.0754026751719749e+01 1.2385093097939363e+01 1.0407184609664816e+01 1.1077949578355119e+01 1.1078219057215614e+01 1.0921951458075323e+01 1.0847948268959700e+01 1.0303048840331693e+01 1.0672151002353866e+01 1.0146018482033362e+01 1.1427201273302082e+01 1.0643251284670695e+01 1.0841892509034551e+01 1.1123816538558415e+01 1.0194153279888651e+01 1.1201456222236429e+01 1.0798171960102547e+01 1.0602828230346518e+01 1.1206616882568422e+01 1.0903889000091301e+01 1.1779551695731392e+01 1.0449514188480677e+01 1.0964528640152958e+01 1.1225257718396332e+01 9.7234651387074287e+00 1.0924005273651860e+01 1.0446874597631105e+01 1.0307564961827531e+01 1.0375213362886685e+01 1.0922288679486009e+01 1.0362065478483332e+01 2.0000000000000001e-01 
2.50000000e+00 7.4885302003802448e+00 7.7097785367528102e+00 7.0936025570355650e+00 7.7256796609840999e+00 7.5377739905150962e+00 7.1643581705663903e+00 7.4602152017665011e+00 7.0101191014107567e+00 7.4874236405480570e+00 7.1708198707509840e+00 7.3637358034673221e+00 7.6775149414247510e+00 7.2812096524503653e+00 8.0559676437498773e+00 7.6081440505069011e+00 7.9815057168187504e+00 7.8251777983702047e+00 7.5184000019644843e+00 7.1739113190671189e+00 7.4262242087139709e+00 7.1220454994560276e+00 7.4597567207260624e+00 8.4817129726801284e+00 6.7687265018211704e+00 7.0016170710360779e+00 7.6487551101355491e+00 6.4649423443176079e+00 7.1666446073344856e+00 7.1816236953335526e+00 7.1925657039717867e+00 7.4331069466786674e+00 8.0767324581092659e+00 7.5595814523821518e+00 7.4842840293162114e+00 7.0256320052879007e+00 7.1869755869577796e+00 7.1709758723820824e+00 7.3190353050120720e+00 7.8329620495139380e+00 7.3958408833546523e+00 7.3443004714666644e+00 7.7715327003928243e+00 7.8992457074298024e+00 7.9594460555037756e+00 7.7682339510828928e+00 7.7264371496578477e+00 7.0710165410047150e+00 7.5528320196267504e+00 7.4088106637155606e+00 8.2409851571212087e+00 8.2796151814604588e+00 8.3944529506341272e+00 7.0357974584374272e+00 7.2171373510636485e+00 7.4457882994838354e+00 6.2140322668813628e+00 6.8282771122516950e+00 7.0896992374868866e+00 7.3966165935144952e+00 8.6987865203121952e+00 7.2197946483405557e+00 7.8061264405272484e+00 6.7761580402454138e+00 8.0474808473332011e+00 7.4207267937159855e+00 7.4110220366862558e+00 7.0370319140125535e+00 7.8474183603712673e+00 7.6695512595127271e+00 6.9950948763010388e+00 7.1720967856399582e+00 7.2315643348132630e+00 8.0214433660020497e+00 7.4225859681044319e+00 7.2856231993805061e+00 7.7681077623795884e+00 7.5598282969157102e+00 9.1985708282782621e+00 7.0510578256924514e+00 7.7568060033985251e+00 7.7324258830987764e+00 7.6290333577269021e+00 7.6840471032735689e+00 7.1474211833131500e+00 7.3224475398928579e+00 6.9272717661287420e+00 7.9996690128566303e+00 7.5043498283096737e+00 7.5244846995369006e+00 7.8082671962802594e+00 6.9396133765641430e+00 7.9481523744506219e+00 7.5044261812941579e+00 7.3190530889929333e+00 7.8249471138219535e+00 7.7129248373761872e+00 8.5205573871075089e+00 7.1071144656178467e+00 7.5826298211978820e+00 7.9061703599218038e+00 6.5034759591975302e+00 7.6472919572394629e+00 7.2808004901991712e+00 7.0383161931943254e+00 7.1513460670590447e+00 7.7343650910299129e+00 7.1175824751216075e+00 2.0000000000000001e-01 


==> anc/LHC13-Yavt-HT4-NNPDF30QED-pheno.dat <==
-2.50000000e+00 7.4885236194013007e+00 7.0937510448282461e+00 7.7254957907052857e+00 7.0709671625179302e+00 7.9060800762846712e+00 6.9138943647335349e+00 7.9686373607767367e+00 2.00000000e-01 1.0106648347039899e+00 
-2.30000000e+00 1.0751165265130142e+01 1.0203649470070701e+01 1.1070080792792504e+01 1.0324287707434838e+01 1.1178042822825446e+01 1.0056904510727676e+01 1.1284017555214431e+01 2.00000000e-01 1.0077891091111686e+00 
-2.10000000e+00 1.4456493249025664e+01 1.3752777859945093e+01 1.4827118291739499e+01 1.3987858550525631e+01 1.4925127947525697e+01 1.3611014787166916e+01 1.5053972456132362e+01 2.00000000e-01 1.0053922367900054e+00 
-1.90000000e+00 1.8686943681693609e+01 1.7801013688951095e+01 1.9158895708263675e+01 1.8200635952548680e+01 1.9173251410838539e+01 1.7676316569714690e+01 1.9364611685077044e+01 2.00000000e-01 1.0034191734449185e+00 
-1.70000000e+00 2.3180459989106346e+01 2.2124276219702079e+01 2.3688095648137249e+01 2.2669693767135715e+01 2.3691226211076977e+01 2.2007256559065691e+01 2.3900582267490989e+01 2.00000000e-01 1.0022201454836070e+00 
-1.50000000e+00 2.7832208363891503e+01 2.6605922902119683e+01 2.8361514598123957e+01 2.7329208918534668e+01 2.8335207809248338e+01 2.6506770898077967e+01 2.8562395690285644e+01 2.00000000e-01 1.0009490050434406e+00 
-1.30000000e+00 3.2367540847669147e+01 3.0978847800886367e+01 3.2918718743999889e+01 3.1872630188797707e+01 3.2862451506540587e+01 3.0893293602988866e+01 3.3108306420349294e+01 2.00000000e-01 9.9991890210476986e-01 
-1.10000000e+00 3.6804171500935134e+01 3.5250074852346600e+01 3.7373513040977876e+01 3.6221746405847647e+01 3.7386596596022621e+01 3.5144522325795464e+01 3.7618646043573456e+01 2.00000000e-01 9.9918951298249747e-01 
-9.00000000e-01 4.0802122473021768e+01 3.9100413257177394e+01 4.1400154427067463e+01 4.0165697718706703e+01 4.1438547227336834e+01 3.8985298121799374e+01 4.1675437242142678e+01 2.00000000e-01 9.9847184181851834e-01 
-7.00000000e-01 4.4222852871526364e+01 4.2409437972066549e+01 4.4871451394950199e+01 4.3565505780596546e+01 4.4880199962456182e+01 4.2293972679410551e+01 4.5146316591734944e+01 2.00000000e-01 9.9803278968338005e-01 
-5.00000000e-01 4.6936575916949614e+01 4.5016597330381778e+01 4.7591459457208146e+01 4.6239636641791506e+01 4.7633515192107708e+01 4.4894018175749395e+01 4.7892921463579825e+01 2.00000000e-01 9.9768682840298129e-01 
-3.00000000e-01 4.8831340930636131e+01 4.6831870007391053e+01 4.9549282540462762e+01 4.8093481294119542e+01 4.9569200567152720e+01 4.6700068818468630e+01 4.9860844208105831e+01 2.00000000e-01 9.9745242837426307e-01 
-1.00000000e-01 4.9730132781118115e+01 4.7719143252250412e+01 5.0424569819731730e+01 4.8962749719180643e+01 5.0497515843055574e+01 4.7577702608275317e+01 5.0765081844766641e+01 2.00000000e-01 9.9728955313642242e-01 
1.00000000e-01 4.9731397734545347e+01 4.7720125578805998e+01 5.0425806729789819e+01 4.8964205272988231e+01 5.0498590196102448e+01 4.7578771441497139e+01 5.0766186662658939e+01 2.00000000e-01 9.9731492054985227e-01 
3.00000000e-01 4.8828817434162325e+01 4.6830149167327583e+01 4.9546115830025265e+01 4.8090967554921512e+01 4.9566667313403137e+01 4.6698301701963224e+01 4.9857865262498414e+01 2.00000000e-01 9.9740088222300394e-01 
5.00000000e-01 4.6937371593197568e+01 4.5017162262424698e+01 4.7592375399856444e+01 4.6240110701564376e+01 4.7634632484830746e+01 4.4894487204645856e+01 4.7894033883527186e+01 2.00000000e-01 9.9770374134766771e-01 
7.00000000e-01 4.4224088879620211e+01 4.2410579453233893e+01 4.4873091444742194e+01 4.3566596930417653e+01 4.4881580828822770e+01 4.2295070449729451e+01 4.5147939513002626e+01 2.00000000e-01 9.9806068423395455e-01 
9.00000000e-01 4.0803323388996795e+01 3.9100748249806138e+01 4.1401829195508377e+01 4.0167029877889092e+01 4.1439616900104497e+01 3.8985733903753264e+01 4.1676867110115460e+01 2.00000000e-01 9.9850122952466636e-01 
1.10000000e+00 3.6804686760177788e+01 3.5250374018347721e+01 3.7374239824715112e+01 3.6222356468802111e+01 3.7387017051553464e+01 3.5144868496731760e+01 3.7619241400197431e+01 2.00000000e-01 9.9920350165852878e-01 
1.30000000e+00 3.2366597722409544e+01 3.0978085593330309e+01 3.2917137051430004e+01 3.1871641912083494e+01 3.2861553532735599e+01 3.0892505735193119e+01 3.3106918468420233e+01 2.00000000e-01 9.9988976647229877e-01 
1.50000000e+00 2.7833771480853748e+01 2.6606969445430529e+01 2.8363602229429340e+01 2.7330687434580383e+01 2.8336855527127113e+01 2.6507823973697700e+01 2.8564397363060884e+01 2.00000000e-01 1.0010052205024396e+00 
1.70000000e+00 2.3179553101500421e+01 2.2124040003915724e+01 2.3686584761595494e+01 2.2668755175890798e+01 2.3690351027110044e+01 2.2006939601671966e+01 2.3899272230845931e+01 2.00000000e-01 1.0021809356910154e+00 
1.90000000e+00 1.8690254725547135e+01 1.7803374602039902e+01 1.9162986228616774e+01 1.8203630342960395e+01 1.9176879108133875e+01 1.7678642327837355e+01 1.9368692905282330e+01 2.00000000e-01 1.0035969641496658e+00 
2.10000000e+00 1.4457368989420386e+01 1.3753527121698578e+01 1.4828135393735218e+01 1.3988482247871023e+01 1.4926255730969750e+01 1.3611645541029068e+01 1.5055133577673429e+01 2.00000000e-01 1.0054531410894874e+00 
2.30000000e+00 1.0748651085448035e+01 1.0201601671795245e+01 1.1066814110815690e+01 1.0321806537336961e+01 1.1175495633559109e+01 1.0054778381539020e+01 1.1281026872804340e+01 2.00000000e-01 1.0075534357827907e+00 
2.50000000e+00 7.4885302003802448e+00 7.0936025570355650e+00 7.7256796609840999e+00 7.0710165410047150e+00 7.9060438597557745e+00 6.9138254942546311e+00 7.9686942582082390e+00 2.00000000e-01 1.0106657228849365e+00 


==> anc/LHC13-Yavt-HT4-PDF4LHC15LUXqed-all_members.dat <==
-2.50000000e+00 7.6408634247329061e+00 7.8537611778231398e+00 7.2295664025268804e+00 7.8667718037317247e+00 7.7070107338101703e+00 7.3075450320381483e+00 7.5984907000492372e+00 7.6990075178769928e+00 7.6238265769188605e+00 7.6990712190843640e+00 7.6981802585178745e+00 7.7013366800969649e+00 7.6553641950946929e+00 7.6135437507147188e+00 7.5934272722792340e+00 7.6695673564507825e+00 7.6703132291285883e+00 7.5801407198248274e+00 7.7111975195025719e+00 7.7860061116506554e+00 7.6975958481254922e+00 7.6030964201287157e+00 7.5489269443406055e+00 7.6632937013512006e+00 7.7012840238828115e+00 7.6901274401555213e+00 7.4836862447232386e+00 7.4867939959590721e+00 7.6995045392099914e+00 7.4430964180203221e+00 7.5809549422603757e+00 7.6939877365417857e+00 7.6026484815993092e+00 7.6403163794894597e+00 7.6680826680188900e+00 7.6644071838442915e+00 7.6310676598301397e+00 7.6080547078631007e+00 7.6421745979103326e+00 7.6554422574449230e+00 7.6815664880817520e+00 7.6636313310362745e+00 7.6519066831613776e+00 7.6495046219829685e+00 7.6559723485060323e+00 7.6396157883556830e+00 7.6242742683589784e+00 7.6442562528289990e+00 7.6640508736765902e+00 7.6157441278893350e+00 7.6595686029614907e+00 7.6425675488243376e+00 7.6254389825324562e+00 7.6483020005232873e+00 7.6406286887079649e+00 7.6337505902373426e+00 7.6379437119973046e+00 7.6538899634433140e+00 7.6556054841596595e+00 7.6456963301790033e+00 7.6296714263668655e+00 7.6317232294265773e+00 7.6390120297288995e+00 7.6361370039198908e+00 7.6332876618839745e+00 7.6334337585692849e+00 7.6416267367848478e+00 7.6358390379360621e+00 7.6430305432405090e+00 7.6413884696464596e+00 7.6500774212901588e+00 7.6341989915737249e+00 7.6335300204374938e+00 7.6348163600283776e+00 7.6415891317230846e+00 7.6511758226582884e+00 7.6394934723662669e+00 7.6427893287600641e+00 7.6440351449050894e+00 7.6390667309764000e+00 7.6469862805158266e+00 7.6377023785852112e+00 7.6402748857436773e+00 7.6445387272720255e+00 7.6464515160769428e+00 7.6350198876991433e+00 7.6493016019757514e+00 7.6412469497575009e+00 7.6404589788385513e+00 7.6395085825667461e+00 7.6306118345676150e+00 7.6310682812843176e+00 7.6463424555812116e+00 7.6268569184511810e+00 7.6344278483201240e+00 7.6363193919583239e+00 7.6442572557639297e+00 7.6368675560964068e+00 7.6390370881164120e+00 7.6378301032779268e+00 7.6354304878770867e+00 7.6405811136623845e+00 7.6379995224637014e+00 7.6420097940292910e+00 7.6398662771256056e+00 7.6362773086060693e+00 7.6409497725253850e+00 7.6328665104761448e+00 7.6327726286894615e+00 7.6327838458026909e+00 7.6327109460693459e+00 7.6327786260507615e+00 7.6327540420919116e+00 7.6330416167587716e+00 2.0000000000000001e-01 
-2.30000000e+00 1.0845439108391242e+01 1.1044160290503978e+01 1.0309076620341141e+01 1.1194335075976481e+01 1.0894678856687211e+01 1.0368300680465550e+01 1.0822762618830401e+01 1.0913823971925622e+01 1.0821714096231297e+01 1.0910496138762223e+01 1.0918542716155454e+01 1.0926632731214452e+01 1.0873322098336685e+01 1.0808116042434097e+01 1.0794299930505618e+01 1.0884294974858200e+01 1.0880109292850932e+01 1.0795445878064795e+01 1.0925936831128087e+01 1.1025086329368769e+01 1.0896218380375673e+01 1.0770801557493243e+01 1.0742485567210736e+01 1.0863373690649881e+01 1.0930624217080140e+01 1.0908487222747452e+01 1.0728043333006408e+01 1.0650783307274414e+01 1.0900469427305707e+01 1.0633891462173727e+01 1.0776795556678964e+01 1.0903824740459765e+01 1.0804439889396022e+01 1.0840283564474156e+01 1.0872616534252149e+01 1.0873775528847883e+01 1.0833597028139069e+01 1.0808016418726886e+01 1.0849677598845256e+01 1.0861897114946636e+01 1.0888888762496931e+01 1.0871656715247980e+01 1.0860345065329403e+01 1.0854643217943702e+01 1.0862386232097453e+01 1.0842758571782003e+01 1.0826726370665543e+01 1.0848700766379267e+01 1.0867962154875967e+01 1.0815519896996570e+01 1.0863667125238036e+01 1.0847636988899223e+01 1.0825377242831768e+01 1.0855283633523239e+01 1.0847692468023597e+01 1.0837176638209188e+01 1.0841494941247282e+01 1.0860179227391002e+01 1.0863675411542157e+01 1.0850356397158047e+01 1.0833374694826238e+01 1.0834047216816435e+01 1.0845666466379594e+01 1.0841151767378880e+01 1.0833488314002555e+01 1.0836336748960759e+01 1.0845294742888994e+01 1.0840060249682091e+01 1.0848594386909843e+01 1.0846220135554248e+01 1.0855536436841133e+01 1.0837388468355920e+01 1.0837033755950168e+01 1.0840686336651537e+01 1.0845937750301655e+01 1.0859666782584409e+01 1.0843397759233156e+01 1.0849628565555326e+01 1.0851558466328092e+01 1.0843116084729544e+01 1.0851834601740464e+01 1.0841790352810772e+01 1.0845058997419711e+01 1.0850223663120074e+01 1.0851931022587923e+01 1.0839367101394044e+01 1.0857085080443088e+01 1.0846804779463714e+01 1.0846415101673887e+01 1.0843107308728795e+01 1.0833596689973874e+01 1.0833459903872217e+01 1.0851592530283162e+01 1.0827640675645336e+01 1.0837038193110159e+01 1.0839136950243406e+01 1.0849029881430935e+01 1.0840946582130936e+01 1.0843056215035684e+01 1.0841475618475675e+01 1.0839409243861608e+01 1.0845765228052352e+01 1.0841637276617838e+01 1.0847064863223931e+01 1.0844043699651991e+01 1.0840119777131081e+01 1.0845507969324457e+01 1.0853230588780006e+01 1.0853243015307539e+01 1.0853152952395355e+01 1.0853071625249823e+01 1.0853170237557672e+01 1.0853131944885035e+01 1.0853535546509521e+01 2.0000000000000001e-01 
-2.10000000e+00 1.4568440200854109e+01 1.4870838337881935e+01 1.3891177516727474e+01 1.4932714910449825e+01 1.4657291106601759e+01 1.3992675713286099e+01 1.4520690609283223e+01 1.4643922927235083e+01 1.4543444775958559e+01 1.4631135055008311e+01 1.4655114276379194e+01 1.4670910401312169e+01 1.4608663486777619e+01 1.4521121236574677e+01 1.4515410410930199e+01 1.4613577765457809e+01 1.4600933703921877e+01 1.4537200874399218e+01 1.4659441539917369e+01 1.4771196275602049e+01 1.4615339332897596e+01 1.4462239614200602e+01 1.4468216808256226e+01 1.4571474559107894e+01 1.4677136860583461e+01 1.4645069259735502e+01 1.4504948060605576e+01 1.4349786215971040e+01 1.4620044565344784e+01 1.4347200845076813e+01 1.4490314725938692e+01 1.4642581338165362e+01 1.4528052243436266e+01 1.4555108421971077e+01 1.4596836027832012e+01 1.4598071246563912e+01 1.4551199578554685e+01 1.4528940091896919e+01 1.4577141463519721e+01 1.4587638380767302e+01 1.4611980607754932e+01 1.4597444981294808e+01 1.4586659368415257e+01 1.4578828319047862e+01 1.4587213428570482e+01 1.4565583034850668e+01 1.4546947232742385e+01 1.4571574060328647e+01 1.4590601402962205e+01 1.4533905071916406e+01 1.4586644938669780e+01 1.4571672693779508e+01 1.4543065365335124e+01 1.4580153470232082e+01 1.4573047955734991e+01 1.4559116941102642e+01 1.4564076917812731e+01 1.4585105224774354e+01 1.4589902582516130e+01 1.4573242327052595e+01 1.4556135192470572e+01 1.4555320835116307e+01 1.4571601085251965e+01 1.4565336714627122e+01 1.4551651884899767e+01 1.4557244597767500e+01 1.4567239313785164e+01 1.4563319788702737e+01 1.4572540706945393e+01 1.4569709994053383e+01 1.4578431431261814e+01 1.4559479334731169e+01 1.4559712855981100e+01 1.4565370086928020e+01 1.4568748796685242e+01 1.4586747305873280e+01 1.4565397126276816e+01 1.4575704656832341e+01 1.4578367302540261e+01 1.4565652681101081e+01 1.4575156491521799e+01 1.4564881438581988e+01 1.4568092865123614e+01 1.4574560539422968e+01 1.4575557092061702e+01 1.4562826661486499e+01 1.4583982928046428e+01 1.4570718964622259e+01 1.4571225618587086e+01 1.4564937028539646e+01 1.4555024645673926e+01 1.4554162784599205e+01 1.4575622638233270e+01 1.4546821164657080e+01 1.4558058666921497e+01 1.4560351348883769e+01 1.4572364887982165e+01 1.4563342043973639e+01 1.4565645447786132e+01 1.4563623079660550e+01 1.4561830629347412e+01 1.4569574567349399e+01 1.4563943237263432e+01 1.4570583472478072e+01 1.4566643210139887e+01 1.4562134711953334e+01 1.4568771258062558e+01 1.4582840242250754e+01 1.4583001897533130e+01 1.4582846597458932e+01 1.4582769843024089e+01 1.4582935521341804e+01 1.4582779168766008e+01 1.4583324962765410e+01 2.0000000000000001e-01 
-1.90000000e+00 1.8684267613100349e+01 1.9063162468783752e+01 1.7813674057353687e+01 1.9089959505449389e+01 1.8775234326601055e+01 1.7957162769378709e+01 1.8643988760235949e+01 1.8762583135319495e+01 1.8664147128688118e+01 1.8734494241695035e+01 1.8780883537763760e+01 1.8808604766069603e+01 1.8732737562186948e+01 1.8624380134334160e+01 1.8629760364454309e+01 1.8731814176824404e+01 1.8705501765183023e+01 1.8679526442284423e+01 1.8788204044968403e+01 1.8891762364634925e+01 1.8730791097380052e+01 1.8555324691661838e+01 1.8604790173472921e+01 1.8661727714709077e+01 1.8810327494002404e+01 1.8772770364342151e+01 1.8678943007479386e+01 1.8459206724103563e+01 1.8734771054979749e+01 1.8452812440727840e+01 1.8595579739513653e+01 1.8778851730335635e+01 1.8646125662224712e+01 1.8662671037136363e+01 1.8716144786951084e+01 1.8712099123806009e+01 1.8661834122096636e+01 1.8645014818734339e+01 1.8697862492749724e+01 1.8707380245360788e+01 1.8724569258598791e+01 1.8715629785110345e+01 1.8704817535169457e+01 1.8697280137133511e+01 1.8704989945287618e+01 1.8683066433032447e+01 1.8658699845666359e+01 1.8687490196380491e+01 1.8707818352141022e+01 1.8646118179909926e+01 1.8702574720170119e+01 1.8690218868773638e+01 1.8653115720243800e+01 1.8696698512463310e+01 1.8691858813462549e+01 1.8673527654157791e+01 1.8680109746975482e+01 1.8702924805982107e+01 1.8708765533953333e+01 1.8688372299657889e+01 1.8670810931058099e+01 1.8669116330278783e+01 1.8690887249854605e+01 1.8682137846945139e+01 1.8662759668940215e+01 1.8670623115031212e+01 1.8680906975778363e+01 1.8679740901755423e+01 1.8689191445335794e+01 1.8686509083946245e+01 1.8693696425364944e+01 1.8674891857081690e+01 1.8675409118120175e+01 1.8683459217834329e+01 1.8684816221925761e+01 1.8706417203734585e+01 1.8680058515779745e+01 1.8695015349700043e+01 1.8698174820965829e+01 1.8680741287938389e+01 1.8691243025141787e+01 1.8680713048086403e+01 1.8683612975580040e+01 1.8691691569240032e+01 1.8691526105886318e+01 1.8679203234526238e+01 1.8704307120206128e+01 1.8686996382635133e+01 1.8689082370452653e+01 1.8679193798382343e+01 1.8669454753882111e+01 1.8667906698053283e+01 1.8692608776468827e+01 1.8658585694235544e+01 1.8672128415769844e+01 1.8674337827469614e+01 1.8688536823782073e+01 1.8678291170641224e+01 1.8681115137624111e+01 1.8678445893559406e+01 1.8676951514651048e+01 1.8686253385540560e+01 1.8679109980672681e+01 1.8686816303204608e+01 1.8682064414355516e+01 1.8676879379816235e+01 1.8684917793373778e+01 1.8675055265353478e+01 1.8675385882893089e+01 1.8675156853814126e+01 1.8675148526278988e+01 1.8675318793435977e+01 1.8675107154890128e+01 1.8675775717220468e+01 2.0000000000000001e-01 
-1.70000000e+00 2.3161865985928699e+01 2.3507944678894514e+01 2.2159253935635856e+01 2.3622331535597155e+01 2.3273028208645076e+01 2.2298243276605334e+01 2.3116109545678540e+01 2.3238701669823740e+01 2.3152132259332838e+01 2.3189744599157287e+01 2.3264457278979826e+01 2.3309484710316443e+01 2.3212467689391769e+01 2.3083647789336982e+01 2.3104830228114228e+01 2.3209358209787066e+01 2.3162434430507822e+01 2.3192350540087023e+01 2.3281956518113322e+01 2.3352960639323207e+01 2.3209146062898377e+01 2.3017958248775489e+01 2.3121984325188844e+01 2.3105403406381761e+01 2.3296121970358701e+01 2.3258724816028504e+01 2.3213518444630640e+01 2.2943472514385277e+01 2.3214109298712678e+01 2.2918297152122754e+01 2.3062524863407770e+01 2.3273610622868123e+01 2.3126494773827254e+01 2.3134511274734283e+01 2.3197928705563807e+01 2.3187509508690066e+01 2.3138222328927029e+01 2.3123446192441587e+01 2.3179357790938564e+01 2.3189078430412486e+01 2.3197033912991792e+01 2.3196045148575404e+01 2.3183994449108035e+01 2.3178527647205978e+01 2.3184275647499359e+01 2.3162875754449132e+01 2.3131472747553431e+01 2.3165106495001321e+01 2.3187144037581309e+01 2.3120396642213645e+01 2.3179883689755457e+01 2.3170939673158401e+01 2.3124347331100232e+01 2.3173912999498700e+01 2.3172840181106277e+01 2.3148920919077735e+01 2.3158162030008381e+01 2.3182425265149160e+01 2.3188915928614811e+01 2.3164603061830451e+01 2.3146276409573758e+01 2.3144404159460823e+01 2.3172157391694974e+01 2.3160402016516684e+01 2.3135616994624318e+01 2.3145318403888105e+01 2.3155564686021105e+01 2.3158140832806399e+01 2.3167231995460845e+01 2.3165541489647989e+01 2.3170435229778516e+01 2.3152248995837592e+01 2.3153248332343559e+01 2.3163543523270700e+01 2.3163198010531026e+01 2.3187272850910304e+01 2.3156355478222835e+01 2.3176468945871825e+01 2.3179709201028544e+01 2.3157118480359703e+01 2.3168686870508935e+01 2.3157750076660658e+01 2.3160639310495199e+01 2.3170425596568329e+01 2.3168706993198619e+01 2.3156780728360019e+01 2.3186795037350180e+01 2.3164385372728756e+01 2.3168521152578855e+01 2.3154788900054982e+01 2.3145569700308851e+01 2.3143671818604670e+01 2.3171320567804973e+01 2.3131822928095779e+01 2.3147891418749499e+01 2.3150095721088821e+01 2.3166662748869161e+01 2.3154623973457582e+01 2.3158078939818001e+01 2.3154755319089052e+01 2.3153416619764823e+01 2.3164382735471538e+01 2.3155999318357821e+01 2.3164831600415717e+01 2.3159103145759929e+01 2.3153187355079446e+01 2.3162575001115130e+01 2.3161668577098975e+01 2.3162320995858011e+01 2.3161933682385481e+01 2.3161948299229490e+01 2.3162130335438800e+01 2.3161793058308941e+01 2.3162699692686935e+01 2.0000000000000001e-01 
-1.50000000e+00 2.7759168628778355e+01 2.8149719085356814e+01 2.6557236912102208e+01 2.8294855935422333e+01 2.7880177987081044e+01 2.6721270076277953e+01 2.7710382804144899e+01 2.7831160734885515e+01 2.7765099047994116e+01 2.7756653236290514e+01 2.7863526130935590e+01 2.7931404629104751e+01 2.7803973401197538e+01 2.7655380658217148e+01 2.7697800292083336e+01 2.7805881775597435e+01 2.7731328899449235e+01 2.7833425957919591e+01 2.7897664014733099e+01 2.7912314913613841e+01 2.7805083316358314e+01 2.7608292807580664e+01 2.7775199073838174e+01 2.7666078975817829e+01 2.7891777129052659e+01 2.7859305719613584e+01 2.7861817868803588e+01 2.7555300907924071e+01 2.7815424570793084e+01 2.7503097596916099e+01 2.7651344052119800e+01 2.7880636926851533e+01 2.7726791678534717e+01 2.7728912704583795e+01 2.7798611005943208e+01 2.7784589879701919e+01 2.7739293715024740e+01 2.7720252695772562e+01 2.7779114026100348e+01 2.7789964939464273e+01 2.7789286180612251e+01 2.7797311800169549e+01 2.7782405102948942e+01 2.7779947141988295e+01 2.7782838373992245e+01 2.7761715321096496e+01 2.7724260421010204e+01 2.7762124342021231e+01 2.7785222432431798e+01 2.7714449495375941e+01 2.7776996971502740e+01 2.7770646233653149e+01 2.7715254814402144e+01 2.7770269610227736e+01 2.7773253816119567e+01 2.7743460639113948e+01 2.7756356169538332e+01 2.7781768989727013e+01 2.7788327697709647e+01 2.7760497456343227e+01 2.7741343441049398e+01 2.7739779369112284e+01 2.7773967927624799e+01 2.7758395771392898e+01 2.7728013708967119e+01 2.7740082715010416e+01 2.7749936169821279e+01 2.7756595373983956e+01 2.7765132061704808e+01 2.7764902789096912e+01 2.7766550754150622e+01 2.7749754202963082e+01 2.7751107994068160e+01 2.7763404914543393e+01 2.7761941646137103e+01 2.7787624229438851e+01 2.7752550315030625e+01 2.7777757951265240e+01 2.7780845201112623e+01 2.7752907250799080e+01 2.7766161759761573e+01 2.7754743537240273e+01 2.7757332886775394e+01 2.7768807115629318e+01 2.7765453667645986e+01 2.7753778538465710e+01 2.7789156746610121e+01 2.7761120913328671e+01 2.7767665480823460e+01 2.7749933560538821e+01 2.7741352836397621e+01 2.7739554326651021e+01 2.7769807653902362e+01 2.7724834057944896e+01 2.7743825561122275e+01 2.7745737010542619e+01 2.7764773406018715e+01 2.7750631894874388e+01 2.7754802815971043e+01 2.7750981661877955e+01 2.7749655816265300e+01 2.7762121546411731e+01 2.7752537089491284e+01 2.7762537236918622e+01 2.7755966468332829e+01 2.7749566850120285e+01 2.7759992086935139e+01 2.7744535494040328e+01 2.7745372867020020e+01 2.7744811634943972e+01 2.7744848642102273e+01 2.7745148101980952e+01 2.7744638703424314e+01 2.7745723353757707e+01 2.0000000000000001e-01 
-1.30000000e+00 3.2120372774040412e+01 3.2535445559538047e+01 3.0733678694743542e+01 3.2711879233994125e+01 3.2273816363708434e+01 3.0935012819957272e+01 3.2056665336072633e+01 3.2185101579006769e+01 3.2145577958545573e+01 3.2082345277988750e+01 3.2222087724788594e+01 3.2317352799473738e+01 3.2151594462640077e+01 3.1983932859721421e+01 3.2052877200105456e+01 3.2166052269275866e+01 3.2059319736478308e+01 3.2245142561395944e+01 3.2276355152681653e+01 3.2216839685618339e+01 3.2158499209246457e+01 3.1968821136926287e+01 3.2203289909058434e+01 3.1993778133636550e+01 3.2242903383290610e+01 3.2217782975741294e+01 3.2266877970061309e+01 3.1933361288081837e+01 3.2181433147221760e+01 3.1855124729424851e+01 3.2007636885095955e+01 3.2243705398925364e+01 3.2091235844263984e+01 3.2088563640332367e+01 3.2161492791598064e+01 3.2147699873770776e+01 3.2107368737426803e+01 3.2079638146817473e+01 3.2141836351672858e+01 3.2153515193967699e+01 3.2145418100544653e+01 3.2163106762806407e+01 3.2143849836699601e+01 3.2144985422575033e+01 3.2144389881394055e+01 3.2123362118898889e+01 3.2081741828917444e+01 3.2122607670435933e+01 3.2145169396102737e+01 3.2072716178014097e+01 3.2137893805786177e+01 3.2132810276193865e+01 3.2070410572271975e+01 3.2129390813364324e+01 3.2137048877583204e+01 3.2101837216942826e+01 3.2118930927809828e+01 3.2144694051465741e+01 3.2150636603932163e+01 3.2120714932049999e+01 3.2100276576389355e+01 3.2099943615365397e+01 3.2140126133202934e+01 3.2120321225546583e+01 3.2084505470735678e+01 3.2099012884777380e+01 3.2108440604695403e+01 3.2118973113636464e+01 3.2127080339778630e+01 3.2128392438920010e+01 3.2126125755136179e+01 3.2111170883033921e+01 3.2113220706042796e+01 3.2126975783344960e+01 3.2125207807561338e+01 3.2151329090886890e+01 3.2112769673979052e+01 3.2142688421740168e+01 3.2145581263063328e+01 3.2112542012323040e+01 3.2127476633254524e+01 3.2115881391735748e+01 3.2117734968647198e+01 3.2130868484482917e+01 3.2125900461879695e+01 3.2114170775679050e+01 3.2154964637710187e+01 3.2121406817421196e+01 3.2130434961748897e+01 3.2109052559758169e+01 3.2101247703913899e+01 3.2099418477452836e+01 3.2131994911951615e+01 3.2082275554652107e+01 3.2103891903461879e+01 3.2105494809119151e+01 3.2126767878630879e+01 3.2110605184678747e+01 3.2115542965275019e+01 3.2111145372175393e+01 3.2109992485530547e+01 3.2123710438645645e+01 3.2113039018367935e+01 3.2124075908113262e+01 3.2116726143980479e+01 3.2109932698981666e+01 3.2121157531409565e+01 3.2105746264705871e+01 3.2107052313564630e+01 3.2106207863031784e+01 3.2106261454901450e+01 3.2106573877265014e+01 3.2106095049955009e+01 3.2107302982181722e+01 2.0000000000000001e-01 
-1.10000000e+00 3.6456495942765038e+01 3.6907874403988146e+01 3.4945629472792390e+01 3.7051368176860471e+01 3.6597501800264212e+01 3.5139253079096157e+01 3.6410240185076638e+01 3.6513898291180737e+01 3.6503206818990606e+01 3.6380475709514023e+01 3.6553064054367816e+01 3.6679824640616417e+01 3.6468548639100462e+01 3.6281001476729145e+01 3.6380329388949356e+01 3.6501753958060540e+01 3.6360487913842213e+01 3.6636672714486785e+01 3.6629361361109552e+01 3.6485917843080422e+01 3.6480118242114848e+01 3.6306735024062974e+01 3.6611531019856820e+01 3.6301947853694273e+01 3.6565159176179712e+01 3.6547601489481806e+01 3.6640407786315464e+01 3.6281314070017288e+01 3.6522851291361256e+01 3.6183013790668952e+01 3.6341063600741798e+01 3.6578984897477177e+01 3.6429850678221960e+01 3.6422107949179782e+01 3.6498461908058047e+01 3.6487320593337074e+01 3.6449847425198769e+01 3.6412625557170877e+01 3.6479711394204251e+01 3.6491409283970498e+01 3.6476643445078416e+01 3.6504357597413794e+01 3.6479632845574798e+01 3.6484592528242956e+01 3.6480547814295242e+01 3.6459144498258887e+01 3.6414478532243486e+01 3.6457533654296363e+01 3.6479164787553920e+01 3.6405793417744427e+01 3.6474206987239278e+01 3.6469299085077978e+01 3.6400559408978523e+01 3.6462996954584611e+01 3.6475468108699637e+01 3.6435165561647779e+01 3.6456802154233401e+01 3.6482321387719445e+01 3.6487537607469854e+01 3.6456366682377769e+01 3.6434104028441048e+01 3.6435635354569662e+01 3.6481573712603605e+01 3.6457065202038358e+01 3.6415680225204383e+01 3.6432837140147804e+01 3.6442271922177142e+01 3.6456223559588153e+01 3.6463952674458355e+01 3.6466907786455351e+01 3.6460597955672149e+01 3.6447404461365309e+01 3.6449990933192346e+01 3.6465240177739318e+01 3.6463787259219082e+01 3.6489793219134505e+01 3.6448044972537730e+01 3.6482212182362957e+01 3.6485020368393648e+01 3.6447049944598696e+01 3.6464074670439771e+01 3.6452138301110338e+01 3.6452933301962346e+01 3.6467677150943928e+01 3.6461370690572267e+01 3.6449137621270353e+01 3.6495380897810627e+01 3.6456803908896831e+01 3.6467983796966948e+01 3.6443246143118415e+01 3.6435843265212739e+01 3.6434085252575571e+01 3.6469034533822629e+01 3.6414714224545840e+01 3.6438918201811994e+01 3.6440150762009488e+01 3.6463551135107920e+01 3.6445573176326604e+01 3.6451106698516782e+01 3.6446324010414536e+01 3.6445322522287242e+01 3.6460142984882140e+01 3.6448375246477447e+01 3.6460494700477639e+01 3.6452438658539329e+01 3.6445151580759514e+01 3.6457203694582510e+01 3.6442011714960373e+01 3.6443646894738578e+01 3.6442545909393338e+01 3.6442674599084988e+01 3.6443109508336214e+01 3.6442442881761608e+01 3.6443908030067014e+01 2.0000000000000001e-01 
-9.00000000e-01 4.0244219663597434e+01 4.0673305589978916e+01 3.8596030839964250e+01 4.0832519897665037e+01 4.0407505074405918e+01 3.8824113603312320e+01 4.0187112691330810e+01 4.0294636978659454e+01 4.0312831141801844e+01 4.0131282487383281e+01 4.0333561388566089e+01 4.0492684175998619e+01 4.0233911443140670e+01 4.0028301629214170e+01 4.0158485027530645e+01 4.0288905886693705e+01 4.0115200374867413e+01 4.0479660718882698e+01 4.0430164564668054e+01 4.0202272661522493e+01 4.0247064808217260e+01 4.0098768486938319e+01 4.0469627735862758e+01 4.0070360143631085e+01 4.0337619894966274e+01 4.0325949937484260e+01 4.0458445223129942e+01 4.0075597221536881e+01 4.0314872547107186e+01 3.9967162284270103e+01 4.0129139611876994e+01 4.0365180735343912e+01 4.0220154526420501e+01 4.0205433812534217e+01 4.0286278853035732e+01 4.0278721443666342e+01 4.0241632570553222e+01 4.0197380550137289e+01 4.0269828790877312e+01 4.0280410939966167e+01 4.0259273274018319e+01 4.0296750947924650e+01 4.0266067347482647e+01 4.0275572322982590e+01 4.0267988916409386e+01 4.0246617846010750e+01 4.0199095146688663e+01 4.0244117139227107e+01 4.0264446041906382e+01 4.0191463313003823e+01 4.0262432784552232e+01 4.0257244059644734e+01 4.0183151959159872e+01 4.0247714858275287e+01 4.0265414737851039e+01 4.0220534285805947e+01 4.0246806763885857e+01 4.0271048086303850e+01 4.0275426732680934e+01 4.0244035370034062e+01 4.0219423394754315e+01 4.0223549859411818e+01 4.0274566077289187e+01 4.0245119124835263e+01 4.0199082282349153e+01 4.0218662347283299e+01 4.0228272843469568e+01 4.0245065673626819e+01 4.0252405343800007e+01 4.0256972343521454e+01 4.0246932755845954e+01 4.0235345667764214e+01 4.0238482376376211e+01 4.0254794514890193e+01 4.0254158707939823e+01 4.0279597927176724e+01 4.0235137060875061e+01 4.0272810028050706e+01 4.0275517619788019e+01 4.0233497488362431e+01 4.0252500232119758e+01 4.0240037756397840e+01 4.0239867600419650e+01 4.0255971259171709e+01 4.0248562837602130e+01 4.0235743178066151e+01 4.0286610593789696e+01 4.0243956574844219e+01 4.0257056645501500e+01 4.0229559323036227e+01 4.0222370806704774e+01 4.0220638436265972e+01 4.0257576727065583e+01 4.0199477074282115e+01 4.0225682791593336e+01 4.0226646227838721e+01 4.0251892402401786e+01 4.0232550418385500e+01 4.0238496345358989e+01 4.0233423645374799e+01 4.0232601399740432e+01 4.0248330988168078e+01 4.0235382082235141e+01 4.0248580315859336e+01 4.0239810951320941e+01 4.0232330222619254e+01 4.0245015181295237e+01 4.0255955689727777e+01 4.0257867390539829e+01 4.0256664451375201e+01 4.0256765631519677e+01 4.0257171293907170e+01 4.0256470505029625e+01 4.0258088567522606e+01 2.0000000000000001e-01 
-7.00000000e-01 4.3553285896488696e+01 4.4052701436980129e+01 4.1774039610381742e+01 4.4196661458209057e+01 4.3730121766291248e+01 4.2016318026235439e+01 4.3495500113304885e+01 4.3597925708048216e+01 4.3642309679970289e+01 4.3406693094979858e+01 4.3634897717163255e+01 4.3824808411708453e+01 4.3520352309614765e+01 4.3298310497832318e+01 4.3457893246964076e+01 4.3597460885822422e+01 4.3394979504651126e+01 4.3840436046587378e+01 4.3749090174370117e+01 4.3443345521387592e+01 4.3532270324441782e+01 4.3412448184416171e+01 4.3842314412359499e+01 4.3367302220634777e+01 4.3632698486228094e+01 4.3624702852763590e+01 4.3791886862203739e+01 4.3385877665732416e+01 4.3627140240029448e+01 4.3275371558165340e+01 4.3439827904135463e+01 4.3674114402597048e+01 4.3531275781411409e+01 4.3508708668803116e+01 4.3595429772531595e+01 4.3590920341141604e+01 4.3552013031708910e+01 4.3503937927331862e+01 4.3581681468399374e+01 4.3590347846551659e+01 4.3563090524876472e+01 4.3609834737223487e+01 4.3573331761851904e+01 4.3587416468835663e+01 4.3576597097921713e+01 4.3555677822553271e+01 4.3505249869233047e+01 4.3552139274048550e+01 4.3571492212282450e+01 4.3498999113033868e+01 4.3572224884568733e+01 4.3566647337340036e+01 4.3487566343262003e+01 4.3553466521900660e+01 4.3576501728313360e+01 4.3527664677451021e+01 4.3558203099310589e+01 4.3580875709359141e+01 4.3584346990526534e+01 4.3553381969670546e+01 4.3525923984690216e+01 4.3533171954419423e+01 4.3588303115003470e+01 4.3554315126425180e+01 4.3504460892516441e+01 4.3525874811003334e+01 4.3535985723841087e+01 4.3555079438176797e+01 4.3561948109775713e+01 4.3567963841348174e+01 4.3554949281472133e+01 4.3544480078476397e+01 4.3547960596204824e+01 4.3565629124748838e+01 4.3565846791589749e+01 4.3590424969738017e+01 4.3543593730763114e+01 4.3584163575403124e+01 4.3586726315540020e+01 4.3541447594922538e+01 4.3562368932596314e+01 4.3549241335769779e+01 4.3548319375627443e+01 4.3565495633066206e+01 4.3557136536456625e+01 4.3543603551878654e+01 4.3598542644756030e+01 4.3552748843597037e+01 4.3567308986692659e+01 4.3537723770872333e+01 4.3530448337405581e+01 4.3528598413483401e+01 4.3567260066342065e+01 4.3505839726712487e+01 4.3533754933536322e+01 4.3534472149636350e+01 4.3561291563848719e+01 4.3540996005760441e+01 4.3547111481559135e+01 4.3541988433947843e+01 4.3541340104230194e+01 4.3557773723767717e+01 4.3543980377254094e+01 4.3557855696243045e+01 4.3548670735313394e+01 4.3540651288378264e+01 4.3554124871043491e+01 4.3550823474982295e+01 4.3553118862692202e+01 4.3551658713497041e+01 4.3551713642187025e+01 4.3552248275150120e+01 4.3551473375062642e+01 4.3553264779266307e+01 2.0000000000000001e-01 
-5.00000000e-01 4.6329448368440310e+01 4.6776517959071001e+01 4.4447800117556881e+01 4.6923159930902457e+01 4.6510779718140313e+01 4.4744249295804714e+01 4.6273801259586278e+01 4.6369911158507456e+01 4.6436339867045611e+01 4.6154508609522843e+01 4.6404305303212922e+01 4.6621385557222013e+01 4.6276623197480951e+01 4.6040467062850631e+01 4.6225293349292308e+01 4.6373268152875731e+01 4.6147214958249833e+01 4.6661232240543818e+01 4.6532662877812896e+01 4.6161159229971211e+01 4.6285447077336315e+01 4.6192192106679641e+01 4.6671865024867977e+01 4.6136318978915369e+01 4.6397944874657583e+01 4.6391803172438706e+01 4.6587551890448850e+01 4.6159706324001085e+01 4.6405898566474541e+01 4.6051252623308322e+01 4.6217788183671516e+01 4.6451843004323116e+01 4.6309318060723648e+01 4.6278781447965450e+01 4.6371756407405897e+01 4.6369509675091322e+01 4.6328037733147966e+01 4.6278212663796829e+01 4.6360867279640587e+01 4.6367542936305917e+01 4.6334692895953644e+01 4.6389327610172856e+01 4.6347621060516772e+01 4.6366135866783047e+01 4.6352475231241819e+01 4.6331993057852841e+01 4.6278786855041353e+01 4.6327523787144671e+01 4.6346259830137896e+01 4.6274283248928185e+01 4.6349306426529822e+01 4.6343450326233018e+01 4.6259939798350537e+01 4.6326784603392497e+01 4.6354784329989734e+01 4.6302391047882637e+01 4.6336713972990211e+01 4.6357440198118596e+01 4.6360321356521695e+01 4.6330129294823351e+01 4.6299850247816330e+01 4.6309852848693581e+01 4.6368615493480334e+01 4.6330497122241745e+01 4.6277612658372995e+01 4.6300493721065507e+01 4.6311129808040477e+01 4.6332043754253228e+01 4.6338638328238893e+01 4.6345761173249713e+01 4.6330494738720368e+01 4.6320736782507026e+01 4.6324504601499029e+01 4.6343386230608139e+01 4.6344145474786409e+01 4.6368249016139742e+01 4.6319413026585792e+01 4.6362164228891452e+01 4.6364758437470485e+01 4.6316876769329220e+01 4.6339476497667590e+01 4.6325552238638423e+01 4.6324195068303375e+01 4.6341998465721105e+01 4.6333063800770518e+01 4.6318775475199331e+01 4.6377087544236744e+01 4.6329004171397315e+01 4.6344553003227126e+01 4.6313435740559797e+01 4.6305944833441316e+01 4.6303863275138077e+01 4.6344052435457002e+01 4.6279869008617020e+01 4.6309052021197139e+01 4.6309672496047746e+01 4.6337669578220876e+01 4.6316718816966308e+01 4.6323089171232951e+01 4.6317822676285147e+01 4.6317295545187804e+01 4.6334394656505779e+01 4.6319815241398906e+01 4.6334306306980096e+01 4.6324751347928341e+01 4.6316450830579171e+01 4.6330452528390850e+01 4.6338333917896520e+01 4.6340763981098320e+01 4.6339179225671721e+01 4.6339312118254817e+01 4.6339889584268121e+01 4.6339010348818974e+01 4.6340950765910549e+01 2.0000000000000001e-01 
-3.00000000e-01 4.8070376511421102e+01 4.8616328453597617e+01 4.6104470420669458e+01 4.8709437620439338e+01 4.8261006708102144e+01 4.6408346902490656e+01 4.8013788453812708e+01 4.8107911574789441e+01 4.8189427668262539e+01 4.7875956757529117e+01 4.8139966930252008e+01 4.8375599338475944e+01 4.8002886272508960e+01 4.7757606758323874e+01 4.7959985925996939e+01 4.8113704794657878e+01 4.7872106404947786e+01 4.8432537004964608e+01 4.8277280375339785e+01 4.7860752335923102e+01 4.8008639010091734e+01 4.7936330954905642e+01 4.8448512337521656e+01 4.7874550209077427e+01 4.8131007581198652e+01 4.8125585577011556e+01 4.8340073993174791e+01 4.7898294060952786e+01 4.8148132886803516e+01 4.7793613107426566e+01 4.7960743605645789e+01 4.8194011656059565e+01 4.8051432483500932e+01 4.8015007235713760e+01 4.8112619373159461e+01 4.8111784344498609e+01 4.8068187860373328e+01 4.8017800153093198e+01 4.8103851079545613e+01 4.8108889373768818e+01 4.8072085139194662e+01 4.8132243561567414e+01 4.8086782315054236e+01 4.8108694452943084e+01 4.8092898241133689e+01 4.8073059995658795e+01 4.8017829316723493e+01 4.8067862904576330e+01 4.8086009932453067e+01 4.8014777926462010e+01 4.8090894469661876e+01 4.8084719175969433e+01 4.7998336827092338e+01 4.8065298212424707e+01 4.8096942532720789e+01 4.8042381367244715e+01 4.8079365799558900e+01 4.8098435365252335e+01 4.8100765272878483e+01 4.8071375493296273e+01 4.8038965865594726e+01 4.8051150257216662e+01 4.8112191555182832e+01 4.8071221865532081e+01 4.8016700871521898e+01 4.8040211526498744e+01 4.8051340490046918e+01 4.8073460070613294e+01 4.8079670070018857e+01 4.8087676191796461e+01 4.8071001012306908e+01 4.8061603716531046e+01 4.8065461835898276e+01 4.8085230352773365e+01 4.8086558697243319e+01 4.8109987829374845e+01 4.8059972753603276e+01 4.8104102719469033e+01 4.8106703394062464e+01 4.8057180867480881e+01 4.8080820065736496e+01 4.8066401637252277e+01 4.8064805407045021e+01 4.8083028429410298e+01 4.8073634730702146e+01 4.8058945353402351e+01 4.8119256778652471e+01 4.8069976140467865e+01 4.8086171944431413e+01 4.8054170753621719e+01 4.8046386083649679e+01 4.8044078358299913e+01 4.8085229596649043e+01 4.8019343120789472e+01 4.8049267238884667e+01 4.8049861973621397e+01 4.8078480482818556e+01 4.8057394019060041e+01 4.8063759275184303e+01 4.8058420241406814e+01 4.8058103837951798e+01 4.8075442482925965e+01 4.8060502362330141e+01 4.8075302219179044e+01 4.8065547541448439e+01 4.8056946574756950e+01 4.8071375142850968e+01 4.8050065308395865e+01 4.8052711564814715e+01 4.8050969152554828e+01 4.8051159441169169e+01 4.8051827120325250e+01 4.8050746988569642e+01 4.8052854722025145e+01 2.0000000000000001e-01 
-1.00000000e-01 4.8996126893990294e+01 4.9477162869161390e+01 4.7031629901151852e+01 4.9672489339310530e+01 4.9186261521991518e+01 4.7283419697562302e+01 4.8941989440961443e+01 4.9032386926277532e+01 4.9121752326501323e+01 4.8791447638740166e+01 4.9062894475446363e+01 4.9308603517554609e+01 4.8920796533551297e+01 4.8670619778070240e+01 4.8882423793449057e+01 4.9039159760909264e+01 4.8789550963013134e+01 4.9374351371808075e+01 4.9204744220914506e+01 4.8764592607329625e+01 4.8924621458991233e+01 4.8863629007097011e+01 4.9392954653726676e+01 4.8799300332758129e+01 4.9052859917048863e+01 4.9047609117198867e+01 4.9271974159513519e+01 4.8822381164875232e+01 4.9074720455116925e+01 4.8720061866345482e+01 4.8887484536609392e+01 4.9120864553382376e+01 4.8978035211884361e+01 4.8938248360491038e+01 4.9038288213667123e+01 4.9038117507037896e+01 4.8993644524749527e+01 4.8942975957143332e+01 4.9030640780397441e+01 4.9034825235263284e+01 4.8995963338975599e+01 4.9059008655728675e+01 4.9011606114516916e+01 4.9035306357398532e+01 4.9018485025552870e+01 4.8998923373724686e+01 4.8942562075308622e+01 4.8993269142387469e+01 4.9011126424415728e+01 4.8940267620620325e+01 4.9017076344545259e+01 4.9010690657322236e+01 4.8922832363308899e+01 4.8989798995611835e+01 4.9023543648993808e+01 4.8967681421428452e+01 4.9005973192084625e+01 4.9024307124533735e+01 4.9026375963494914e+01 4.8997326606013004e+01 4.8963835291533080e+01 4.8977153878313388e+01 4.9039419409540621e+01 4.8996828408252711e+01 4.8941457189518630e+01 4.8965396125796268e+01 4.8976727378174942e+01 4.8999459101697489e+01 4.9005573844244644e+01 4.9014019062205527e+01 4.8996548470097430e+01 4.8987397282238284e+01 4.8991264364398141e+01 4.9011529102862738e+01 4.9013065360860459e+01 4.9036304010649175e+01 4.8985598868441144e+01 4.9030474312314190e+01 4.9032957788640353e+01 4.8982711620601492e+01 4.9006926019037422e+01 4.8992149848774950e+01 4.8990416624719686e+01 4.9008847561528846e+01 4.8999357936336999e+01 4.8984356698310890e+01 4.9045735877622576e+01 4.8995867594571614e+01 4.9012283678499415e+01 4.8979886035604729e+01 4.8971891129647915e+01 4.8969462105240716e+01 4.9011093029556825e+01 4.8944328049868147e+01 4.8974653527072419e+01 4.8975241151662992e+01 4.9004207587531219e+01 4.8983131865483891e+01 4.8989477599337413e+01 4.8984036485514800e+01 4.8983787567565315e+01 4.9001289623296259e+01 4.8986121960251197e+01 4.9001152163490559e+01 4.8991212141945809e+01 4.8982513535244536e+01 4.8997238586601043e+01 4.8996482654165590e+01 4.8999188484132539e+01 4.8997392084243351e+01 4.8997587556290163e+01 4.8998250288639134e+01 4.8997230873249968e+01 4.8999356005449989e+01 2.0000000000000001e-01 
1.00000000e-01 4.8996003926281773e+01 4.9476626104936727e+01 4.7031533117139958e+01 4.9672310060256692e+01 4.9185917118837601e+01 4.7283329785350858e+01 4.8941893331891684e+01 4.9032254825071774e+01 4.9121648056767484e+01 4.8791295450480042e+01 4.9062758243294290e+01 4.9308469272048988e+01 4.8920662521568261e+01 4.8670508418120349e+01 4.8882316209689890e+01 4.9039026368275266e+01 4.8789415209816042e+01 4.9374263325585886e+01 4.9204580644922153e+01 4.8764416054493687e+01 4.8924466898161590e+01 4.8863531973691423e+01 4.9392854359868558e+01 4.8799174843902918e+01 4.9052723883709824e+01 4.9047455667893125e+01 4.9271919145353749e+01 4.8822316534436844e+01 4.9074576608091157e+01 4.8720007119309855e+01 4.8887386332981855e+01 4.9120740233352045e+01 4.8977941202852918e+01 4.8938103993759995e+01 4.9038142301007483e+01 4.9038000458102069e+01 4.8993520300111733e+01 4.8942842247224647e+01 4.9030507436603600e+01 4.9034696974473107e+01 4.8995850697917668e+01 4.9058892903060141e+01 4.9011481574101389e+01 4.9035190508011837e+01 4.9018359378495255e+01 4.8998792459279777e+01 4.8942436057088990e+01 4.8993141558376117e+01 4.9010999295370908e+01 4.8940149661703380e+01 4.9016952849520877e+01 4.9010563282753665e+01 4.8922707277280871e+01 4.8989668782724358e+01 4.9023420946363693e+01 4.8967554075831025e+01 4.9005853435777304e+01 4.9024179331940566e+01 4.9026245613662887e+01 4.8997201482804833e+01 4.8963705296576997e+01 4.8977030526514085e+01 4.9039300710994908e+01 4.8996704836592663e+01 4.8941329906494992e+01 4.8965272108676672e+01 4.8976603276418906e+01 4.8999338939117308e+01 4.9005448640580447e+01 4.9013899368629730e+01 4.8996420711807104e+01 4.8987277909096782e+01 4.8991142929623329e+01 4.9011409836706925e+01 4.9012942913374118e+01 4.9036177160926073e+01 4.8985477009505864e+01 4.9030354245425514e+01 4.9032834125523600e+01 4.8982586326773578e+01 4.9006803359991466e+01 4.8992031416871079e+01 4.8990292318764794e+01 4.9008723828118633e+01 4.8999231475996865e+01 4.8984235172774817e+01 4.9045610909835439e+01 4.8995743424234448e+01 4.9012160684366627e+01 4.8979763814735442e+01 4.8971770493909759e+01 4.8969342080442637e+01 4.9010969385882873e+01 4.8944210976711332e+01 4.8974532340975728e+01 4.8975121314398812e+01 4.9004084794249636e+01 4.8983009966122857e+01 4.8989353747707014e+01 4.8983914626234949e+01 4.8983666142796096e+01 4.9001165712215666e+01 4.8986000429151211e+01 4.9001029002794148e+01 4.8991089624825371e+01 4.8982391750885185e+01 4.8997114486048275e+01 4.8996359816961984e+01 4.8999067163266865e+01 4.8997269592145848e+01 4.8997464946737210e+01 4.8998128389774536e+01 4.8997108264875891e+01 4.8999235771060306e+01 2.0000000000000001e-01 
3.00000000e-01 4.8070229669645201e+01 4.8616165230755840e+01 4.6104355270218363e+01 4.8709085249053992e+01 4.8261003225716372e+01 4.6408327662910501e+01 4.8013518208344898e+01 4.8107760423101247e+01 4.8189292570199520e+01 4.7875792990975768e+01 4.8139808307748694e+01 4.8375443211231094e+01 4.8002726032925921e+01 4.7757462397246748e+01 4.7959844148896757e+01 4.8113549853691275e+01 4.7871950134607339e+01 4.8432394267523833e+01 4.8277120988073378e+01 4.7860564283394332e+01 4.8008487675688350e+01 4.7936210563353718e+01 4.8448384410976772e+01 4.7874404764729924e+01 4.8130840084789611e+01 4.8125425782722083e+01 4.8339916067699157e+01 4.7898182069301527e+01 4.8147988462274640e+01 4.7793485217494620e+01 4.7960605186419627e+01 4.8193862193188934e+01 4.8051293943421378e+01 4.8014859393513760e+01 4.8112470720384025e+01 4.8111636869452234e+01 4.8068044222276377e+01 4.8017655622763094e+01 4.8103702187721922e+01 4.8108742373269727e+01 4.8071935029603523e+01 4.8132094434407193e+01 4.8086632954967364e+01 4.8108548121223905e+01 4.8092749589950841e+01 4.8072915705927194e+01 4.8017684807772540e+01 4.8067717863429941e+01 4.8085861338858599e+01 4.8014634120290538e+01 4.8090748855525419e+01 4.8084572291451835e+01 4.7998191063904002e+01 4.8065152563351504e+01 4.8096792208969823e+01 4.8042236279662696e+01 4.8079219110833577e+01 4.8098288466219799e+01 4.8100617046803556e+01 4.8071226783869456e+01 4.8038820767845209e+01 4.8051003560062625e+01 4.8112043303509623e+01 4.8071076139274858e+01 4.8016556035547339e+01 4.8040063243348030e+01 4.8051191322927956e+01 4.8073313717560531e+01 4.8079522726473677e+01 4.8087528384039224e+01 4.8070852751691191e+01 4.8061456163095208e+01 4.8065317232091402e+01 4.8085084791525340e+01 4.8086411603663628e+01 4.8109842811205056e+01 4.8059822780072984e+01 4.8103957014987742e+01 4.8106558468146346e+01 4.8057033757031519e+01 4.8080670899751311e+01 4.8066253801814035e+01 4.8064659690148488e+01 4.8082879826182968e+01 4.8073488662537777e+01 4.8058798764021347e+01 4.8119109882879940e+01 4.8069828602908750e+01 4.8086026174352043e+01 4.8054023947997294e+01 4.8046239287444443e+01 4.8043932063762277e+01 4.8085082418256512e+01 4.8019195947530470e+01 4.8049121051421430e+01 4.8049714362073246e+01 4.8078333768943367e+01 4.8057246606975511e+01 4.8063612951208547e+01 4.8058272928150878e+01 4.8057957727354321e+01 4.8075295639486725e+01 4.8060354916869926e+01 4.8075155968387378e+01 4.8065400676480827e+01 4.8056799349359480e+01 4.8071228557012667e+01 4.8049918085731242e+01 4.8052563944577635e+01 4.8050822013482829e+01 4.8051012665353014e+01 4.8051680029887386e+01 4.8050600092519574e+01 4.8052706048146867e+01 2.0000000000000001e-01 
5.00000000e-01 4.6329947130359926e+01 4.6777183240197523e+01 4.4448273012846357e+01 4.6923704358144590e+01 4.6511353516875431e+01 4.4744701904469572e+01 4.6274315370691262e+01 4.6370407916412951e+01 4.6436837079276209e+01 4.6155012435401559e+01 4.6404809949209664e+01 4.6621884476491275e+01 4.6277130466601562e+01 4.6040969851054221e+01 4.6225787458583490e+01 4.6373765634445014e+01 4.6147708256297989e+01 4.6661724159857613e+01 4.6533185698870817e+01 4.6161682173211510e+01 4.6285972386566336e+01 4.6192689554125010e+01 4.6672364806787023e+01 4.6136800047421097e+01 4.6398452408813334e+01 4.6392309884820591e+01 4.6588050796833180e+01 4.6160207614054769e+01 4.6406400538693845e+01 4.6051731581229227e+01 4.6218280998513222e+01 4.6452360384473238e+01 4.6309813937974539e+01 4.6279277655802240e+01 4.6372257639751844e+01 4.6370005207552680e+01 4.6328528357392273e+01 4.6278709927196196e+01 4.6361366669467266e+01 4.6368043948761610e+01 4.6335200131357915e+01 4.6389825927105896e+01 4.6348120954387610e+01 4.6366631674196960e+01 4.6352975281054931e+01 4.6332489560574032e+01 4.6279285808293920e+01 4.6328021717533865e+01 4.6346761240141831e+01 4.6274777118224087e+01 4.6349807639360108e+01 4.6343949327914544e+01 4.6260437082144016e+01 4.6327284276843208e+01 4.6355282907265604e+01 4.6302887124347265e+01 4.6337212016451929e+01 4.6357940449795095e+01 4.6360820936742186e+01 4.6330630114125022e+01 4.6300345964827457e+01 4.6310349465851473e+01 4.6369113039054639e+01 4.6330994198600379e+01 4.6278110027084615e+01 4.6300991349359016e+01 4.6311629360758751e+01 4.6332542225179701e+01 4.6339137090784000e+01 4.6346260283074116e+01 4.6330995852993965e+01 4.6321234068989767e+01 4.6325001757086419e+01 4.6343882846366967e+01 4.6344643856808183e+01 4.6368746061054907e+01 4.6319914572942345e+01 4.6362660807270927e+01 4.6365254815616659e+01 4.6317375422513642e+01 4.6339976944492982e+01 4.6326051337959555e+01 4.6324693106607356e+01 4.6342499766379369e+01 4.6333562753289243e+01 4.6319273429337052e+01 4.6377586279980029e+01 4.6329503593739553e+01 4.6345049692381885e+01 4.6313934614049607e+01 4.6306442736136617e+01 4.6304360814722585e+01 4.6344552262666397e+01 4.6280366429723557e+01 4.6309549239762177e+01 4.6310171193301706e+01 4.6338168339030766e+01 4.6317216743371674e+01 4.6323587475228081e+01 4.6318321444807381e+01 4.6317792855773511e+01 4.6334893429809043e+01 4.6320314518939639e+01 4.6334804905148417e+01 4.6325250368646664e+01 4.6316949557540482e+01 4.6330951044384712e+01 4.6338831962527081e+01 4.6341262114713317e+01 4.6339677890198288e+01 4.6339810909880448e+01 4.6340387706195735e+01 4.6339508870817411e+01 4.6341448481447287e+01 2.0000000000000001e-01 
7.00000000e-01 4.3552691488468945e+01 4.4050929669801413e+01 4.1773980447209546e+01 4.4195877351526413e+01 4.3728819607787933e+01 4.2015853321418888e+01 4.3495452379250018e+01 4.3597323934967903e+01 4.3641710769233470e+01 4.3406090164253690e+01 4.3634296627305474e+01 4.3824215576094652e+01 4.3519762378273199e+01 4.3297718164852753e+01 4.3457310953884949e+01 4.3596867178742997e+01 4.3394390131455417e+01 4.3839869808363538e+01 4.3748463072144304e+01 4.3442723850334090e+01 4.3531633512138654e+01 4.3411829079645685e+01 4.3841731907164757e+01 4.3366712639923115e+01 4.3632102901690580e+01 4.3624102717615322e+01 4.3791347661336118e+01 4.3385277999500985e+01 4.3626527543868477e+01 4.3274817586288819e+01 4.3439241281425417e+01 4.3673493588179014e+01 4.3530680852088807e+01 4.3508122746220948e+01 4.3594836487595977e+01 4.3590321926267059e+01 4.3551426163291204e+01 4.3503358194930783e+01 4.3581091441392878e+01 4.3589754978960400e+01 4.3562480013960780e+01 4.3609234515385445e+01 4.3572735100493169e+01 4.3586816019510124e+01 4.3575999354665548e+01 4.3555085719241390e+01 4.3504657362267785e+01 4.3551542692140366e+01 4.3570894049066773e+01 4.3498408885904027e+01 4.3571623602904218e+01 4.3566055714506163e+01 4.3486973443013362e+01 4.3552872049665446e+01 4.3575909138349836e+01 4.3527072810878700e+01 4.3557608608052369e+01 4.3580277517189451e+01 4.3583749886240220e+01 4.3552789710638265e+01 4.3525335294096081e+01 4.3532579375279617e+01 4.3587711236020638e+01 4.3553722740112413e+01 4.3503869022568892e+01 4.3525282720696708e+01 4.3535391224996403e+01 4.3554486753789291e+01 4.3561352292080706e+01 4.3567369076981542e+01 4.3554351722444110e+01 4.3543887926656502e+01 4.3547367882446672e+01 4.3565039073933931e+01 4.3565251017295019e+01 4.3589829453012243e+01 4.3543000210617173e+01 4.3583570180314574e+01 4.3586133411386363e+01 4.3540853705598408e+01 4.3561772626858627e+01 4.3548647970898088e+01 4.3547726174901634e+01 4.3564901145653138e+01 4.3556541273130549e+01 4.3543011120777138e+01 4.3597947157153165e+01 4.3552156384691187e+01 4.3566715527556461e+01 4.3537128677527633e+01 4.3529856145729802e+01 4.3528005911527693e+01 4.3566664549895442e+01 4.3505246914840455e+01 4.3533161705246329e+01 4.3533877925725285e+01 4.3560695603793320e+01 4.3540402237045839e+01 4.3546516845035406e+01 4.3541394305352206e+01 4.3540747905479570e+01 4.3557180175430815e+01 4.3543386885134396e+01 4.3557261543567854e+01 4.3548076960252132e+01 4.3540058213844070e+01 4.3553530819333240e+01 4.3550228055542100e+01 4.3552525924659236e+01 4.3551064362260590e+01 4.3551119602467139e+01 4.3551654609797865e+01 4.3550878998756176e+01 4.3552670718932625e+01 2.0000000000000001e-01 
9.00000000e-01 4.0243125115351532e+01 4.0672042201577071e+01 3.8595177979658004e+01 4.0831006889916686e+01 4.0406582872752523e+01 3.8823292876095529e+01 4.0185963149253119e+01 4.0293542066898702e+01 4.0311730659538277e+01 4.0130195239731933e+01 4.0332465992993129e+01 4.0491579782598699e+01 4.0232818518249935e+01 4.0027210324953487e+01 4.0157393425224953e+01 4.0287810481710196e+01 4.0114110463742485e+01 4.0478551967029532e+01 4.0429073061321127e+01 4.0201185641137315e+01 4.0245977846062516e+01 4.0097679968815420e+01 4.0468527388782150e+01 4.0069267781845198e+01 4.0336519358460535e+01 4.0324851441286341e+01 4.0457350541620535e+01 4.0074514749224065e+01 4.0313772880246866e+01 3.9966082536382075e+01 4.0128053830440429e+01 4.0364077555366187e+01 4.0219062812096119e+01 4.0204339996428835e+01 4.0285178230070748e+01 4.0277625184382067e+01 4.0240542595142117e+01 4.0196286911279344e+01 4.0268736437996743e+01 4.0279315553926288e+01 4.0258176122817538e+01 4.0295652182491580e+01 4.0264973451229153e+01 4.0274480475028724e+01 4.0266896412956307e+01 4.0245526766520804e+01 4.0198003182258695e+01 4.0243025930069237e+01 4.0263349984769107e+01 4.0190371975652162e+01 4.0261336502471735e+01 4.0256147906289748e+01 4.0182061279016423e+01 4.0246620582903432e+01 4.0264320910652174e+01 4.0219440321863829e+01 4.0245711324135556e+01 4.0269954021783782e+01 4.0274333766232466e+01 4.0242939807398514e+01 4.0218329117886107e+01 4.0222456119425416e+01 4.0273470364624927e+01 4.0244024685541874e+01 4.0197987444007396e+01 4.0217569782540721e+01 4.0227179569019846e+01 4.0243969921814625e+01 4.0251311795486842e+01 4.0255878132279975e+01 4.0245838831903136e+01 4.0234251780793855e+01 4.0237387530089961e+01 4.0253697341862726e+01 4.0253064118196157e+01 4.0278503351665073e+01 4.0234042169568838e+01 4.0271715350136319e+01 4.0274421121617848e+01 4.0232403399765801e+01 4.0251406226031136e+01 4.0238943636080343e+01 4.0238772557376514e+01 4.0254876093755307e+01 4.0247468719776599e+01 4.0234648255181718e+01 4.0285515478807028e+01 4.0242861062859319e+01 4.0255962282365722e+01 4.0228464638172291e+01 4.0221276798359540e+01 4.0219544553207257e+01 4.0256480757657329e+01 4.0198384493175936e+01 4.0224589641653367e+01 4.0225552435449579e+01 4.0250798329857261e+01 4.0231457082445203e+01 4.0237401969767731e+01 4.0232328840207757e+01 4.0231507389732975e+01 4.0247235914150068e+01 4.0234287453869889e+01 4.0247485306787866e+01 4.0238716269484570e+01 4.0231235693287026e+01 4.0243920709032857e+01 4.0254862184818833e+01 4.0256770058290549e+01 4.0255569675805660e+01 4.0255670574175241e+01 4.0256075515881278e+01 4.0255375717797662e+01 4.0256992079535756e+01 2.0000000000000001e-01 
1.10000000e+00 3.6455912251624987e+01 3.6907288369359229e+01 3.4945082903195456e+01 3.7050717111951919e+01 3.6596952065460961e+01 3.5138741870342237e+01 3.6409597925939046e+01 3.6513319989321928e+01 3.6502622704093319e+01 3.6379902545715836e+01 3.6552480835375732e+01 3.6679238515941712e+01 3.6467962102423115e+01 3.6280420613680228e+01 3.6379740322428134e+01 3.6501171513099742e+01 3.6359909051891812e+01 3.6636070723370977e+01 3.6628780098877520e+01 3.6485347194577535e+01 3.6479546369849693e+01 3.6306161765193295e+01 3.6610931451390279e+01 3.6301372818370773e+01 3.6564576167289978e+01 3.6547022086981464e+01 3.6639773244767390e+01 3.6280723392696245e+01 3.6522282403543208e+01 3.6182404412568530e+01 3.6340468323691965e+01 3.6578413961160685e+01 3.6429260775573468e+01 3.6421523617441160e+01 3.6497887466609228e+01 3.6486738702232145e+01 3.6449257058642985e+01 3.6412041245896077e+01 3.6479125369832389e+01 3.6490822420427335e+01 3.6476060436006314e+01 3.6503778298888719e+01 3.6479050160609894e+01 3.6484007900145592e+01 3.6479960617883911e+01 3.6458559084997127e+01 3.6413892416017859e+01 3.6456947656294076e+01 3.6478580359822615e+01 3.6405211220862519e+01 3.6473623649227001e+01 3.6468714325758917e+01 3.6399975699686102e+01 3.6462411916952114e+01 3.6474883247237436e+01 3.6434584556881362e+01 3.6456217820397228e+01 3.6481735921201079e+01 3.6486951696326223e+01 3.6455781773326308e+01 3.6433520297979292e+01 3.6435053930141237e+01 3.6480990023337945e+01 3.6456480592423404e+01 3.6415100662725592e+01 3.6432254318323899e+01 3.6441687543909595e+01 3.6455640055156813e+01 3.6463368291918506e+01 3.6466323574905722e+01 3.6460013365343137e+01 3.6446821029258174e+01 3.6449409456152154e+01 3.6464657935856749e+01 3.6463203902397034e+01 3.6489211014248085e+01 3.6447458750685612e+01 3.6481626754657640e+01 3.6484437937358663e+01 3.6446465768180602e+01 3.6463489694862290e+01 3.6451553913598602e+01 3.6452350067105172e+01 3.6467092049686734e+01 3.6460786977112775e+01 3.6448552939528199e+01 3.6494796537482301e+01 3.6456220274464606e+01 3.6467400203220947e+01 3.6442662996010839e+01 3.6435257721217283e+01 3.6433501703075642e+01 3.6468452541147464e+01 3.6414130000928751e+01 3.6438333431065459e+01 3.6439567082849599e+01 3.6462967777143533e+01 3.6444987882531869e+01 3.6450523874848130e+01 3.6445740988272100e+01 3.6444737231308771e+01 3.6459558717043159e+01 3.6447791436586201e+01 3.6459910812620954e+01 3.6451854375811941e+01 3.6444567541024298e+01 3.6456619827660283e+01 3.6441428376403628e+01 3.6443063776027216e+01 3.6441962314004449e+01 3.6442090937630191e+01 3.6442526003198267e+01 3.6441859292715897e+01 3.6443325722260603e+01 2.0000000000000001e-01 
1.30000000e+00 3.2121012617454056e+01 3.2536113034034237e+01 3.0734216821791485e+01 3.2712584978255798e+01 3.2274464870237850e+01 3.0935578327619702e+01 3.2057304774474787e+01 3.2185753621891081e+01 3.2146217771023217e+01 3.2082992986637144e+01 3.2222736182484454e+01 3.2317998681251652e+01 3.2152233108286993e+01 3.1984572187878246e+01 3.2053509628617689e+01 3.2166694388884608e+01 3.2059966592344523e+01 3.2245764218682588e+01 3.2277000668273715e+01 3.2217505362368854e+01 3.2159149508005790e+01 3.1969463667791679e+01 3.2203902749483518e+01 3.1994427712661096e+01 3.2243556068921563e+01 3.2218428726402855e+01 3.2267482873293048e+01 3.1933979881007865e+01 3.2182081711218686e+01 3.1855732499272968e+01 3.2008270991940101e+01 3.2244362777309391e+01 3.2091872995644557e+01 3.2089198720047108e+01 3.2162133002858937e+01 3.2148342925316726e+01 3.2108003754904338e+01 3.2080265903300436e+01 3.2142475555019949e+01 3.2154157185494597e+01 3.2146069850714866e+01 3.2163751758011195e+01 3.2144489832316410e+01 3.2145626188548057e+01 3.2145032887511199e+01 3.2124003072679685e+01 3.2082380133320456e+01 3.2123248124205638e+01 3.2145814719703758e+01 3.2073348684862218e+01 3.2138541108749060e+01 3.2133449583186554e+01 3.2071046792799734e+01 3.2130031829021085e+01 3.2137685437880798e+01 3.2102474216049885e+01 3.2119570716445033e+01 3.2145337419159951e+01 3.2151279470881903e+01 3.2121357632484077e+01 3.2100913307537091e+01 3.2100580780572813e+01 3.2140763235552861e+01 3.2120959175079875e+01 3.2085142709512702e+01 3.2099649933047459e+01 3.2109080818909810e+01 3.2119611726677590e+01 3.2127721829852653e+01 3.2129032270407642e+01 3.2126768777419862e+01 3.2111807924671801e+01 3.2113857085315281e+01 3.2127611265316830e+01 3.2125848365464677e+01 3.2151968724383181e+01 3.2113410682710558e+01 3.2143327807871131e+01 3.2146220568877148e+01 3.2113181537400493e+01 3.2128119346417179e+01 3.2116519863967667e+01 3.2118374089274440e+01 3.2131508924424047e+01 3.2126542439606759e+01 3.2114808580727271e+01 3.2155605088740359e+01 3.2122045660164225e+01 3.2131073175106891e+01 3.2109692674215907e+01 3.2101886459984485e+01 3.2100055772870611e+01 3.2132635074556177e+01 3.2082913448718216e+01 3.2104531588008101e+01 3.2106134845334857e+01 3.2127408612915197e+01 3.2111245129933309e+01 3.2116182778416729e+01 3.2111784984055447e+01 3.2110630841259621e+01 3.2124350647070315e+01 3.2113678765260474e+01 3.2124715371870586e+01 3.2117366195168429e+01 3.2110571489103329e+01 3.2121797374337099e+01 3.2106386095410983e+01 3.2107692226367178e+01 3.2106847687691143e+01 3.2106901158939081e+01 3.2107213873553441e+01 3.2106734793793905e+01 3.2107943055596785e+01 2.0000000000000001e-01 
1.50000000e+00 2.7759763914800363e+01 2.8150314972716536e+01 2.6557806591199054e+01 2.8295447305724071e+01 2.7880769127241166e+01 2.6721852863198848e+01 2.7710957281806813e+01 2.7831744225294337e+01 2.7765693064557276e+01 2.7757238003315461e+01 2.7864118131615566e+01 2.7931997842935100e+01 2.7804574316685727e+01 2.7655972646236958e+01 2.7698404226700212e+01 2.7806475795805483e+01 2.7731915670522213e+01 2.7834042084119829e+01 2.7898261621780513e+01 2.7912893390734911e+01 2.7805670922110309e+01 2.7608877269837787e+01 2.7775824001032646e+01 2.7666656205477988e+01 2.7892367055636459e+01 2.7859897075874350e+01 2.7862477405100709e+01 2.7555918839972339e+01 2.7816005025236993e+01 2.7503730733676480e+01 2.7651948783440321e+01 2.7881220062785598e+01 2.7727393733785942e+01 2.7729509850206217e+01 2.7799201937817042e+01 2.7785179092686956e+01 2.7739895291014960e+01 2.7720859241148283e+01 2.7779715298764284e+01 2.7790563342811918e+01 2.7789870841943099e+01 2.7797897622349822e+01 2.7783000282419302e+01 2.7780544271849948e+01 2.7783434785917702e+01 2.7762312895016102e+01 2.7724858655844827e+01 2.7762723151356145e+01 2.7785813406068741e+01 2.7715048873072622e+01 2.7777586705688627e+01 2.7771242465537885e+01 2.7715851831520016e+01 2.7770865372220538e+01 2.7773851355249114e+01 2.7744057247299462e+01 2.7756952170922901e+01 2.7782363606755240e+01 2.7788923141622877e+01 2.7761090500236001e+01 2.7741939957350137e+01 2.7740374315058638e+01 2.7774565266772040e+01 2.7758993477698745e+01 2.7728606557762966e+01 2.7740679088734232e+01 2.7750528872475073e+01 2.7757192999602456e+01 2.7765728324102948e+01 2.7765496553613303e+01 2.7767143370079360e+01 2.7750350070175262e+01 2.7751705352859862e+01 2.7764000482889880e+01 2.7762536749055940e+01 2.7788220569285400e+01 2.7753141972530241e+01 2.7778354152248514e+01 2.7781442004505234e+01 2.7753504563527414e+01 2.7766753360961886e+01 2.7755338912558813e+01 2.7757930423816699e+01 2.7769400996639604e+01 2.7766048216626313e+01 2.7754374973792110e+01 2.7789752051321141e+01 2.7761715567565112e+01 2.7768263889539302e+01 2.7750529278150587e+01 2.7741950111319849e+01 2.7740151019355441e+01 2.7770402368008043e+01 2.7725430460296394e+01 2.7744421503955341e+01 2.7746332517437917e+01 2.7765368104530616e+01 2.7751227703067425e+01 2.7755397632333498e+01 2.7751576889676830e+01 2.7750252965960410e+01 2.7762715911851739e+01 2.7753131871754107e+01 2.7763132267415031e+01 2.7756561180782793e+01 2.7750162403349393e+01 2.7760587191188698e+01 2.7745131286006945e+01 2.7745965675373490e+01 2.7745406561032844e+01 2.7745443280001066e+01 2.7745741845088311e+01 2.7745233852011168e+01 2.7746316736787897e+01 2.0000000000000001e-01 
1.70000000e+00 2.3159855757704587e+01 2.3504689902832610e+01 2.2157906225949503e+01 2.3619811265021102e+01 2.3270482080701814e+01 2.2296603071976453e+01 2.3114484773163255e+01 2.3236682055617425e+01 2.3150125411541691e+01 2.3187729065593068e+01 2.3262435794150463e+01 2.3307458798058839e+01 2.3210454518718496e+01 2.3081655714637627e+01 2.3102828231177252e+01 2.3207340294779325e+01 2.3160421185337857e+01 2.3190342347663996e+01 2.3279927711918301e+01 2.3350926568227223e+01 2.3207130335857450e+01 2.3015972271819656e+01 2.3119979705125196e+01 2.3103396461266133e+01 2.3294096708431141e+01 2.3256698464357040e+01 2.3211493619236190e+01 2.2941496945068682e+01 2.3212093778670788e+01 2.2916312292284299e+01 2.3060524836929069e+01 2.3271595208280672e+01 2.3124487261154641e+01 2.3132503840168315e+01 2.3195917603945023e+01 2.3185495049546180e+01 2.3136209760015642e+01 2.3121443525679517e+01 2.3177345085727502e+01 2.3187065376081911e+01 2.3195022414420560e+01 2.3194031283140948e+01 2.3181985035271222e+01 2.3176514975249844e+01 2.3182261249400455e+01 2.3160864047132250e+01 2.3129463228900573e+01 2.3163093966083476e+01 2.3185131628664735e+01 2.3118390972398807e+01 2.3177873048847538e+01 2.3168927553493770e+01 2.3122340363413159e+01 2.3171899746471986e+01 2.3170827784002498e+01 2.3146911947626240e+01 2.3156152518487357e+01 2.3180412319302690e+01 2.3186902033603459e+01 2.3162593080653398e+01 2.3144268277831031e+01 2.3142395877478211e+01 2.3170145422195208e+01 2.3158391090209555e+01 2.3133611562733673e+01 2.3143309485026705e+01 2.3153555563379950e+01 2.3156130542276962e+01 2.3165220986163671e+01 2.3163530121526613e+01 2.3168423235842699e+01 2.3150241115393278e+01 2.3151239551554344e+01 2.3161534688471388e+01 2.3161187652332234e+01 2.3185259424975861e+01 2.3154346493586520e+01 2.3174456402504010e+01 2.3177698341423802e+01 2.3155109176572864e+01 2.3166675206655224e+01 2.3155739487484055e+01 2.3158629419187733e+01 2.3168413785612003e+01 2.3166695945511918e+01 2.3154771552432358e+01 2.3184782375559887e+01 2.3162376108316373e+01 2.3166509421470622e+01 2.3152779392697045e+01 2.3143560269394346e+01 2.3141663020917591e+01 2.3169308773729558e+01 2.3129814890178793e+01 2.3145881666888616e+01 2.3148085552903744e+01 2.3164652079587391e+01 2.3152614344806867e+01 2.3156069155139711e+01 2.3152745720709369e+01 2.3151406622825551e+01 2.3162372695000020e+01 2.3153990109547294e+01 2.3162821788297723e+01 2.3157093466519424e+01 2.3151177805536221e+01 2.3160564847002785e+01 2.3159656829495070e+01 2.3160313362586852e+01 2.3159923505347908e+01 2.3159938968491304e+01 2.3160121510933916e+01 2.3159782927125899e+01 2.3160689750917633e+01 2.0000000000000001e-01 
1.90000000e+00 1.8683913573022732e+01 1.9062798309748970e+01 1.7813323722736143e+01 1.9089565955143822e+01 1.8774921379850429e+01 1.7956834351325774e+01 1.8643620079152047e+01 1.8762235341028436e+01 1.8663789931447518e+01 1.8734148727544994e+01 1.8780536517612518e+01 1.8808257956528834e+01 1.8732384034136562e+01 1.8624014517982861e+01 1.8629399234065140e+01 1.8731463193020033e+01 1.8705151538379699e+01 1.8679161698947560e+01 1.8787863339554157e+01 1.8891426712519301e+01 1.8730445806140168e+01 1.8554963588188457e+01 1.8604427925446068e+01 1.8661373215187769e+01 1.8809982417445351e+01 1.8772425254051758e+01 1.8678583481191669e+01 1.8458836567941763e+01 1.8734425721939278e+01 1.8452435266394009e+01 1.8595216695850660e+01 1.8778507636736858e+01 1.8645770564329524e+01 1.8662312920244240e+01 1.8715792733544845e+01 1.8711749624371027e+01 1.8661480372987082e+01 1.8644654288756172e+01 1.8697509897217795e+01 1.8707029657645784e+01 1.8724219211647235e+01 1.8715280276932031e+01 1.8704461339588011e+01 1.8696928225170112e+01 1.8704638078037561e+01 1.8682715544643706e+01 1.8658346711985374e+01 1.8687137653261544e+01 1.8707467650388836e+01 1.8645760511838049e+01 1.8702224021014420e+01 1.8689862581532385e+01 1.8652761488506339e+01 1.8696345524802613e+01 1.8691503906013200e+01 1.8673173002768504e+01 1.8679755497197821e+01 1.8702571719579250e+01 1.8708411301447811e+01 1.8688017119357280e+01 1.8670455493525047e+01 1.8668761032651542e+01 1.8690533033859754e+01 1.8681783913025093e+01 1.8662404396603925e+01 1.8670269140919022e+01 1.8680553486558996e+01 1.8679386477110796e+01 1.8688836830813866e+01 1.8686154850540436e+01 1.8693343380076175e+01 1.8674537152721502e+01 1.8675054084262783e+01 1.8683103795179459e+01 1.8684462071865489e+01 1.8706063612609352e+01 1.8679703033266865e+01 1.8694661878654404e+01 1.8697819652285851e+01 1.8680387982043417e+01 1.8690890261692651e+01 1.8680359378421286e+01 1.8683258206926354e+01 1.8691336964632139e+01 1.8691172183162628e+01 1.8678848418212706e+01 1.8703953045596318e+01 1.8686641011703927e+01 1.8688729160751326e+01 1.8678840008614330e+01 1.8669100622722944e+01 1.8667552336658289e+01 1.8692254526664353e+01 1.8658232368466976e+01 1.8671775470448598e+01 1.8673984629960895e+01 1.8688182931993563e+01 1.8677937844777986e+01 1.8680760839881504e+01 1.8678091906648682e+01 1.8676598023421775e+01 1.8685898992017670e+01 1.8678755803095012e+01 1.8686461569465990e+01 1.8681710105410726e+01 1.8676524832642492e+01 1.8684563336747740e+01 1.8674701762617733e+01 1.8675032417886083e+01 1.8674802985533692e+01 1.8674794536041198e+01 1.8674964999715307e+01 1.8674753171443776e+01 1.8675422561167480e+01 2.0000000000000001e-01 
2.10000000e+00 1.4569543340839207e+01 1.4872276711587295e+01 1.3892083882473134e+01 1.4934054546974448e+01 1.4658451565499643e+01 1.3993607403981795e+01 1.4521744162757519e+01 1.4645024462466750e+01 1.4544550099012787e+01 1.4632230412735042e+01 1.4656216855347941e+01 1.4672014483606523e+01 1.4609765934070102e+01 1.4522224397312245e+01 1.4516515910293684e+01 1.4614679314151772e+01 1.4602031932049588e+01 1.4538314116313956e+01 1.4660542829598297e+01 1.4772288198673179e+01 1.4616438637950907e+01 1.4463340796845568e+01 1.4469327302653042e+01 1.4572576163114014e+01 1.4678238623579752e+01 1.4646169107587305e+01 1.4506066983504846e+01 1.4350891539110973e+01 1.4621140266701834e+01 1.4348318248915877e+01 1.4491421657970818e+01 1.4643675926524853e+01 1.4529156815686036e+01 1.4556213728234059e+01 1.4597939195798075e+01 1.4599172567349122e+01 1.4552304009088125e+01 1.4530044166199911e+01 1.4578241567436322e+01 1.4588738032701336e+01 1.4613078367554959e+01 1.4598547671628134e+01 1.4587762827934576e+01 1.4579926066035245e+01 1.4588313632540768e+01 1.4566687480462491e+01 1.4548051277751020e+01 1.4572675595508608e+01 1.4591706256450145e+01 1.4535007751670436e+01 1.4587747180058717e+01 1.4572781163763064e+01 1.4544166866217537e+01 1.4581257568054966e+01 1.4574150871569337e+01 1.4560221441575843e+01 1.4565177809121764e+01 1.4586207654661072e+01 1.4591007205433977e+01 1.4574344702785000e+01 1.4557239694818977e+01 1.4556424873529732e+01 1.4572704904227210e+01 1.4566439656544070e+01 1.4552755429049510e+01 1.4558348177855812e+01 1.4568341656701147e+01 1.4564423422812409e+01 1.4573642907867050e+01 1.4570813004634541e+01 1.4579534458007098e+01 1.4560581001546844e+01 1.4560816930258550e+01 1.4566475774220287e+01 1.4569851721518623e+01 1.4587851807128063e+01 1.4566501266444813e+01 1.4576807367779239e+01 1.4579471937573006e+01 1.4566755055762965e+01 1.4576259540949399e+01 1.4565985074909149e+01 1.4569195845643844e+01 1.4575665871301936e+01 1.4576659107550169e+01 1.4563930624499307e+01 1.4585088765589834e+01 1.4571822614200070e+01 1.4572329268134272e+01 1.4566039754772499e+01 1.4556127062393115e+01 1.4555264844068924e+01 1.4576726795621845e+01 1.4547922150425810e+01 1.4559160566870322e+01 1.4561452832764665e+01 1.4573467379389959e+01 1.4564444445556164e+01 1.4566748439833182e+01 1.4564725513472871e+01 1.4562933135406080e+01 1.4570678239208471e+01 1.4565046298640741e+01 1.4571687367879827e+01 1.4567745552167219e+01 1.4563238117542999e+01 1.4569874465324919e+01 1.4583943652437261e+01 1.4584103917036064e+01 1.4583949599886660e+01 1.4583872908440974e+01 1.4584038220201210e+01 1.4583882291971173e+01 1.4584427098913125e+01 2.0000000000000001e-01 
2.30000000e+00 1.0845598650832248e+01 1.1044233651097667e+01 1.0309253634915249e+01 1.1194609953120036e+01 1.0894686595513345e+01 1.0368393126682387e+01 1.0823029496268401e+01 1.0913986203500411e+01 1.0821877121336470e+01 1.0910655746884968e+01 1.0918702082835075e+01 1.0926795830912971e+01 1.0873479043620717e+01 1.0808277407756881e+01 1.0794455178798401e+01 1.0884454902259048e+01 1.0880269578591596e+01 1.0795602138649652e+01 1.0926095589908448e+01 1.1025248647596348e+01 1.0896381103496456e+01 1.0770963989572602e+01 1.0742639126063956e+01 1.0863536226116235e+01 1.0930785530711919e+01 1.0908652747718296e+01 1.0728173001370067e+01 1.0650931418162587e+01 1.0900638612016314e+01 1.0634026362652170e+01 1.0776946956062085e+01 1.0903990916411429e+01 1.0804594018136145e+01 1.0840444532906053e+01 1.0872779767817855e+01 1.0873936797358175e+01 1.0833754374572687e+01 1.0808172878138629e+01 1.0849836750879799e+01 1.0862056505908326e+01 1.0889051744488368e+01 1.0871818804388376e+01 1.0860505620536358e+01 1.0854805249211216e+01 1.0862547060511080e+01 1.0842916915102439e+01 1.0826884832991448e+01 1.0848860319020410e+01 1.0868123533122782e+01 1.0815679653737302e+01 1.0863827888580435e+01 1.0847795263430497e+01 1.0825536386575886e+01 1.0855443897917411e+01 1.0847853056287621e+01 1.0837335747277280e+01 1.0841654436508247e+01 1.0860339101089542e+01 1.0863835116684443e+01 1.0850516953170947e+01 1.0833533615671671e+01 1.0834205665087927e+01 1.0845824690461347e+01 1.0841311443349575e+01 1.0833647635052598e+01 1.0836495506172687e+01 1.0845454678315900e+01 1.0840218921169001e+01 1.0848754888577622e+01 1.0846379753405630e+01 1.0855696656267439e+01 1.0837547732762930e+01 1.0837192182043896e+01 1.0840844577572783e+01 1.0846097474364537e+01 1.0859826817323972e+01 1.0843557170507703e+01 1.0849788311948194e+01 1.0851717910923398e+01 1.0843275772838535e+01 1.0851993915687673e+01 1.0841949316801609e+01 1.0845219072644912e+01 1.0850382837394557e+01 1.0852092070968563e+01 1.0839526055282951e+01 1.0857244101020044e+01 1.0846964651339501e+01 1.0846573645235271e+01 1.0843266799747639e+01 1.0833755483800807e+01 1.0833619435691494e+01 1.0851752307266652e+01 1.0827799584332377e+01 1.0837197089424917e+01 1.0839296403937475e+01 1.0849190290732507e+01 1.0841105490153780e+01 1.0843216120265897e+01 1.0841635132199425e+01 1.0839568126275720e+01 1.0845924302446079e+01 1.0841796304563571e+01 1.0847224204295458e+01 1.0844203306030776e+01 1.0840278772935028e+01 1.0845667383228644e+01 1.0853390747482768e+01 1.0853401053070350e+01 1.0853312409818484e+01 1.0853230702348146e+01 1.0853328969642213e+01 1.0853291401643167e+01 1.0853694530898053e+01 2.0000000000000001e-01 
2.50000000e+00 7.6397815808848977e+00 7.8523867405800498e+00 7.2287065245545712e+00 7.8654618467265331e+00 7.7058770349124703e+00 7.3066356496269123e+00 7.5974702487453429e+00 7.6979188812173147e+00 7.6227387691653181e+00 7.6979911278911679e+00 7.6970954944068533e+00 7.7002485601965001e+00 7.6542858424331657e+00 7.6124616028801499e+00 7.5923492759318227e+00 7.6684839327211263e+00 7.6692313792170399e+00 7.5790602218060608e+00 7.7101190413730691e+00 7.7849213016373904e+00 7.6965117864735610e+00 7.6020135423161328e+00 7.5478532041059365e+00 7.6622096039828396e+00 7.7001952067391493e+00 7.6890406730959064e+00 7.4826257676761330e+00 7.4857226269083359e+00 7.6984133273125162e+00 7.4420383948426627e+00 7.5798790670765372e+00 7.6928935678867765e+00 7.6015667146935089e+00 7.6392386492342901e+00 7.6670002527923939e+00 7.6633213778045404e+00 7.6299889316668432e+00 7.6069818421111899e+00 7.6410956731067410e+00 7.6543623178470312e+00 7.6804779089124944e+00 7.6625441040302054e+00 7.6508238181232509e+00 7.6484217917612103e+00 7.6548902383383792e+00 7.6385355355662661e+00 7.6231955784099803e+00 7.6431766377851851e+00 7.6629672307589685e+00 7.6146628710450077e+00 7.6584846662197270e+00 7.6414842337692068e+00 7.6243593404485184e+00 7.6472196601352707e+00 7.6395476080899032e+00 7.6326686668676800e+00 7.6368621732668851e+00 7.6528069648768282e+00 7.6545225833552593e+00 7.6446129400935590e+00 7.6285903584871226e+00 7.6306417284403114e+00 7.6379309711906496e+00 7.6350567148917117e+00 7.6322043453066444e+00 7.6323520827412166e+00 7.6405449027900598e+00 7.6347586324444938e+00 7.6419494337526812e+00 7.6403053713971971e+00 7.6489952822697571e+00 7.6331168343412310e+00 7.6324477710802459e+00 7.6337333058949541e+00 7.6405076348522085e+00 7.6500910344792885e+00 7.6384119142861078e+00 7.6417068326796924e+00 7.6429512437991658e+00 7.6379859594535571e+00 7.6459041853881837e+00 7.6366207151841348e+00 7.6391925030396912e+00 7.6434561142108839e+00 7.6453686543629837e+00 7.6339386385806760e+00 7.6482186254269919e+00 7.6401642919712796e+00 7.6393770709692443e+00 7.6384276130295019e+00 7.6295320356811889e+00 7.6299873350878169e+00 7.6452600413317331e+00 7.6257776064504634e+00 7.6333470961850427e+00 7.6352385910068632e+00 7.6431749265627476e+00 7.6357863081585462e+00 7.6379556609604355e+00 7.6367492815858915e+00 7.6343484582410079e+00 7.6394989430346039e+00 7.6369182956682451e+00 7.6409274570877441e+00 7.6387842560569439e+00 7.6351963579990336e+00 7.6398678935822630e+00 7.6317820126388272e+00 7.6316954433840438e+00 7.6317022879324092e+00 7.6316303730023280e+00 7.6316989864121272e+00 7.6316723499247496e+00 7.6319614067445709e+00 2.0000000000000001e-01 


==> anc/LHC13-Yavt-HT4-PDF4LHC15LUXqed-pheno.dat <==
-2.50000000e+00 7.6408634247329061e+00 7.2295664025268804e+00 7.8667718037317247e+00 7.2201924214458391e+00 8.0615344280199732e+00 7.0525358514524319e+00 8.1183555070844591e+00 2.00000000e-01 1.0032103600399906e+00 
-2.30000000e+00 1.0845439108391242e+01 1.0309076620341141e+01 1.1194335075976481e+01 1.0374005909849021e+01 1.1316872306933462e+01 1.0131342490786142e+01 1.1431935192679099e+01 2.00000000e-01 1.0023749741171051e+00 
-2.10000000e+00 1.4568440200854109e+01 1.3891177516727474e+01 1.4932714910449825e+01 1.4055696722359730e+01 1.5081183679348488e+01 1.3718975299843521e+01 1.5197409149840908e+01 2.00000000e-01 1.0015037364044619e+00 
-1.90000000e+00 1.8684267613100349e+01 1.7813674057353687e+01 1.9089959505449389e+01 1.8143045473971721e+01 1.9225489752228970e+01 1.7659155646927587e+01 1.9360660483701974e+01 2.00000000e-01 1.0007888310427535e+00 
-1.70000000e+00 2.3161865985928699e+01 2.2159253935635856e+01 2.3622331535597155e+01 2.2597177207774141e+01 2.3726554764083250e+01 2.2011168658406771e+01 2.3890496165515817e+01 2.00000000e-01 1.0000751932887364e+00 
-1.50000000e+00 2.7759168628778355e+01 2.6557236912102208e+01 2.8294855935422333e+01 2.7166288977235698e+01 2.8352048280321011e+01 2.6418964863388400e+01 2.8558210036787241e+01 2.00000000e-01 9.9944323759381337e-01 
-1.30000000e+00 3.2120372774040412e+01 3.0733678694743542e+01 3.2711879233994125e+01 3.1489168195534003e+01 3.2751577352546825e+01 3.0596778441718172e+01 3.2985415612340596e+01 2.00000000e-01 9.9887981140050752e-01 
-1.10000000e+00 3.6456495942765038e+01 3.4945629472792390e+01 3.7051368176860471e+01 3.5761319782108274e+01 3.7151672103421802e+01 3.4793370155449750e+01 3.7371451061469322e+01 2.00000000e-01 9.9840737738866547e-01 
-9.00000000e-01 4.0244219663597434e+01 3.8596030839964250e+01 4.0832519897665037e+01 3.9470161079893913e+01 4.1018278247300955e+01 3.8423315193463310e+01 4.1216466471979494e+01 2.00000000e-01 9.9804713427193237e-01 
-7.00000000e-01 4.3553285896488696e+01 4.1774039610381742e+01 4.4196661458209057e+01 4.2693556195591817e+01 4.4413015597385574e+01 4.1577215931829137e+01 4.4627095596586074e+01 2.00000000e-01 9.9776649802108230e-01 
-5.00000000e-01 4.6329448368440310e+01 4.4447800117556881e+01 4.6923159930902457e+01 4.5386404250373978e+01 4.7272492486506643e+01 4.4224707921574669e+01 4.7443820670689767e+01 2.00000000e-01 9.9753151328366518e-01 
-3.00000000e-01 4.8070376511421102e+01 4.6104470420669458e+01 4.8709437620439338e+01 4.7067835497054006e+01 4.9072917525788199e+01 4.5863597128894924e+01 4.9259278352006703e+01 2.00000000e-01 9.9739431503016229e-01 
-1.00000000e-01 4.8996126893990294e+01 4.7031629901151852e+01 4.9672489339310530e+01 4.7962505805666446e+01 5.0029747982314156e+01 4.6776302353829728e+01 5.0231375335263294e+01 2.00000000e-01 9.9731927668261910e-01 
1.00000000e-01 4.8996003926281773e+01 4.7031533117139958e+01 4.9672310060256692e+01 4.7962373294377201e+01 5.0029634558186359e+01 4.6776198114238355e+01 5.0231229521087670e+01 2.00000000e-01 9.9731677366709748e-01 
3.00000000e-01 4.8070229669645201e+01 4.6104355270218363e+01 4.8709085249053992e+01 4.7067693861898789e+01 4.9072765477391613e+01 4.5863480884636907e+01 4.9259016655255110e+01 2.00000000e-01 9.9739126826491686e-01 
5.00000000e-01 4.6329947130359926e+01 4.4448273012846357e+01 4.6923704358144590e+01 4.5386891458229833e+01 4.7273002802490019e+01 4.4225178381718592e+01 4.7444353540195799e+01 2.00000000e-01 9.9754225225747040e-01 
7.00000000e-01 4.3552691488468945e+01 4.1773980447209546e+01 4.4195877351526413e+01 4.2692958256422344e+01 4.4412424720515546e+01 4.1577101905943415e+01 4.4626390368380008e+01 2.00000000e-01 9.9775288066946222e-01 
9.00000000e-01 4.0243125115351532e+01 3.8595177979658004e+01 4.0831006889916686e+01 3.9469095025807789e+01 4.1017155204895275e+01 3.8422451519794215e+01 4.1215096082194151e+01 2.00000000e-01 9.9801998973417572e-01 
1.10000000e+00 3.6455912251624987e+01 3.4945082903195456e+01 3.7050717111951919e+01 3.5760744047584652e+01 3.7151080455665323e+01 3.4792823513167335e+01 3.7370817522009418e+01 2.00000000e-01 9.9839139226652818e-01 
1.30000000e+00 3.2121012617454056e+01 3.0734216821791485e+01 3.2712584978255798e+01 3.1489782167701925e+01 3.2752243067206187e+01 3.0597314990114018e+01 3.2986119396273196e+01 2.00000000e-01 9.9889970926012595e-01 
1.50000000e+00 2.7759763914800363e+01 2.6557806591199054e+01 2.8295447305724071e+01 2.7166905795724404e+01 2.8352622033876322e+01 2.6419546709600734e+01 2.8558786720899043e+01 2.00000000e-01 9.9946467031743302e-01 
1.70000000e+00 2.3159855757704587e+01 2.2157906225949503e+01 2.3619811265021102e+01 2.2595237656261645e+01 2.3724473859147523e+01 2.2009770341458793e+01 2.3888108920545516e+01 2.00000000e-01 9.9998839633632308e-01 
1.90000000e+00 1.8683913573022732e+01 1.7813323722736143e+01 1.9089565955143822e+01 1.8142644257336350e+01 1.9225182888709107e+01 1.7658779845392221e+01 1.9360320497310259e+01 2.00000000e-01 1.0007698675295587e+00 
2.10000000e+00 1.4569543340839207e+01 1.3892083882473134e+01 1.4934054546974448e+01 1.4056821830966964e+01 1.5082264850711450e+01 1.3719934804856120e+01 1.5198631384028586e+01 2.00000000e-01 1.0015795714836895e+00 
2.30000000e+00 1.0845598650832248e+01 1.0309253634915249e+01 1.1194609953120036e+01 1.0374132257783488e+01 1.1317065043881007e+01 1.0131493241334873e+01 1.1432190032373969e+01 2.00000000e-01 1.0023897196104479e+00 
2.50000000e+00 7.6397815808848977e+00 7.2287065245545712e+00 7.8654618467265331e+00 7.2191468272597765e+00 8.0604163345100197e+00 7.0516350873186706e+00 8.1171338390209815e+00 2.00000000e-01 1.0030683188993581e+00 


==> anc/LHC13-Ytt-HT4-NNPDF30QED-all_members.dat <==
-2.50000000e+00 3.2747819186263900e+00 3.4071978295035978e+00 3.1129792008462607e+00 3.4154205275844949e+00 3.2907825954646732e+00 3.1396752688967942e+00 3.2658259017143543e+00 2.8744690080125936e+00 3.4624827146257946e+00 3.0633401682023988e+00 3.1160804390836261e+00 3.3845665774431954e+00 2.7571387141978478e+00 4.6796863828931237e+00 3.4349595330314409e+00 3.8127775313531642e+00 3.8069859100760817e+00 3.3177134687360650e+00 3.0986770047724397e+00 3.0760934332260343e+00 2.7956298146770937e+00 2.9955113170403345e+00 4.2029739859766977e+00 2.5046796142894889e+00 2.8631153232499331e+00 3.4385472983935790e+00 2.1890813282556110e+00 3.0907473634143234e+00 3.0348398055150856e+00 3.1693502439933150e+00 3.2165724784153715e+00 3.7060179557313471e+00 3.6433992752195645e+00 3.2957489193483980e+00 2.9081782796290989e+00 3.4798148412155330e+00 2.9478697169186696e+00 2.9969530068019585e+00 3.5099194232658513e+00 2.8879414209920116e+00 2.7558274147904158e+00 3.5799815758654727e+00 3.9522554607330922e+00 3.9280871210945723e+00 3.5715481831936602e+00 3.3618770292492250e+00 3.0418494860355483e+00 3.2937024920844351e+00 3.0481375652686089e+00 4.1328132786018630e+00 4.3956182423787364e+00 4.0736211071798758e+00 2.8251457242549547e+00 3.0352785445960295e+00 3.1236584816121962e+00 2.3221362540451578e+00 2.5819911036364069e+00 2.7933975445761883e+00 3.0625720613079817e+00 4.1123335606750944e+00 2.9887162026524292e+00 3.3786236477552465e+00 2.6520851987520659e+00 3.5078729284177519e+00 3.2126448509812326e+00 3.0857250033438604e+00 2.8142717066674394e+00 3.7206340095172488e+00 3.5721432434394496e+00 2.6391972382191060e+00 2.9322104936323319e+00 3.0127243209987125e+00 4.0566989775332321e+00 3.0892156162432869e+00 3.0124298719597387e+00 3.4287293156989458e+00 3.3846473756822113e+00 5.3038132776004066e+00 2.7078701318033049e+00 3.3980071423270353e+00 3.3649472991933651e+00 3.4693729412422702e+00 3.4701996318131179e+00 3.2053605139381900e+00 2.7903904886838249e+00 2.7464824493589810e+00 3.4657502656668719e+00 3.4861147772190799e+00 3.2508550262350475e+00 3.5012957889746059e+00 2.6051354806138862e+00 3.8764954850486393e+00 3.2163425202681619e+00 3.0627006721105698e+00 3.6043601428991527e+00 3.6195106909764796e+00 4.2691069431497821e+00 2.8213165400018627e+00 3.3037422042386630e+00 3.5231219308503348e+00 2.3828324605654236e+00 3.3300944279178175e+00 3.1031386577788291e+00 2.6279515498588539e+00 2.8320020659318006e+00 3.7152506063191191e+00 2.9973705479004975e+00 2.0000000000000001e-01 
-2.30000000e+00 5.8708547375043532e+00 6.0516334229570408e+00 5.5959058818938212e+00 6.0652739835256506e+00 5.9033627961216251e+00 5.6434322316644945e+00 5.8532643782240168e+00 5.2954272624651928e+00 6.1247192937047323e+00 5.5659751572078235e+00 5.7367133997120829e+00 6.0356556166326625e+00 5.3087665629228091e+00 6.9627945037395831e+00 6.1184575168325592e+00 6.5037132227098251e+00 6.3858786790641213e+00 5.9286204238901474e+00 5.6197848162182957e+00 5.6612079031836453e+00 5.3073499635401848e+00 5.6662761165731563e+00 7.1436735209300375e+00 5.0039180960660197e+00 5.2579797163370658e+00 6.0855017193510603e+00 4.5687870668655046e+00 5.6082331662748226e+00 5.5445574516987204e+00 5.6662222762664980e+00 5.7583726251601552e+00 6.6112464732151706e+00 6.1886789804653661e+00 5.9121566794643785e+00 5.3869289379050826e+00 5.9408126436593047e+00 5.4621247925206102e+00 5.5186633858637233e+00 6.2830437104580295e+00 5.4534191614251517e+00 5.3450603942814796e+00 6.2678453439949147e+00 6.7564977501199710e+00 6.6493367787429545e+00 6.2525726702124214e+00 6.0321260125551825e+00 5.4722432500894840e+00 5.9358426253655425e+00 5.6301284379789678e+00 6.9311391360105601e+00 6.8217155025211484e+00 6.9652077746641190e+00 5.2475722435655019e+00 5.5761192505758856e+00 5.7546130514589429e+00 4.4140803658917660e+00 5.0865217139481986e+00 5.2593943409159802e+00 5.7159988330412803e+00 7.2072105944337075e+00 5.4675168770407714e+00 6.0874951221273692e+00 4.9888175139456701e+00 6.2873460376701917e+00 5.7942093277424513e+00 5.6930080674371597e+00 5.2636005597332503e+00 6.5230283271860685e+00 6.2086150131410243e+00 5.0682096200428317e+00 5.4188529003296102e+00 5.5486998410769237e+00 6.7671727303699161e+00 5.6578920320020796e+00 5.6628976268807643e+00 6.1385328252672355e+00 6.0282783226990899e+00 8.1531078950491604e+00 5.0953658975290788e+00 6.1347640155448513e+00 6.0472629209579276e+00 6.0258309716181948e+00 6.1724392850660390e+00 5.7614033483711475e+00 5.4271499238333138e+00 5.1802976440346518e+00 6.2541873242691359e+00 6.0688599248370210e+00 5.8373326244195578e+00 6.2866632594681882e+00 5.0025465549966439e+00 6.5790389180242936e+00 5.8184842958896965e+00 5.6335608657538945e+00 6.0410423398174471e+00 6.3376918503311419e+00 7.3515610046137327e+00 5.2467861704518874e+00 5.8671675425742880e+00 6.2721911396292542e+00 4.5981112558008199e+00 5.9913594727498296e+00 5.7001712622561707e+00 5.0992694055648204e+00 5.4523540753474000e+00 6.4322197584788219e+00 5.4525749023208876e+00 2.0000000000000001e-01 
-2.10000000e+00 9.4260727958636998e+00 9.6445425312927160e+00 8.9883048010152802e+00 9.6716091043680290e+00 9.4776601339938225e+00 9.0604140699824836e+00 9.3996122090154888e+00 8.7092628705280237e+00 9.5706571121232624e+00 9.0273067636161066e+00 9.2667396951042296e+00 9.7040822346566511e+00 9.0229216968157697e+00 1.0023424254522528e+01 9.6967756312777258e+00 1.0111038679430795e+01 9.8832136780690298e+00 9.4995936918381112e+00 9.0435530121576235e+00 9.2725430767040251e+00 8.8495256119494243e+00 9.3740449538657860e+00 1.0938822514718389e+01 8.4236264984242641e+00 8.6562450374755944e+00 9.6758906921495722e+00 7.9617947862061929e+00 9.0260876291906236e+00 9.0063823111005821e+00 9.0861237014147314e+00 9.3057064257685003e+00 1.0387865070770633e+01 9.6060908583816786e+00 9.4620268090908688e+00 8.8451183418374129e+00 9.1793632218389476e+00 8.9867792231093997e+00 9.0892398089177000e+00 1.0004317974810110e+01 9.1367846787224263e+00 9.0717586702742246e+00 9.8150730112427667e+00 1.0237497375016776e+01 1.0190555778959245e+01 9.8575033922358362e+00 9.7177757873720445e+00 8.8569302689156473e+00 9.5466527295190460e+00 9.2625588354633184e+00 1.0573140096397321e+01 1.0230616121921720e+01 1.0758857892048869e+01 8.7132576777662987e+00 9.0766960348191255e+00 9.3764183901826765e+00 7.5261084637566551e+00 8.5778313526231589e+00 8.8020169751533537e+00 9.3221266270615946e+00 1.1225692829930145e+01 8.9761464398600896e+00 9.8152407063262075e+00 8.3319207273231903e+00 1.0109403847958573e+01 9.3171558285367837e+00 9.2886226035701167e+00 8.7171744601388816e+00 1.0121334831150257e+01 9.7354730160519498e+00 8.5904104087863100e+00 8.9449403397451182e+00 9.0673292116691737e+00 1.0308670088011016e+01 9.2632005516350109e+00 9.1978634632702150e+00 9.8290804523282560e+00 9.6085690723121786e+00 1.1784851457232202e+01 8.6310641717951686e+00 9.8394582267280732e+00 9.7433991718850006e+00 9.5626466615330088e+00 9.7976170627403807e+00 9.0892999491545297e+00 9.1386776959637057e+00 8.6268144453067421e+00 1.0099254496760334e+01 9.5302006970246218e+00 9.4442853958018169e+00 9.9439457457710532e+00 8.5152631566769923e+00 1.0160110810451631e+01 9.4116319316539201e+00 9.2031746413955293e+00 9.5977451710093504e+00 9.8715122700317970e+00 1.1133261741451774e+01 8.7511341345815783e+00 9.4551446112152071e+00 1.0005867765433720e+01 7.9223752419020874e+00 9.6341569264939739e+00 9.2038127528811788e+00 8.6520447376502041e+00 9.0080917142506696e+00 9.9329667921189984e+00 8.8885872926769949e+00 2.0000000000000001e-01 
-1.90000000e+00 1.3867027648098944e+01 1.4092712740069109e+01 1.3263620195224703e+01 1.4157502498240406e+01 1.3929294276674876e+01 1.3359029015423481e+01 1.3840990382628405e+01 1.3059308505484392e+01 1.3792662454956115e+01 1.3362335344297380e+01 1.3635721387988216e+01 1.4290159157575546e+01 1.3676673648836259e+01 1.4003377634114427e+01 1.4049482556393011e+01 1.4590713302652524e+01 1.4315656284089995e+01 1.3940963910822340e+01 1.3334425867740570e+01 1.3814314955470874e+01 1.3375363910779811e+01 1.3971665255908118e+01 1.5407480858658568e+01 1.2764671567270909e+01 1.2963606727725725e+01 1.4105672412677439e+01 1.2332329526060606e+01 1.3299054675097029e+01 1.3381785392675766e+01 1.3376864518989372e+01 1.3813256189778215e+01 1.4892924634891710e+01 1.3842352579179243e+01 1.3881220103563471e+01 1.3197858009587014e+01 1.3285714391496182e+01 1.3433894860430575e+01 1.3659138770350536e+01 1.4484834888853209e+01 1.3871699769170990e+01 1.3778167404538042e+01 1.4290228441466180e+01 1.4411831880185439e+01 1.4535159826760395e+01 1.4310993731703592e+01 1.4325619237864460e+01 1.3161030241873908e+01 1.4014710439634392e+01 1.3846974510792279e+01 1.5014824334181508e+01 1.4561349812613805e+01 1.5351592064027310e+01 1.3180256786763893e+01 1.3457171671454237e+01 1.3869370472316678e+01 1.1660727917499988e+01 1.2910294611562648e+01 1.3333954357228221e+01 1.3770710303734463e+01 1.5967423679322003e+01 1.3440805047044558e+01 1.4461167866428323e+01 1.2761351245788134e+01 1.4854921137867596e+01 1.3711240799843310e+01 1.3803268683839779e+01 1.3183898978963976e+01 1.4387061809566585e+01 1.4083856667266945e+01 1.3175997634630495e+01 1.3365708123567901e+01 1.3492550703243856e+01 1.4618974057059479e+01 1.3825908498440921e+01 1.3572119529230008e+01 1.4369988077417061e+01 1.3991212995307816e+01 1.6014648868775041e+01 1.3263781460364768e+01 1.4396670607752505e+01 1.4351719775600367e+01 1.4040760672270576e+01 1.4175435258685956e+01 1.3236046563186713e+01 1.3813105633102344e+01 1.3034036227922357e+01 1.4869174068997081e+01 1.3778749430404664e+01 1.3993102841690341e+01 1.4424369942899244e+01 1.3015702670136536e+01 1.4552824658681379e+01 1.3920103028834303e+01 1.3684162153524101e+01 1.4233609744406584e+01 1.4144475108628969e+01 1.5512717800168577e+01 1.3303205303228955e+01 1.4031399548933312e+01 1.4590042684828633e+01 1.2345250463844831e+01 1.4140749566118012e+01 1.3517499093916131e+01 1.3149886398717937e+01 1.3414229795934922e+01 1.4198295414046585e+01 1.3284972174365009e+01 2.0000000000000001e-01 
-1.70000000e+00 1.9184424106431116e+01 1.9554040036285823e+01 1.8317591566017082e+01 1.9627278043501544e+01 1.9271021852018368e+01 1.8442824565544793e+01 1.9148010500540003e+01 1.8353605321733109e+01 1.8866085898395372e+01 1.8558665269239768e+01 1.8874448465241372e+01 1.9703924312594317e+01 1.9119290228356100e+01 1.9018646269554825e+01 1.9185218850596584e+01 1.9966045749501223e+01 1.9703589602268718e+01 1.9219200568276054e+01 1.8513713267698424e+01 1.9234640245401366e+01 1.8867091150723805e+01 1.9354260715856537e+01 2.0465027571718252e+01 1.8083176392280475e+01 1.8175572254040464e+01 1.9344781597589087e+01 1.7752092503975359e+01 1.8482028954374478e+01 1.8686619793045381e+01 1.8553950587926913e+01 1.9268188356055020e+01 2.0137576968018976e+01 1.8897676917153550e+01 1.9123321649393876e+01 1.8406433047436582e+01 1.8381197630924198e+01 1.8780481959972256e+01 1.9181359419587668e+01 1.9672294894622091e+01 1.9598673561290095e+01 1.9399726101892377e+01 1.9723333724586524e+01 1.9477196122461649e+01 1.9739502963871605e+01 1.9646996947305457e+01 1.9801682496390640e+01 1.8397270523433097e+01 1.9309051123859927e+01 1.9310415249004176e+01 2.0279851134008847e+01 1.9726213921823991e+01 2.0723191825459281e+01 1.8614913041239525e+01 1.8726861953525631e+01 1.9191165437099709e+01 1.6744585104981084e+01 1.8101131407723464e+01 1.8745057990063899e+01 1.9074194485812956e+01 2.1380479080897018e+01 1.8824744076891218e+01 1.9969904631807431e+01 1.8319660945977638e+01 2.0450068742505113e+01 1.8976815285525628e+01 1.9225224137051924e+01 1.8669040476831380e+01 1.9390541392049840e+01 1.9252759679635883e+01 1.8793413480033614e+01 1.8611709089435536e+01 1.8800249247334172e+01 1.9732875894549696e+01 1.9289414696320705e+01 1.8989816537807872e+01 1.9705430571369682e+01 1.9149201534473029e+01 2.0876144042010448e+01 1.8910846887516858e+01 1.9802344095666154e+01 1.9810029542127076e+01 1.9408936392608915e+01 1.9237142605892334e+01 1.8363133773068586e+01 1.9374332613395595e+01 1.8373094154194327e+01 2.0468867663611967e+01 1.8843734413318341e+01 1.9443053377968212e+01 1.9777631387961716e+01 1.8417004599617357e+01 1.9762649937054388e+01 1.9306091474337215e+01 1.9041981499729346e+01 1.9845433339462307e+01 1.9253249383424251e+01 2.0589493816803898e+01 1.8865119005587179e+01 1.9582404218697761e+01 1.9955522366385384e+01 1.7818109873635873e+01 1.9466723731207356e+01 1.8664191508174188e+01 1.8545958346806124e+01 1.8740604157737227e+01 1.9283120844672847e+01 1.8636424868128309e+01 2.0000000000000001e-01 
-1.50000000e+00 2.5044593125612248e+01 2.5348575469149008e+01 2.3973785916587669e+01 2.5491324029980632e+01 2.5140694104951308e+01 2.4131706859035216e+01 2.5016600481500461e+01 2.4312548936539397e+01 2.4502625358615482e+01 2.4299948540235349e+01 2.4699930424217790e+01 2.5521158873810638e+01 2.5007921482714824e+01 2.4769796381773464e+01 2.4832464477335616e+01 2.5899343508830469e+01 2.5681673161036507e+01 2.4980119724261098e+01 2.4271766275175644e+01 2.5168066973588381e+01 2.4961739127200541e+01 2.5189950245014966e+01 2.5754488403024006e+01 2.4092935062455993e+01 2.4012610015120753e+01 2.5072687089700786e+01 2.3945074854960051e+01 2.4289640729787770e+01 2.4594142427738202e+01 2.4298604032795488e+01 2.5306661493230546e+01 2.5856996550820615e+01 2.4444976313577683e+01 2.4795828784632267e+01 2.4110956050599512e+01 2.4166943285187934e+01 2.4679675531806623e+01 2.5255985101456776e+01 2.5273608181301945e+01 2.5891733432802933e+01 2.5556664472839895e+01 2.5706714112646512e+01 2.5225936737716999e+01 2.5497018020066850e+01 2.5524933114968597e+01 2.5751682067760679e+01 2.4249956822678829e+01 2.5100731436620602e+01 2.5252756285730825e+01 2.6023512988000160e+01 2.5308023092626456e+01 2.6509279976596055e+01 2.4640324236312356e+01 2.4585526535859962e+01 2.5009639778412641e+01 2.2403160581160598e+01 2.3920138760731017e+01 2.4565899279484640e+01 2.4938709793498159e+01 2.7151305569666757e+01 2.4781511704077005e+01 2.5951817195477357e+01 2.4644609706249103e+01 2.6481087317906780e+01 2.4806517091520547e+01 2.5206193707538070e+01 2.4792518777463833e+01 2.4954590995239958e+01 2.4917718374677300e+01 2.5045101711319841e+01 2.4338232173208773e+01 2.4657962057403363e+01 2.5362467380157916e+01 2.5246270185664475e+01 2.5174525486480352e+01 2.5491966800600320e+01 2.4825431618047190e+01 2.6294082783199670e+01 2.5125077938226358e+01 2.5743365646039496e+01 2.5718241316489905e+01 2.5292373717052161e+01 2.4721134750690350e+01 2.4238824120074142e+01 2.5412756598826320e+01 2.4279381376373202e+01 2.6454099830925603e+01 2.4496699068643409e+01 2.5419644072715641e+01 2.5692314809710552e+01 2.4381904400924352e+01 2.5489735619861783e+01 2.5193653025189949e+01 2.4930909776946176e+01 2.5959796409905980e+01 2.4966876708550352e+01 2.6156027851186920e+01 2.5024092079166103e+01 2.5735615980531243e+01 2.5740493024621486e+01 2.3923284957557389e+01 2.5276828923932051e+01 2.4380194275450641e+01 2.4514093335448614e+01 2.4715985106592161e+01 2.4895671060652869e+01 2.4581595723399406e+01 2.0000000000000001e-01 
-1.30000000e+00 3.1525979136220968e+01 3.1975550453688161e+01 3.0136871653932168e+01 3.2081124149594288e+01 3.1694582442228029e+01 3.0363094488821417e+01 3.1449026212362231e+01 3.1049151067302759e+01 3.0796036665197750e+01 3.0649907624376052e+01 3.1235031440972147e+01 3.1817721890972756e+01 3.1545315038669685e+01 3.1249965574376631e+01 3.1132451308540261e+01 3.2453688870316107e+01 3.2284903547535976e+01 3.1295051865183840e+01 3.0696212340930199e+01 3.1696859812908798e+01 3.1686825094827068e+01 3.1681419678353922e+01 3.1505475652472168e+01 3.0861989297656248e+01 3.0581075654033935e+01 3.1444512236912960e+01 3.0918728089660071e+01 3.0805226660289666e+01 3.1151634971522309e+01 3.0653558313574070e+01 3.1955224504453870e+01 3.2223632349305120e+01 3.0574086413928434e+01 3.1015265239600243e+01 3.0339474419555710e+01 3.0628069149431980e+01 3.1177823870175867e+01 3.1897891783345479e+01 3.1452774643772646e+01 3.2744369784081655e+01 3.2289128068952337e+01 3.2240097291878278e+01 3.1756022682772116e+01 3.1897658487286442e+01 3.1988155685669028e+01 3.2217165490315480e+01 3.0779249073324124e+01 3.1501458618247970e+01 3.1718401631857859e+01 3.2325939210591720e+01 3.1387145778959116e+01 3.2812494840840571e+01 3.1275654730256527e+01 3.1106912087913177e+01 3.1437921806645026e+01 2.8698176879007182e+01 3.0479661295591750e+01 3.0830938713716204e+01 3.1467997541534629e+01 3.3493230598004253e+01 3.1383114575538723e+01 3.2462031015338368e+01 3.1706804724830995e+01 3.2995745187976453e+01 3.1322231486710116e+01 3.1813556279066123e+01 3.1541806349192029e+01 3.1298953695813530e+01 3.1175010509017163e+01 3.1921389794742108e+01 3.0630418725040851e+01 3.1152307322343784e+01 3.1626540755308351e+01 3.1747253300810613e+01 3.2093783822052742e+01 3.1849798925270782e+01 3.1182112093364260e+01 3.2521883098703626e+01 3.1858331119682411e+01 3.2310972143141349e+01 3.2115638872901236e+01 3.1784572905798431e+01 3.0901826833401753e+01 3.0904608714966184e+01 3.1948249548391029e+01 3.0767972778650449e+01 3.2843810518901137e+01 3.0917118095113231e+01 3.1985691109832228e+01 3.2247912612665523e+01 3.1010903936075383e+01 3.1884922814428549e+01 3.1622707165171903e+01 3.1412428618884004e+01 3.2542154179720349e+01 3.1396190632115605e+01 3.2422196603896381e+01 3.1736871147231358e+01 3.2524870052829343e+01 3.2090171452480043e+01 3.0579319015765520e+01 3.1683795737436665e+01 3.0790918008880425e+01 3.1152084003200883e+01 3.1383938986395790e+01 3.1151762096780104e+01 3.1133087104315379e+01 2.0000000000000001e-01 
-1.10000000e+00 3.7819038235188962e+01 3.8325001010775338e+01 3.6183140868900878e+01 3.8495797844346136e+01 3.7984425660418019e+01 3.6430572692021293e+01 3.7758352950225785e+01 3.7780508069737316e+01 3.6976102514935938e+01 3.6794323410753087e+01 3.7710082048144066e+01 3.7862774140159615e+01 3.8111490954198175e+01 3.7567441492568449e+01 3.7303092053008406e+01 3.8758638951973239e+01 3.8672156976529394e+01 3.7374441876012298e+01 3.6963019227494776e+01 3.8026179276606634e+01 3.8179289472295309e+01 3.8072918622950915e+01 3.7093597145562399e+01 3.7532135780818500e+01 3.7123689675794232e+01 3.7752335853500213e+01 3.7756069580119259e+01 3.7230679910719488e+01 3.7518729344721741e+01 3.6767976936756156e+01 3.8355429842824201e+01 3.8495480759702865e+01 3.6541713266334945e+01 3.7165716860129166e+01 3.6247422598191612e+01 3.6881782446427550e+01 3.7460272296340371e+01 3.8244534123336329e+01 3.7449998328151644e+01 3.9263307657679007e+01 3.8777352047884435e+01 3.8462382417863239e+01 3.8180825480115629e+01 3.8168353645944606e+01 3.8182807194760315e+01 3.8368294278123635e+01 3.7163412138397945e+01 3.7736573250097727e+01 3.7914148767563141e+01 3.8356836189426041e+01 3.7296929816562375e+01 3.8824389602873197e+01 3.7686272761814855e+01 3.7458404631661956e+01 3.7699786812111043e+01 3.4934843923391512e+01 3.6965348680868779e+01 3.6900876717756930e+01 3.7834260600487205e+01 3.9624760115535025e+01 3.7810512973366365e+01 3.8691013147934946e+01 3.8617831438526551e+01 3.9136648391567221e+01 3.7766507574542800e+01 3.8249593729008737e+01 3.8011153852799445e+01 3.7650225479078770e+01 3.7239674093919803e+01 3.8537646734251211e+01 3.6729495452962887e+01 3.7503893254276129e+01 3.7714525858139908e+01 3.8068875033859612e+01 3.8820034022426015e+01 3.7995051826700788e+01 3.7413739096035265e+01 3.8737961144269903e+01 3.8198710183646590e+01 3.8664481865482266e+01 3.8162589604418812e+01 3.8098755120843016e+01 3.7105131095746842e+01 3.7424716904362569e+01 3.8126526136615539e+01 3.6998600526076160e+01 3.8783314966712837e+01 3.7347705163774798e+01 3.8317908949179170e+01 3.8559420129272269e+01 3.7523877118212546e+01 3.8149543029218549e+01 3.7759405157000167e+01 3.7687447284170503e+01 3.8677847930515647e+01 3.7716493658248680e+01 3.8573662288336543e+01 3.8087086974044247e+01 3.9090558778140881e+01 3.8337837676949711e+01 3.6882455767233729e+01 3.7890966273856861e+01 3.7119617471202638e+01 3.7716622835398667e+01 3.7837979875691317e+01 3.7285588639160927e+01 3.7423042483663693e+01 2.0000000000000001e-01 
-9.00000000e-01 4.4192878326946989e+01 4.4751370236057156e+01 4.2274741744529216e+01 4.4912139837833386e+01 4.4406456462553436e+01 4.2572543403424810e+01 4.4105584930752514e+01 4.4736241550891961e+01 4.3329244642144644e+01 4.2983481011251705e+01 4.4384169405583052e+01 4.4008659325890015e+01 4.5055713473116882e+01 4.3896448396050381e+01 4.3602284255819377e+01 4.5064554723341814e+01 4.5089047266673695e+01 4.3515417837627140e+01 4.3307735328638579e+01 4.4455707533928475e+01 4.4700250232629415e+01 4.4619840498377521e+01 4.2912005042554497e+01 4.4336309561470557e+01 4.3873623331942895e+01 4.4318252910672484e+01 4.4615630541216966e+01 4.3810161117396603e+01 4.3931740114000924e+01 4.2874544122097248e+01 4.4756065327747109e+01 4.4967429785693632e+01 4.2649701522503648e+01 4.3505637287881505e+01 4.2113059718195537e+01 4.3081109953270406e+01 4.3778420806615486e+01 4.4565446425415971e+01 4.3566619953247539e+01 4.5718080813656357e+01 4.5277374335701836e+01 4.4660865773458546e+01 4.4670737474501507e+01 4.4535440188285961e+01 4.4370385666969149e+01 4.4497946407840821e+01 4.3641525001707855e+01 4.4108754364299273e+01 4.4127894901367590e+01 4.4425585794075126e+01 4.3429035923417899e+01 4.4871857892249722e+01 4.4128961063871536e+01 4.3872558800823079e+01 4.4093275691746996e+01 4.1329311374180449e+01 4.3553709006255801e+01 4.3208194677671152e+01 4.4308193638170508e+01 4.5911244437308028e+01 4.4322409348857768e+01 4.4963330118728031e+01 4.5548217051135808e+01 4.5223257389296549e+01 4.4457874284838134e+01 4.4808977415562381e+01 4.4432940696154631e+01 4.4233165959688925e+01 4.3388470390499016e+01 4.5126620164092323e+01 4.2942121550959676e+01 4.3969347929423101e+01 4.3887379042133254e+01 4.4583582591284262e+01 4.5555850489999457e+01 4.4220657220441609e+01 4.3738681470163598e+01 4.5125189800759124e+01 4.4403173770937777e+01 4.5049848155858328e+01 4.4163257769857509e+01 4.4548819595143740e+01 4.3581622480687464e+01 4.3973462922860804e+01 4.4244961869326197e+01 4.3210332863809271e+01 4.4600166216163700e+01 4.4017141602026427e+01 4.4680607714320388e+01 4.4896450653189106e+01 4.4195137371223666e+01 4.4581182511090333e+01 4.3884499213349486e+01 4.4016950379487099e+01 4.4669860456201974e+01 4.4170479038788578e+01 4.4899790906493841e+01 4.4299269216850426e+01 4.5705229564243282e+01 4.4674296371773679e+01 4.3043279703566469e+01 4.4164131144758350e+01 4.3610541663448579e+01 4.4570730646739271e+01 4.4258773966864901e+01 4.3621394384387429e+01 4.3687659482735882e+01 2.0000000000000001e-01 
-7.00000000e-01 4.9616358871261525e+01 5.0223753554725356e+01 4.7500371429940301e+01 5.0432850333581776e+01 4.9834465009053709e+01 4.7823120335898601e+01 4.9539013411602767e+01 5.0808790700676134e+01 4.8847595890987172e+01 4.8216876909871196e+01 5.0160671499384208e+01 4.9266233600285929e+01 5.1245081761869983e+01 4.9192436954984338e+01 4.8980930946044680e+01 5.0333082246251685e+01 5.0452388252840258e+01 4.8725684235204504e+01 4.8753322768002285e+01 4.9952524662807548e+01 5.0214247513006200e+01 5.0232714465837155e+01 4.7982727928484401e+01 5.0235570499378511e+01 4.9728155160502070e+01 5.0079366971290099e+01 5.0394658400932656e+01 4.9486476367874147e+01 4.9353071471534165e+01 4.7988389543655735e+01 5.0129164871270980e+01 5.0585656706300796e+01 4.7908153098781177e+01 4.8980228478739718e+01 4.7034471110895474e+01 4.8160748154530268e+01 4.9116569587183577e+01 4.9844391424388931e+01 4.8784918409181223e+01 5.1085988308195930e+01 5.0694973339863893e+01 4.9832093764540346e+01 5.0136048246097850e+01 4.9856015128563115e+01 4.9528064775974634e+01 4.9604192318491272e+01 4.9167502141057142e+01 4.9595308262600774e+01 4.9360863800118011e+01 4.9535236579056438e+01 4.8789764061469015e+01 4.9943092061338142e+01 4.9584167019321114e+01 4.9305163125063935e+01 4.9591525654809153e+01 4.6835403270155524e+01 4.9140772734423962e+01 4.8752372337718406e+01 4.9875829385851375e+01 5.1380159030936305e+01 4.9877747467271170e+01 5.0299543788740365e+01 5.1346838196181601e+01 5.0266461678501237e+01 5.0387455484296005e+01 5.0439405283069725e+01 4.9800831162262696e+01 4.9940278121740818e+01 4.8607477784649447e+01 5.0622458868740090e+01 4.8286471864097763e+01 4.9487195141379914e+01 4.9114671909835771e+01 5.0268494889532512e+01 5.1209422533894944e+01 4.9501004465589901e+01 4.9087681185494844e+01 5.0604458225772042e+01 4.9491837421534896e+01 5.0424343658612244e+01 4.9145001145199288e+01 5.0103108021835538e+01 4.9215606270123580e+01 4.9534620574576628e+01 4.9346598875537246e+01 4.8398824500583665e+01 4.9356942879026995e+01 4.9819157130707453e+01 5.0020278826343969e+01 5.0263283385661886e+01 4.9980288800882747e+01 5.0169105146089940e+01 4.9013586134480242e+01 4.9381204143714470e+01 4.9599909913916619e+01 4.9695254256667724e+01 5.0359129738262155e+01 4.9380689366582097e+01 5.1326493913045489e+01 4.9959047297918225e+01 4.8084055835581744e+01 4.9470349402947477e+01 4.9196866982874376e+01 5.0715912757062235e+01 4.9582250455576158e+01 4.9190584563639199e+01 4.8923703993442047e+01 2.0000000000000001e-01 
-5.00000000e-01 5.4038448009702357e+01 5.4663616658430080e+01 5.1726985374334177e+01 5.4898620241169326e+01 5.4277903597761977e+01 5.2081303934594636e+01 5.3954258101245976e+01 5.5846991938087825e+01 5.3450921888975408e+01 5.2464969425644789e+01 5.4937439264569655e+01 5.3565894824984916e+01 5.6420401952322592e+01 5.3438413090172872e+01 5.3372579041727960e+01 5.4563495010733135e+01 5.4780188472307991e+01 5.2996764888352423e+01 5.3222415997274588e+01 5.4462469907567936e+01 5.4677106965241173e+01 5.4809726495901948e+01 5.2142669481935705e+01 5.5098594373512533e+01 5.4564959961475267e+01 5.4889279123979740e+01 5.5045348852235890e+01 5.4159495728633132e+01 5.3747686886033136e+01 5.2098447081526395e+01 5.4461540165039281e+01 5.5234023084076895e+01 5.2282924382719777e+01 5.3638978126926851e+01 5.0999307385319568e+01 5.2178339165925657e+01 5.3447224887618546e+01 5.4093459323692720e+01 5.3056797719539738e+01 5.5387028403163647e+01 5.5059242917084269e+01 5.4025967873700587e+01 5.4543377489515500e+01 5.4156590182221564e+01 5.3656244434589134e+01 5.3717286416003070e+01 5.3683205137494092e+01 5.4131546951529856e+01 5.3575201372270975e+01 5.3709277605014030e+01 5.3236898030655063e+01 5.4060236586317707e+01 5.4019056328183574e+01 5.3715550259334840e+01 5.4118386931049130e+01 5.1273502573922208e+01 5.3661487422650644e+01 5.3392103584893633e+01 5.4442911045816636e+01 5.5896781788691584e+01 5.4410400317964054e+01 5.4697522062134794e+01 5.6008168654755593e+01 5.4317065454969111e+01 5.5429562042219963e+01 5.5117280310198794e+01 5.4105625547231256e+01 5.4635354392649688e+01 5.2860873016188613e+01 5.5029810007438599e+01 5.2715445911070013e+01 5.3980770093050225e+01 5.3359980676622477e+01 5.5015871627886028e+01 5.5797850400611182e+01 5.3790035888272790e+01 5.3415018623752424e+01 5.5063143983819202e+01 5.3518832672427273e+01 5.4756824964569745e+01 5.3148775809372921e+01 5.4685773699260444e+01 5.3816795576105982e+01 5.4020610970890559e+01 5.3452439329834036e+01 5.2567177174794331e+01 5.3138784410620666e+01 5.4601807159234475e+01 5.4299425896578860e+01 5.4607459339952555e+01 5.4768580641485656e+01 5.4772136208148090e+01 5.3154241456575441e+01 5.3738318473875296e+01 5.3514782754138480e+01 5.4228377796294765e+01 5.4845478922031077e+01 5.3394395922403803e+01 5.5928794260417867e+01 5.4419502645387141e+01 5.2056310328313884e+01 5.3770280235364318e+01 5.3791357214845327e+01 5.6085524341993356e+01 5.3804055835879396e+01 5.3905948710828383e+01 5.3131754236235977e+01 2.0000000000000001e-01 
-3.00000000e-01 5.7304274718868307e+01 5.7970388470680938e+01 5.4864225614404141e+01 5.8202354389443990e+01 5.7561975219741356e+01 5.5241763040491243e+01 5.7211363868347455e+01 5.9601873739743034e+01 5.6915822230516575e+01 5.5592002675978563e+01 5.8503045388214744e+01 5.6742961107903817e+01 6.0274517217729674e+01 5.6538440166066685e+01 5.6616055326385698e+01 5.7657960693214505e+01 5.7975460279727180e+01 5.6181636353749262e+01 5.6529239880510652e+01 5.7810915176338099e+01 5.7949498109004374e+01 5.8175069271923597e+01 5.5189263274080403e+01 5.8697538947415865e+01 5.8168030863220025e+01 5.8491544693419804e+01 5.8444017221447112e+01 5.7627448418503079e+01 5.6979291126631793e+01 5.5098599964345020e+01 5.7641680215699537e+01 5.8702096693876207e+01 5.5583246019300447e+01 5.7192423603435749e+01 5.3892179296807775e+01 5.5102465198279035e+01 5.6641189182205409e+01 5.7210083142695069e+01 5.6220819615411635e+01 5.8535128794217250e+01 5.8282470046058449e+01 5.7141675905335219e+01 5.7772325049642461e+01 5.7351348303158666e+01 5.6662983748639810e+01 5.6747065805712609e+01 5.7024723491416317e+01 5.7521226781082767e+01 5.6655438120026304e+01 5.6817847029653599e+01 5.6543148676385165e+01 5.7111008890341040e+01 5.7291636368908463e+01 5.6962663768142264e+01 5.7480855797344859e+01 5.4480381217177936e+01 5.6978294809617509e+01 5.6872579964069686e+01 5.7812725138937381e+01 5.9234179877563690e+01 5.7754077196326158e+01 5.7996151295304394e+01 5.9431297326889926e+01 5.7290978575993520e+01 5.9278826435657628e+01 5.8649033229036618e+01 5.7242416079893950e+01 5.8109466366130874e+01 5.6005912002488827e+01 5.8256777195374291e+01 5.6036229649321854e+01 5.7290502487996314e+01 5.6485600914331087e+01 5.8585328281471014e+01 5.9202834281077934e+01 5.6945164891753301e+01 5.6600447413193905e+01 5.8338859844968695e+01 5.6435118596212675e+01 5.7929410098397746e+01 5.6087920633533507e+01 5.8098264059278776e+01 5.7177252680215474e+01 5.7277033452845927e+01 5.6463513896875767e+01 5.5616209405511171e+01 5.5901008117124348e+01 5.8141372785506285e+01 5.7411647477474197e+01 5.7787408556878553e+01 5.8335503815492288e+01 5.8165899542163473e+01 5.6197106190244483e+01 5.6950630430296684e+01 5.6349838439985554e+01 5.7593844123344873e+01 5.8157727376608847e+01 5.6299852693255708e+01 5.9351733903993797e+01 5.7934314626161857e+01 5.4923997778990568e+01 5.6931479899793359e+01 5.7200135895314709e+01 6.0311968823410410e+01 5.6854174783061495e+01 5.7493071301507577e+01 5.6209642490087070e+01 2.0000000000000001e-01 
-1.00000000e-01 5.9054620192846187e+01 5.9751918961637813e+01 5.6533106864780045e+01 5.9987692281419697e+01 5.9323622597082021e+01 5.6926491495958125e+01 5.8954068996057522e+01 6.1622999345780208e+01 5.8796853930227954e+01 5.7266285571821690e+01 6.0426478695805088e+01 5.8445883950540200e+01 6.2343136024729432e+01 5.8189205462882533e+01 5.8354148129158162e+01 5.9307690981140354e+01 5.9689929558845130e+01 5.7900390178011143e+01 5.8299228573979370e+01 5.9612015978863312e+01 5.9695954281046184e+01 5.9972060606069320e+01 5.6808590495922878e+01 6.0627759651166308e+01 6.0108876826128004e+01 6.0438341560482165e+01 6.0252956283413518e+01 5.9491299262753550e+01 5.8706534226843111e+01 5.6695534035749191e+01 5.9339246016084715e+01 6.0570663483081255e+01 5.7378500024745605e+01 5.9096590220149182e+01 5.5431276391415189e+01 5.6657123836752589e+01 5.8351296564440418e+01 5.8874612175524994e+01 5.7919656046086544e+01 6.0215562166791379e+01 6.0011049371986438e+01 5.8823219991134735e+01 5.9497362615394941e+01 5.9072231498443053e+01 5.8261045369035983e+01 5.8370990180729464e+01 5.8816767535319748e+01 5.9352559898601776e+01 5.8294644307149923e+01 5.8496396589006139e+01 5.8318934621211397e+01 5.8750785329232365e+01 5.9046178389037166e+01 5.8698729702181041e+01 5.9290917201529531e+01 5.6169754810832750e+01 5.8748086601473908e+01 5.8752207169505184e+01 5.9616892375178388e+01 6.1020085414739405e+01 5.9543572898052155e+01 5.9785207327214970e+01 6.1261702598623572e+01 5.8880754152618508e+01 6.1386875824014375e+01 6.0573146825609086e+01 5.8911495197243582e+01 5.9971416028322167e+01 5.7694639025539246e+01 5.9977604101681408e+01 5.7835654102497827e+01 5.9059215192406299e+01 5.8157851324655738e+01 6.0518575064735252e+01 6.1037617377174819e+01 5.8631784884195035e+01 5.8307089216262867e+01 6.0086025666747673e+01 5.7980589773507283e+01 5.9621944267632216e+01 5.7660883702702463e+01 5.9936545337926646e+01 5.8960702444833359e+01 5.9002829271281058e+01 5.8072223747277107e+01 5.7242139862469742e+01 5.7374447437843585e+01 6.0038151777755488e+01 5.9062194780295798e+01 5.9483088701194610e+01 6.0256823458622058e+01 5.9980440208194700e+01 5.7824477349944914e+01 5.8670613583260369e+01 5.7853243604791913e+01 5.9404687590741801e+01 5.9932392635145213e+01 5.7838735985759243e+01 6.1197800310607306e+01 5.9864232712509292e+01 5.6440500786199308e+01 5.8620562638207872e+01 5.9031932871078091e+01 6.2679615816892664e+01 5.8465140828791164e+01 5.9456046033537895e+01 5.7851080987128860e+01 2.0000000000000001e-01 
1.00000000e-01 5.9052738585219856e+01 5.9748493667385524e+01 5.6532144657378126e+01 5.9985369359422450e+01 5.9320884949856882e+01 5.6924942153315449e+01 5.8952917840364357e+01 6.1621446325900543e+01 5.8794959594540892e+01 5.7264459706259935e+01 6.0424363732472777e+01 5.8444470264222275e+01 6.2341359455392691e+01 5.8187259964260285e+01 5.8352156582735041e+01 5.9305634991037728e+01 5.9687929690201649e+01 5.7898502395790445e+01 5.8297332118834831e+01 5.9609937532092673e+01 5.9694282938386777e+01 5.9969971166101026e+01 5.6806858095273761e+01 6.0625679528880021e+01 6.0106903116185215e+01 6.0436686813200581e+01 6.0250916085039890e+01 5.9489277703090281e+01 5.8704518642865963e+01 5.6693633880190362e+01 5.9337424057688402e+01 6.0569087841436740e+01 5.7376535852755254e+01 5.9094554615242622e+01 5.5429443309772033e+01 5.6655223323295125e+01 5.8349741654711821e+01 5.8872587928944633e+01 5.7917678508586164e+01 6.0213768046795963e+01 6.0009212747858555e+01 5.8821221442161956e+01 5.9495938312346766e+01 5.9070644736777496e+01 5.8259077490576594e+01 5.8369189781554162e+01 5.8814774870335761e+01 5.9350565056418048e+01 5.8293253660889931e+01 5.8494430993800599e+01 5.8316979655857025e+01 5.8748774644875603e+01 5.9044533494919712e+01 5.8696717581256458e+01 5.9288907857143464e+01 5.6167790784177377e+01 5.8746069944369360e+01 5.8750204992528133e+01 5.9615212001225188e+01 6.1018769661418808e+01 5.9541520425864370e+01 5.9783624777077982e+01 6.1259604024293473e+01 5.8878737102006120e+01 6.1384901370363387e+01 6.0571114909666655e+01 5.8909579407078560e+01 5.9969341556070177e+01 5.7692816765525592e+01 5.9975546565839025e+01 5.7833720973867599e+01 5.9057197448255536e+01 5.8155862848841181e+01 6.0516944783952098e+01 6.1035539095771419e+01 5.8629810234695498e+01 5.8305282698319040e+01 6.0084468540593861e+01 5.7978651652161290e+01 5.9620532667090309e+01 5.7659018433109381e+01 5.9934487774062418e+01 5.8958655159015166e+01 5.9000798332750506e+01 5.8070767141339033e+01 5.7240216126093777e+01 5.7372791701551471e+01 6.0036138240727098e+01 5.9060435576307803e+01 5.9481165953774543e+01 6.0254751328820767e+01 5.9978711512972239e+01 5.7822656548443035e+01 5.8668981178143326e+01 5.7851268776382177e+01 5.9402622873287768e+01 5.9930347622607385e+01 5.7836765003362004e+01 6.1196185746060756e+01 5.9862431925101937e+01 5.6438617428632128e+01 5.8618630494399504e+01 5.9029915815732195e+01 6.2677447999936170e+01 5.8463147745392085e+01 5.9454036332207188e+01 5.7849144676711987e+01 2.0000000000000001e-01 
3.00000000e-01 5.7304317817235365e+01 5.7969159805788514e+01 5.4864754996870239e+01 5.8202265241341017e+01 5.7561214805531677e+01 5.5241869261265478e+01 5.7212000217391264e+01 5.9601756730145951e+01 5.6915868247363974e+01 5.5592005413683083e+01 5.8503155196802147e+01 5.6743004440104841e+01 6.0274576960242840e+01 5.6538459011122789e+01 5.6616104417864150e+01 5.7658011768092315e+01 5.7975505123184206e+01 5.6181691272834080e+01 5.6529279859962053e+01 5.7811002684531068e+01 5.7949437628302938e+01 5.8175144353201958e+01 5.5189196337102729e+01 5.8697638826765896e+01 5.8168176287149322e+01 5.8491467310821285e+01 5.8444177243094970e+01 5.7627482011835951e+01 5.6979337645675301e+01 5.5098623124342069e+01 5.7641750078801167e+01 5.8702169369017554e+01 5.5583272698648329e+01 5.7192432322387880e+01 5.3892174153945987e+01 5.5102450011718268e+01 5.6641215534550234e+01 5.7210177103028045e+01 5.6220847548924439e+01 5.8535233183415379e+01 5.8282553622557984e+01 5.7141730790950760e+01 5.7772327179377342e+01 5.7351308626616515e+01 5.6662996905796298e+01 5.6747104672203314e+01 5.7024784809029939e+01 5.7521304371544645e+01 5.6655486064470431e+01 5.6817885688686516e+01 5.6543189412463114e+01 5.7111023263720419e+01 5.7291595813222017e+01 5.6962715924834349e+01 5.7480918171471927e+01 5.4480362542786224e+01 5.6978338634681464e+01 5.6872623837997686e+01 5.7812663450328387e+01 5.9234194744366611e+01 5.7754137576966222e+01 5.7996247612787741e+01 5.9431367055888352e+01 5.7291008107196014e+01 5.9278946956043086e+01 5.8649128628030923e+01 5.7242475290026448e+01 5.8109524675354635e+01 5.6005972998890783e+01 5.8256861696258419e+01 5.6036285661123578e+01 5.7290539863987632e+01 5.6485625307322763e+01 5.8585359213042267e+01 5.9202933695954655e+01 5.6945189425415535e+01 5.6600427046652527e+01 5.8338900011916643e+01 5.6435197724082357e+01 5.7929492105299680e+01 5.6087961300357378e+01 5.8098333459226019e+01 5.7177236693347318e+01 5.7277066320964799e+01 5.6463540705011525e+01 5.5616229350774908e+01 5.5901036959274137e+01 5.8141444598375216e+01 5.7411621227702618e+01 5.7787492693435091e+01 5.8335573899220137e+01 5.8165852342335086e+01 5.6197101346429299e+01 5.6950674105969028e+01 5.6349888503772711e+01 5.7593882258902575e+01 5.8157759107444178e+01 5.6299867775577688e+01 5.9351798508027386e+01 5.7934359109807211e+01 5.4924030657712635e+01 5.6931516586766676e+01 5.7200157173034270e+01 6.0312119766720372e+01 5.6854246882484333e+01 5.7493079806560239e+01 5.6209658714555239e+01 2.0000000000000001e-01 
5.00000000e-01 5.4037684105147690e+01 5.4662766333973686e+01 5.1726196553831237e+01 5.4897719899662832e+01 5.4277194915952677e+01 5.2080635086732698e+01 5.3953365784149447e+01 5.5846461492932939e+01 5.3450243587631860e+01 5.2464271152718872e+01 5.4936603069868397e+01 5.3565302181906169e+01 5.6419726318157011e+01 5.3437720310704677e+01 5.3371760143057806e+01 5.4562640634295946e+01 5.4779386406044488e+01 5.2995985980718238e+01 5.3221667820347484e+01 5.4461642996426086e+01 5.4676449949304818e+01 5.4808891612302681e+01 5.2141832861940337e+01 5.5097803542946217e+01 5.4564195194774896e+01 5.4888585720980025e+01 5.5044593253896686e+01 5.4158735801982751e+01 5.3746933651771435e+01 5.2097708607576678e+01 5.4460762880707165e+01 5.5233116781625121e+01 5.2282185699921179e+01 5.3638183397914489e+01 5.0998587326227273e+01 5.2177632969673709e+01 5.3446576943072699e+01 5.4092674499972070e+01 5.3055980166626370e+01 5.5386292910825375e+01 5.5058500975941598e+01 5.4025133021210081e+01 5.4542817129325030e+01 5.4155901524914391e+01 5.3655434586970557e+01 5.3716467018455987e+01 5.3682458980269843e+01 5.4130728317242067e+01 5.3574608920598152e+01 5.3708418315789061e+01 5.3236106561669779e+01 5.4059375908039812e+01 5.4018408661716947e+01 5.3714790407523502e+01 5.4117590872327213e+01 5.1272751664789155e+01 5.3660741803338531e+01 5.3391322999276660e+01 5.4442202291986234e+01 5.5896112007758809e+01 5.4409594554176259e+01 5.4696758072762613e+01 5.6007374132351700e+01 5.4316188917414216e+01 5.5428747158034206e+01 5.5116483913246157e+01 5.4104851086511360e+01 5.4634511244069678e+01 5.2860110760510530e+01 5.5028995684926031e+01 5.2714669198957367e+01 5.3979967139073253e+01 5.3359162253390089e+01 5.5015195825923676e+01 5.5797063028751531e+01 5.3789200246782286e+01 5.3414274937299361e+01 5.5062225200934762e+01 5.3518053267157335e+01 5.4756248718189035e+01 5.3147978235605727e+01 5.4684930522861713e+01 5.3815989015698307e+01 5.4019843071996078e+01 5.3451841539542080e+01 5.2566424516477753e+01 5.3138054231666040e+01 5.4601072314885521e+01 5.4298654700635424e+01 5.4606636071880281e+01 5.4767782099651114e+01 5.4771360794856612e+01 5.3153473720039699e+01 5.3737568251042859e+01 5.3513992250303488e+01 5.4227563885229848e+01 5.4844615351974660e+01 5.3393594371305888e+01 5.5928172990192657e+01 5.4418747342595708e+01 5.2055632714434914e+01 5.3769461626244194e+01 5.3790583000270736e+01 5.6084723260434785e+01 5.3803285997410804e+01 5.3905149963742900e+01 5.3130996913592455e+01 2.0000000000000001e-01 
7.00000000e-01 4.9616179465543915e+01 5.0223805505247768e+01 4.7500075348346456e+01 5.0432609660090762e+01 4.9834547653949407e+01 4.7822970362134598e+01 4.9538664887975273e+01 5.0808078825135674e+01 4.8847384239550763e+01 4.8216731342853357e+01 5.0160628679361331e+01 4.9265564876055507e+01 5.1244442451144472e+01 4.9192341515648451e+01 4.8980955868293627e+01 5.0333163459035823e+01 5.0452395894478990e+01 4.8725584629274181e+01 4.8753185423934951e+01 4.9952476712282241e+01 5.0213771276584467e+01 5.0232659313792283e+01 4.7982646185005137e+01 5.0235480909801694e+01 4.9727953019208393e+01 5.0078837276987201e+01 5.0394488767881562e+01 4.9486424515499287e+01 4.9353020005006798e+01 4.7988358622403055e+01 5.0128920414333379e+01 5.0585275428162973e+01 4.7908169347700067e+01 4.8980226675673237e+01 4.7034399873308296e+01 4.8160824872484476e+01 4.9116015126251391e+01 4.9844313851730590e+01 4.8784916902119136e+01 5.1085532975931528e+01 5.0694590990530180e+01 4.9832165235518332e+01 5.0135713984811630e+01 4.9855735646162003e+01 4.9528100660525709e+01 4.9603996114358360e+01 4.9167427985431424e+01 4.9595267580715706e+01 4.9360100745275211e+01 4.9535343241478280e+01 4.8789655520809845e+01 4.9943168194677170e+01 4.9583685632932898e+01 4.9305123690169594e+01 4.9591468500131981e+01 4.6835315405632372e+01 4.9140683553847040e+01 4.8752269309312425e+01 4.9875380526331526e+01 5.1379390618685051e+01 4.9877680542534868e+01 5.0299060772289636e+01 5.1346754484185205e+01 5.0266463400842660e+01 5.0387235463757833e+01 5.0439290508022317e+01 4.9800706923769994e+01 4.9940321246336332e+01 4.8607334068536453e+01 5.0622349939056008e+01 4.8286368236396363e+01 4.9487148835335987e+01 4.9114762967418486e+01 5.0267941565354064e+01 5.1209349039569602e+01 4.9500971926462626e+01 4.9087461655749017e+01 5.0604062163254362e+01 4.9491724575339425e+01 5.0423538006766641e+01 4.9144892971717333e+01 5.0103100088352853e+01 4.9215592561525831e+01 4.9534624222288535e+01 4.9345947405124420e+01 4.8398759821531463e+01 4.9356564766101805e+01 4.9819019962284166e+01 5.0019987891631224e+01 5.0263139233878718e+01 4.9980158464768287e+01 5.0168785215932793e+01 4.9013416898887854e+01 4.9380811679503452e+01 4.9599757722714898e+01 4.9695289939853183e+01 5.0359293780400037e+01 4.9380641973584261e+01 5.1325888018276771e+01 4.9958792624092681e+01 4.8083888820702555e+01 4.9470261746801761e+01 4.9196824344328931e+01 5.0715764106214053e+01 4.9582180301985133e+01 4.9190629494472823e+01 4.8923642508920345e+01 2.0000000000000001e-01 
9.00000000e-01 4.4195672867630435e+01 4.4755164478709709e+01 4.2276754621330582e+01 4.4915510151192635e+01 4.4409599139195542e+01 4.2574907933411524e+01 4.4107961418249189e+01 4.4738979552438622e+01 4.3331973234381451e+01 4.2985994770265670e+01 4.4386816468171716e+01 4.4011843829542677e+01 4.5058809891739003e+01 4.3899903692427451e+01 4.3604833662508788e+01 4.5067207999925806e+01 4.5091771796369336e+01 4.3518165010126978e+01 4.3310397273387785e+01 4.4458275904689806e+01 4.4702907867273744e+01 4.4622445584354935e+01 4.2914683569775143e+01 4.4338959026876040e+01 4.3876542627167481e+01 4.4321033559340108e+01 4.4618306006302085e+01 4.3812769600498449e+01 4.3934305717512636e+01 4.2877026673319428e+01 4.4759374213059409e+01 4.4972039555509845e+01 4.2652147254174274e+01 4.3508151300951177e+01 4.2115445582137752e+01 4.3083667425571704e+01 4.3781662351537292e+01 4.4568021599683135e+01 4.3569115499799977e+01 4.5721252402423580e+01 4.5280170526560887e+01 4.4663457647710835e+01 4.4673284606360014e+01 4.4537999770524721e+01 4.4372985864685269e+01 4.4500936450528748e+01 4.3644041480772763e+01 4.4111364747281499e+01 4.4131386520271342e+01 4.4428116836261658e+01 4.3432158466626284e+01 4.4874395897831604e+01 4.4131632627963640e+01 4.3875116710171120e+01 4.4095863265364137e+01 4.1331843413243419e+01 4.3556283618805551e+01 4.3210625936012519e+01 4.4310899816300690e+01 4.5915010331398882e+01 4.4324995478667702e+01 4.4967007501830615e+01 4.5550953060694461e+01 4.5225855528872415e+01 4.4461009879868271e+01 4.4811582684423350e+01 4.4435596723719350e+01 4.4235829337393696e+01 4.3391296206852942e+01 4.5129278608489500e+01 4.2944701530345952e+01 4.3971976243646189e+01 4.3889942294222557e+01 4.4586835576023162e+01 4.5558699385876771e+01 4.4223261923986385e+01 4.3741251799422088e+01 4.5130642066284167e+01 4.4405731311398576e+01 4.5053385767796144e+01 4.4165946952534227e+01 4.4551375491375502e+01 4.3584222165966764e+01 4.3976097018057693e+01 4.4247863501587936e+01 4.3212858658843530e+01 4.4603132798117166e+01 4.4019848740384532e+01 4.4683194818637070e+01 4.4899411833925392e+01 4.4197711920953893e+01 4.4584058663179754e+01 4.3887151549644514e+01 4.4020614815799824e+01 4.4672729346579054e+01 4.4173054492886060e+01 4.4902413260653965e+01 4.4301884306721746e+01 4.5708288003563503e+01 4.4677217961084686e+01 4.3045855007140446e+01 4.4167047931066783e+01 4.3613081159496438e+01 4.4573257848665762e+01 4.4261367706794083e+01 4.3623961657779155e+01 4.3690258673666037e+01 2.0000000000000001e-01 
1.10000000e+00 3.7817993491182776e+01 3.8323804544232161e+01 3.6182161393182206e+01 3.8494602310901954e+01 3.7983416843740862e+01 3.6429629768505784e+01 3.7757297146689190e+01 3.7779625379324735e+01 3.6975043726632620e+01 3.6793429806599882e+01 3.7709198120396458e+01 3.7861292810551163e+01 3.8110196296258302e+01 3.7565699668797038e+01 3.7302198613797621e+01 3.8757747063546773e+01 3.8671186804500344e+01 3.7373443233807983e+01 3.6962048838076164e+01 3.8025325937250052e+01 3.8178472199932273e+01 3.8072045986116393e+01 3.7092438130330983e+01 3.7531300475612341e+01 3.7122531399800302e+01 3.7751302829076245e+01 3.7755270492723042e+01 3.7229838509854332e+01 3.7517898777082955e+01 3.6767155943992023e+01 3.8354093404249205e+01 3.8493162831533468e+01 3.6540892142072217e+01 3.7164880466118404e+01 3.6246650405233723e+01 3.6880946220659503e+01 3.7458894546198024e+01 3.8243671605835473e+01 3.7449118059888711e+01 3.9262003714544356e+01 3.8776337482021518e+01 3.8461467131357089e+01 3.8179718656061659e+01 3.8167401818549109e+01 3.8181944608510705e+01 3.8367162745159746e+01 3.7162621480430978e+01 3.7735670999005343e+01 3.7912492109613723e+01 3.8355923471552366e+01 3.7295218908427472e+01 3.8823428924152282e+01 3.7685387682270623e+01 3.7457599704851560e+01 3.7698944350010478e+01 3.4934154237536035e+01 3.6964545143687324e+01 3.6900105151332497e+01 3.7833309760338302e+01 3.9622778749873021e+01 3.7809700096724619e+01 3.8689281585600853e+01 3.8617008427446166e+01 3.9135767522964471e+01 3.7765217020076051e+01 3.8248725051839337e+01 3.8010273513277710e+01 3.7649288037797142e+01 3.7238515336663838e+01 3.8536865832065772e+01 3.6728608702827600e+01 3.7503039966942019e+01 3.7713642511279843e+01 3.8067498011917671e+01 3.8819020384107638e+01 3.7994154743874873e+01 3.7412907608825556e+01 3.8734792314511715e+01 3.8197905840978855e+01 3.8662691836998633e+01 3.8161615211221871e+01 3.8097881431918140e+01 3.7104240491254536e+01 3.7423816834065164e+01 3.8125272394703551e+01 3.6997833602980336e+01 3.8782040758187293e+01 3.7346728496442019e+01 3.8317120858585255e+01 3.8558271794561080e+01 3.7523114033617638e+01 3.8148461976705491e+01 3.7758450196055428e+01 3.7685835369695681e+01 3.8676672287696533e+01 3.7715600130312460e+01 3.8572627918036460e+01 3.8086289346369973e+01 3.9089298089301522e+01 3.8336723594356073e+01 3.6881580454351656e+01 3.7889875366131122e+01 3.7118756559569469e+01 3.7715808688077843e+01 3.7837111607296713e+01 3.7284678580375981e+01 3.7422210584757572e+01 2.0000000000000001e-01 
1.30000000e+00 3.1525705321121997e+01 3.1973900777184550e+01 3.0137129161593631e+01 3.2080725148057368e+01 3.1693422456483113e+01 3.0362894706617144e+01 3.1449387658271444e+01 3.1048895872321051e+01 3.0795839356745180e+01 3.0649590010304216e+01 3.1234661689906659e+01 3.1817735243352434e+01 3.1545197587896695e+01 3.1249852028784520e+01 3.1132103652925629e+01 3.2453311851299866e+01 3.2284578387923389e+01 3.1294790761729878e+01 3.0695925999649589e+01 3.1696464767666757e+01 3.1686486204098578e+01 3.1681038782812763e+01 3.1505223181424302e+01 3.0861623389809306e+01 3.0580803128845435e+01 3.1444236069985759e+01 3.0918406463940304e+01 3.0804880007988459e+01 3.1151285587628397e+01 3.0653221197022820e+01 3.1955109838400393e+01 3.2223835644479031e+01 3.0573752927369849e+01 3.1014904098667493e+01 3.0339106172752253e+01 3.0627744590184886e+01 3.1177733835493552e+01 3.1897526598274144e+01 3.1452412663532524e+01 3.2744194287009485e+01 3.2288871801155558e+01 3.2239715906095562e+01 3.1755972820132207e+01 3.1897378920757284e+01 3.1987795767352779e+01 3.2216900664692425e+01 3.0778922440097439e+01 3.1501128449863302e+01 3.1718470565427815e+01 3.2325602047957638e+01 3.1386916879684438e+01 3.2812149085927082e+01 3.1275350910692680e+01 3.1106567693518464e+01 3.1437557379265169e+01 2.8697781480779369e+01 3.0479292760953349e+01 3.0830555218431439e+01 3.1467685357239102e+01 3.3493423931014604e+01 3.1382735512291838e+01 3.2462060137631170e+01 3.1706403717718857e+01 3.2995362412222640e+01 3.1321981169217562e+01 3.1813221456282708e+01 3.1541443717948795e+01 3.1298620149360158e+01 3.1174777989630950e+01 3.1921009642072423e+01 3.0630078741417901e+01 3.1151927318412696e+01 3.1626222079109212e+01 3.1747155731284046e+01 3.2093456933249541e+01 3.1849430008940665e+01 3.1181786880548646e+01 3.2522300772971278e+01 3.1857954199978622e+01 3.2311109289997013e+01 3.2115314594541907e+01 3.1784202288479701e+01 3.0901478293830035e+01 3.0904261427906359e+01 3.1948136162633848e+01 3.0767590536322327e+01 3.2843656443186099e+01 3.0916859518671885e+01 3.1985303633361809e+01 3.2247682164698560e+01 3.1010502306977038e+01 3.1884659036684354e+01 3.1622372251636918e+01 3.1412420425292151e+01 3.2541848049877139e+01 3.1395831033094112e+01 3.2421882707899861e+01 3.1736447808711759e+01 3.2524757868338099e+01 3.2089960618830887e+01 3.0578973227559779e+01 3.1683527811855100e+01 3.0790574296886163e+01 3.1151670973574561e+01 3.1383601096638650e+01 3.1151444242293771e+01 3.1132727010556760e+01 2.0000000000000001e-01 
1.50000000e+00 2.5046018935568100e+01 2.5350584239222126e+01 2.3974746214685091e+01 2.5492916229611382e+01 2.5142469074918502e+01 2.4132935571587499e+01 2.5017711951118546e+01 2.4314147957992304e+01 2.4503802775355620e+01 2.4301750627049827e+01 2.4701908519882064e+01 2.5522288916452457e+01 2.5009366123811059e+01 2.4765933815182358e+01 2.4834439641990365e+01 2.5901299039032050e+01 2.5683433593340535e+01 2.4981468375820381e+01 2.4273533539641097e+01 2.5170031511532677e+01 2.4963498159921116e+01 2.5191967711976933e+01 2.5756292309393306e+01 2.4094859095970936e+01 2.4013606874011561e+01 2.5074279631623511e+01 2.3946917005852370e+01 2.4291496885888908e+01 2.4596052298269967e+01 2.4300473133297750e+01 2.5307254282431892e+01 2.5855544131280361e+01 2.4446808042997205e+01 2.4797702585289795e+01 2.4112763256782170e+01 2.4168724941467786e+01 2.4680683871603105e+01 2.5257898658110264e+01 2.5275629431768980e+01 2.5893224255172868e+01 2.5558501775561911e+01 2.5708703750971132e+01 2.5227781126707239e+01 2.5498884287865430e+01 2.5526896546180136e+01 2.5753087415434944e+01 2.4251757828310513e+01 2.5102556674463248e+01 2.5253658414797123e+01 2.6025544001276494e+01 2.5305914922200049e+01 2.6511371837448245e+01 2.4641943451623206e+01 2.4587426865411455e+01 2.5011588918560669e+01 2.2404767854107341e+01 2.3922014995628203e+01 2.4567778650956924e+01 2.4940460535617827e+01 2.7152075275422501e+01 2.4783386887268840e+01 2.5951846594064033e+01 2.4646445855548038e+01 2.6483195676583261e+01 2.4807704065188794e+01 2.5208150153250251e+01 2.4794348129317019e+01 2.4956566158293697e+01 2.4918934228385474e+01 2.5047000917916609e+01 2.4339516580543062e+01 2.4659830000220303e+01 2.5364372511347842e+01 2.5246951324196488e+01 2.5176066285953059e+01 2.5493919460254222e+01 2.4827245426393485e+01 2.6286509377926741e+01 2.5126926898768652e+01 2.5744416946795418e+01 2.5720048733645321e+01 2.5294288329412165e+01 2.4723097846110903e+01 2.4240740026522303e+01 2.5414283669730420e+01 2.4281243290407765e+01 2.6455721341364182e+01 2.4498150483975149e+01 2.5421469925033559e+01 2.5693994355366769e+01 2.4383759365378946e+01 2.5491347280224019e+01 2.5195487123115317e+01 2.4930946916588905e+01 2.5959188269149760e+01 2.4968876954109557e+01 2.6158227775333270e+01 2.5025993021233838e+01 2.5737080354503629e+01 2.5742024554973991e+01 2.3924422756308854e+01 2.5277634224025238e+01 2.4382119447404129e+01 2.4516019540901176e+01 2.4717971318486139e+01 2.4897608482442450e+01 2.4583366283143349e+01 2.0000000000000001e-01 
1.70000000e+00 1.9185429803543194e+01 1.9556356951496454e+01 1.8317996255728897e+01 1.9628264110387772e+01 1.9273019856305801e+01 1.8443775502579687e+01 1.9148320911888398e+01 1.8354341616350602e+01 1.8867411113728146e+01 1.8559444575539857e+01 1.8875298078154831e+01 1.9704820711448704e+01 1.9120091970584593e+01 1.9022588657338392e+01 1.9186089066738013e+01 1.9967021122131239e+01 1.9704527872301451e+01 1.9220261008080669e+01 1.8514547007142163e+01 1.9235491558050512e+01 1.8867840547356931e+01 1.9355050577962515e+01 2.0466082121468716e+01 1.8083921763077804e+01 1.8176179937142081e+01 1.9345553985819432e+01 1.7752750995109910e+01 1.8482847173425824e+01 1.8687422772171324e+01 1.8554767026022880e+01 1.9269364878969490e+01 2.0139367348854790e+01 1.8898543489147063e+01 1.9124161969573706e+01 1.8407191519436285e+01 1.8382017043800662e+01 1.8781305256027885e+01 1.9182188396610854e+01 1.9673175880419141e+01 1.9599504021943869e+01 1.9400533247819581e+01 1.9724257630489717e+01 1.9478101679571338e+01 1.9740435568803573e+01 1.9647916511443480e+01 1.9802652265369314e+01 1.8398043425805255e+01 1.9309920019644380e+01 1.9311294723948965e+01 2.0280810990186037e+01 1.9728499761935367e+01 2.0724125012463340e+01 1.8615700590069785e+01 1.8727668629782247e+01 1.9192033278239656e+01 1.6745368357543036e+01 1.8101857833389268e+01 1.8745799490283321e+01 1.9074959569696450e+01 2.1381568469169817e+01 1.8825582732599297e+01 1.9971316280637605e+01 1.8320326009779556e+01 2.0451014951069386e+01 1.8977747988133967e+01 1.9226041108730481e+01 1.8669829808586464e+01 1.9391471255641807e+01 1.9253896063930362e+01 1.8794189513808814e+01 1.8612817339954493e+01 1.8801080426291090e+01 1.9733851969138154e+01 1.9290525608391366e+01 1.8990789749122001e+01 1.9706347300656489e+01 1.9150035072949589e+01 2.0881659840269805e+01 1.8911628119586528e+01 1.9803216140103419e+01 1.9810938685528171e+01 1.9409805875808363e+01 1.9238022440414404e+01 1.8363928285099028e+01 1.9375125026838294e+01 1.8373845882880939e+01 2.0469800985918052e+01 1.8844829198094040e+01 1.9443856359787340e+01 1.9778580044885103e+01 1.8417819093664999e+01 1.9763497792101671e+01 1.9306975516846851e+01 1.9043223649376625e+01 1.9848071655354918e+01 1.9254135805819665e+01 2.0590463801407971e+01 1.8865958511835160e+01 1.9583281609557954e+01 1.9956529020526311e+01 1.7819026009690390e+01 1.9468180648014265e+01 1.8665003309576527e+01 1.8546764489713507e+01 1.8741360697419815e+01 1.9284040259688538e+01 1.8637269324967857e+01 2.0000000000000001e-01 
1.90000000e+00 1.3867350596047624e+01 1.4092997151495958e+01 1.3263926393094540e+01 1.4157695038436731e+01 1.3929690638470527e+01 1.3359376281566419e+01 1.3841268002369938e+01 1.3059803235073380e+01 1.3792889865944817e+01 1.3362762697177008e+01 1.3636265015878053e+01 1.4290714839183696e+01 1.3677227831294344e+01 1.4000461245198418e+01 1.4050041733493014e+01 1.4591303417055370e+01 1.4316140786730122e+01 1.3941277634840983e+01 1.3334937132053584e+01 1.3814804697962142e+01 1.3375835951959532e+01 1.3972186631299905e+01 1.5408278824555715e+01 1.2765103741079811e+01 1.2963445762381705e+01 1.4106288569794096e+01 1.2332655042923617e+01 1.3299503375350040e+01 1.3382246628718212e+01 1.3377323491196004e+01 1.3813382465491376e+01 1.4892437809609307e+01 1.3842887163406811e+01 1.3881719363829699e+01 1.3198243890745536e+01 1.3286154873710672e+01 1.3434329963082860e+01 1.3659532230053157e+01 1.4485421758522515e+01 1.3872223762000958e+01 1.3778655924458338e+01 1.4290853690234217e+01 1.4412563234199700e+01 1.4535849672236200e+01 1.4311514482799041e+01 1.4326030761282617e+01 1.3161458469328718e+01 1.4015199646507565e+01 1.3847521443479055e+01 1.5015469217479959e+01 1.4559298320045590e+01 1.5352284103815752e+01 1.3180663066677711e+01 1.3457632826141282e+01 1.3869858032254600e+01 1.1661032662241659e+01 1.2910687722532936e+01 1.3334327026402068e+01 1.3771298076314331e+01 1.5968094480766426e+01 1.3441242556569740e+01 1.4461180729202919e+01 1.2761652204190913e+01 1.4855526374033058e+01 1.3711606806653062e+01 1.3803777367950767e+01 1.3184287010324818e+01 1.4387719600625012e+01 1.4084094156468282e+01 1.3176376207674362e+01 1.3365776184774523e+01 1.3493018219521897e+01 1.4619562675976924e+01 1.3826112798582203e+01 1.3572357482584804e+01 1.4370554053341277e+01 1.3991769686616092e+01 1.6010244016915440e+01 1.3264119130074990e+01 1.4397362487483409e+01 1.4352239465272190e+01 1.4041227676326949e+01 1.4176014286494674e+01 1.3236578854568590e+01 1.3813658444471088e+01 1.3034402755612980e+01 1.4869835855298213e+01 1.3779047932780701e+01 1.3993638783757257e+01 1.4424992874990721e+01 1.3016075520521632e+01 1.4553504088964038e+01 1.3920605078127197e+01 1.3684196219335211e+01 1.4232819143937048e+01 1.4145077999598969e+01 1.5513533296069250e+01 1.3303551823105998e+01 1.4031955458669428e+01 1.4590545014640039e+01 1.2345086182730133e+01 1.4140684030608384e+01 1.3517996149485972e+01 1.3150287251153786e+01 1.3414720126198983e+01 1.4198921521129378e+01 1.3285347723151110e+01 2.0000000000000001e-01 
2.10000000e+00 9.4262346201835161e+00 9.6453358652137595e+00 8.9880304461942107e+00 9.6720773264931950e+00 9.4781134378660834e+00 9.0603956734027324e+00 9.3994893099917274e+00 8.7094250402300126e+00 9.5704943572209586e+00 9.0276903666835118e+00 9.2671717666612583e+00 9.7040686668106790e+00 9.0230391353354999e+00 1.0021766544502325e+01 9.6972729079793041e+00 1.0111551245308208e+01 9.8836953437281689e+00 9.4996095698172951e+00 9.0439191078876586e+00 9.2729468139122986e+00 8.8497340912967104e+00 9.3744557885213364e+00 1.0939414180872456e+01 8.4239361943694568e+00 8.6566076082325143e+00 9.6760601507553847e+00 7.9619945917937640e+00 9.0264680805540571e+00 9.0067766852180231e+00 9.0865512420679266e+00 9.3049754949108046e+00 1.0385311310188060e+01 9.6066062417056060e+00 9.4623952954267345e+00 8.8454266039920615e+00 9.1798602717567093e+00 8.9865195962187308e+00 9.0895758673020826e+00 1.0004832615145615e+01 9.1369118164154326e+00 9.0720616546147372e+00 9.8156068768666902e+00 1.0237954706711452e+01 1.0191101524702267e+01 9.8579930133785698e+00 9.7177677393240742e+00 8.8572724928554383e+00 9.5469807143225669e+00 9.2624094388850740e+00 1.0573817556774788e+01 1.0230857313049858e+01 1.0759519085137425e+01 8.7134243703314063e+00 9.0770571166964569e+00 9.3768418721823448e+00 7.5263187058294694e+00 8.5781072858182785e+00 8.8023564830785421e+00 9.3223598703575163e+00 1.1225447393792200e+01 8.9765003805010508e+00 9.8141131545132918e+00 8.3323219248952203e+00 1.0109956694504374e+01 9.3171583060689613e+00 9.2890091569312023e+00 8.7175458427778185e+00 1.0121868911322293e+01 9.7355229608829390e+00 8.5907234125966987e+00 8.9450102857011267e+00 9.0676852306393876e+00 1.0309216802301263e+01 9.2626601030304876e+00 9.1981059297411303e+00 9.8295478568600902e+00 9.6089015102880602e+00 1.1780263443225977e+01 8.6313231092908076e+00 9.8395028176680519e+00 9.7437157020286520e+00 9.5631599379814443e+00 9.7981088152190079e+00 9.0897117421063793e+00 9.1388330963265254e+00 8.6271585288724424e+00 1.0099556997189815e+01 9.5305690319117708e+00 9.4445581054093530e+00 9.9442100401092830e+00 8.5155365141956860e+00 1.0160495631004437e+01 9.4120263013686110e+00 9.2019808552173004e+00 9.5973529654307548e+00 9.8720711167176631e+00 1.1133980938275936e+01 8.7515272235441461e+00 9.4553522418582272e+00 1.0006022187154395e+01 7.9225222101347121e+00 9.6338844068961116e+00 9.2041962735280620e+00 8.6523595104129036e+00 9.0084541016684394e+00 9.9335121371693553e+00 8.8888956960962044e+00 2.0000000000000001e-01 
2.30000000e+00 5.8708880521873326e+00 6.0516106148367745e+00 5.5958559907279461e+00 6.0652980493052802e+00 5.9034227084510613e+00 5.6434813781066619e+00 5.8532263293757723e+00 5.2954549269417175e+00 6.1249545847793234e+00 5.5659956084597120e+00 5.7367021364757935e+00 6.0357589510840102e+00 5.3088152168732448e+00 6.9625062006729648e+00 6.1184336266449044e+00 6.5036956849371315e+00 6.3858930382503480e+00 5.9286804563668891e+00 5.6197633856731821e+00 5.6611982717815579e+00 5.3073602614522208e+00 5.6662715335182146e+00 7.1436389679108316e+00 5.0038815838372592e+00 5.2582392641105651e+00 6.0855487951410332e+00 4.5687629397670984e+00 5.6082393163203630e+00 5.5445697221947183e+00 5.6662190231709912e+00 5.7586704269531115e+00 6.6121397586359185e+00 6.1886758428567745e+00 5.9121518331902276e+00 5.3869425609322805e+00 5.9407985442896356e+00 5.4622721340968008e+00 5.5187201181797256e+00 6.2830351781459894e+00 5.4534844421533508e+00 5.3450947976724379e+00 6.2677884920717437e+00 6.7564747620266683e+00 6.6492885238449553e+00 6.2525484118822057e+00 6.0322466500365604e+00 5.4722425509766870e+00 5.9358362918814427e+00 5.6302560908369150e+00 6.9310969895762966e+00 6.8219458856709858e+00 6.9651713946416303e+00 5.2475963636544689e+00 5.5761070679177189e+00 5.7546105527712106e+00 4.4140880218481779e+00 5.0865203883159840e+00 5.2594119719174213e+00 5.7160273542187179e+00 7.2074047737825460e+00 5.4675118957328737e+00 6.0879064088065897e+00 4.9887983036643373e+00 6.2873432890415968e+00 5.7942481685027856e+00 5.6929934630156067e+00 5.2635965791022565e+00 6.5229782283731428e+00 6.2086739046810910e+00 5.0682119173118352e+00 5.4188077230243392e+00 5.5486993835615115e+00 6.7671455372510767e+00 5.6581073729547713e+00 5.6628879678085076e+00 6.1385207620374498e+00 6.0282771966789124e+00 8.1531599344478156e+00 5.0953720811753804e+00 6.1348604488545755e+00 6.0473113184227154e+00 6.0258289485661667e+00 6.1724517391731419e+00 5.7613818386948745e+00 5.4272032111835138e+00 5.1802988276424067e+00 6.2542206778287008e+00 6.0687873874830531e+00 5.8373482305394733e+00 6.2866690091722415e+00 5.0025622988412266e+00 6.5790286922410575e+00 5.8184939175249983e+00 5.6339993632948460e+00 6.0404547116474276e+00 6.3376725281539832e+00 7.3514835907280212e+00 5.2468314614174938e+00 5.8672334315358112e+00 6.2722645523343488e+00 4.5980072107756431e+00 5.9913708002067567e+00 5.7001683145659898e+00 5.0992766349965022e+00 5.4523530012981238e+00 6.4321713269024299e+00 5.4526114737319933e+00 2.0000000000000001e-01 
2.50000000e+00 3.2750886408441970e+00 3.4073569349779143e+00 3.1134307547978328e+00 3.4157017236321652e+00 3.2909659841353189e+00 3.1399986839966414e+00 3.2662616458148910e+00 2.8746448173806938e+00 3.4628148124113420e+00 3.0634961710173658e+00 3.1162225736698983e+00 3.3847160325239871e+00 2.7573152505074083e+00 4.6830043216546073e+00 3.4350821869822159e+00 3.8128705721453846e+00 3.8070964425066989e+00 3.3179883198495488e+00 3.0988275858214913e+00 3.0762393096174754e+00 2.7958341020577664e+00 2.9956905837119985e+00 4.2030548198475151e+00 2.5049224357067690e+00 2.8639461494830178e+00 3.4386966372942207e+00 2.1893361109063734e+00 3.0909075344324126e+00 3.0349962749507400e+00 3.1694867069012269e+00 3.2169320160029873e+00 3.7066563582416867e+00 3.6435073730437595e+00 3.2959037079680757e+00 2.9083361037195741e+00 3.4799528907450146e+00 2.9480723903539636e+00 2.9971240391031682e+00 3.5100404585291773e+00 2.8881236126664156e+00 2.7560072162434879e+00 3.5801080540138184e+00 3.9523688975450342e+00 3.9281833817300544e+00 3.5716776887167305e+00 3.3620632248069477e+00 3.0419824204613097e+00 3.2938401110750548e+00 3.0483199942272861e+00 4.1328936957722497e+00 4.3984416926042780e+00 4.0737172198033065e+00 2.8253073043942014e+00 3.0354316174012776e+00 3.1238158449508262e+00 2.3223017531359229e+00 2.5822051303083051e+00 2.7935766656024708e+00 3.0627465211914915e+00 4.1125184252121558e+00 2.9888537730703377e+00 3.3791108271125303e+00 2.6523501045221538e+00 3.5079911220043449e+00 3.2129081090975720e+00 3.0858745456623558e+00 2.8144641639582502e+00 3.7207426076568586e+00 3.5724603973598139e+00 2.6394030553176098e+00 2.9326915660300199e+00 3.0128975053193514e+00 4.0567779605419103e+00 3.0895827784847549e+00 3.0129278556981633e+00 3.4288541909372019e+00 3.3847788004205412e+00 5.3079060111184750e+00 2.7080410545368561e+00 3.3981671655603898e+00 3.3650933574209616e+00 3.4694804713768286e+00 3.4703324605184838e+00 3.2055259550675439e+00 2.7905922277823709e+00 2.7466763210895224e+00 3.4658793210776682e+00 3.4864616276071869e+00 3.2509953310693991e+00 3.5014358139182087e+00 2.6053138733811996e+00 3.8766083946375720e+00 3.2164811333538990e+00 3.0631441270113280e+00 3.6060194655367015e+00 3.6196194493255023e+00 4.2692329427412101e+00 2.8215034829527852e+00 3.3038871735222171e+00 3.5233177625976615e+00 2.3836480690293218e+00 3.3307172940226835e+00 3.1032912220199722e+00 2.6281265779563023e+00 2.8321857346246295e+00 3.7153700430631207e+00 2.9975429764233414e+00 2.0000000000000001e-01 


==> anc/LHC13-Ytt-HT4-NNPDF30QED-pheno.dat <==
-2.50000000e+00 3.2747819186263900e+00 3.1129792008462607e+00 3.4154205275844949e+00 2.8251457242549547e+00 3.7244181129978253e+00 2.7969191488170404e+00 3.7458996593436100e+00 2.00000000e-01 1.0362079662728676e+00 
-2.30000000e+00 5.8708547375043532e+00 5.5959058818938212e+00 6.0652739835256506e+00 5.3073499635401848e+00 6.4343595114685215e+00 5.2438503487781265e+00 6.4669557973120826e+00 2.00000000e-01 1.0217176031287420e+00 
-2.10000000e+00 9.4260727958636998e+00 8.9883048010152802e+00 9.6716091043680290e+00 8.8020169751533537e+00 1.0050128616574046e+01 8.6637825068818248e+00 1.0096694705852030e+01 2.00000000e-01 1.0131990891666034e+00 
-1.90000000e+00 1.3867027648098944e+01 1.3263620195224703e+01 1.4157502498240406e+01 1.3249220407344675e+01 1.4484834888853209e+01 1.3003438428091780e+01 1.4549714564110305e+01 2.00000000e-01 1.0081187785101917e+00 
-1.70000000e+00 1.9184424106431116e+01 1.8317591566017082e+01 1.9627278043501544e+01 1.8558818670735157e+01 1.9810029542127076e+01 1.8115414838794496e+01 1.9950910747378700e+01 2.00000000e-01 1.0046040422391007e+00 
-1.50000000e+00 2.5044593125612248e+01 2.3973785916587669e+01 2.5491324029980632e+01 2.4348693226603011e+01 2.5740493024621486e+01 2.3767524314490437e+01 2.5871542441083797e+01 2.00000000e-01 1.0021796260639702e+00 
-1.30000000e+00 3.1525979136220968e+01 3.0136871653932168e+01 3.2081124149594288e+01 3.0811860980563651e+01 3.2240097291878278e+01 2.9964062257001675e+01 3.2430495983003084e+01 2.00000000e-01 1.0004982544337664e+00 
-1.10000000e+00 3.7819038235188962e+01 3.6183140868900878e+01 3.8495797844346136e+01 3.7105131095746842e+01 3.8532945374631083e+01 3.6034150676608668e+01 3.8802738886979434e+01 2.00000000e-01 9.9926126860709630e-01 
-9.00000000e-01 4.4192878326946989e+01 4.2274741744529216e+01 4.4912139837833386e+01 4.3505637287881505e+01 4.4880119366012472e+01 4.2155343494217711e+01 4.5187683517332722e+01 2.00000000e-01 9.9825115996383562e-01 
-7.00000000e-01 4.9616358871261525e+01 4.7500371429940301e+01 5.0432850333581776e+01 4.8845262258227045e+01 5.0387455484296005e+01 4.7364250339582291e+01 5.0739411984286512e+01 2.00000000e-01 9.9755857409952331e-01 
-5.00000000e-01 5.4038448009702357e+01 5.1726985374334177e+01 5.4898620241169326e+01 5.3139456754835059e+01 5.4937439264569655e+01 5.1558318014917589e+01 5.5282667260523830e+01 2.00000000e-01 9.9706293448075778e-01 
-3.00000000e-01 5.7304274718868307e+01 5.4864225614404141e+01 5.8202354389443990e+01 5.6220819615411635e+01 5.8387729822324978e+01 5.4634496714351322e+01 5.8711549409860666e+01 2.00000000e-01 9.9677290091230630e-01 
-1.00000000e-01 5.9054620192846187e+01 5.6533106864780045e+01 5.9987692281419697e+01 5.7856284102278856e+01 6.0252956283413518e+01 5.6262839605197620e+01 6.0573380512459238e+01 2.00000000e-01 9.9663836288073604e-01 
1.00000000e-01 5.9052738585219856e+01 5.6532144657378126e+01 5.9985369359422450e+01 5.7854561085399823e+01 6.0250916085039890e+01 5.6261856454038465e+01 6.0571102666086077e+01 2.00000000e-01 9.9660660783196653e-01 
3.00000000e-01 5.7304317817235365e+01 5.4864754996870239e+01 5.8202265241341017e+01 5.6220847548924439e+01 5.8387788085546291e+01 5.4634978090482399e+01 5.8711519792351844e+01 2.00000000e-01 9.9677365058210954e-01 
5.00000000e-01 5.4037684105147690e+01 5.1726196553831237e+01 5.4897719899662832e+01 5.3138765140426983e+01 5.4936603069868397e+01 5.1557557091257983e+01 5.5281756801167433e+01 2.00000000e-01 9.9704883968446012e-01 
7.00000000e-01 4.9616179465543915e+01 4.7500075348346456e+01 5.0432609660090762e+01 4.8845123467329998e+01 5.0387235463757833e+01 4.7363975214770534e+01 5.0739160148792500e+01 2.00000000e-01 9.9755496706918256e-01 
9.00000000e-01 4.4195672867630435e+01 4.2276754621330582e+01 4.4915510151192635e+01 4.3508151300951177e+01 4.4883194434309694e+01 4.2157307556742417e+01 4.5191088167621004e+01 2.00000000e-01 9.9831428446679682e-01 
1.10000000e+00 3.7817993491182776e+01 3.6182161393182206e+01 3.8494602310901954e+01 3.7104240491254536e+01 3.8531746491111015e+01 3.6033227400694862e+01 3.8801478539278747e+01 2.00000000e-01 9.9923366419752624e-01 
1.30000000e+00 3.1525705321121997e+01 3.0137129161593631e+01 3.2080725148057368e+01 3.0811694736148425e+01 3.2239715906095562e+01 2.9964310154527439e+01 3.2430060408322632e+01 2.00000000e-01 1.0004895647265450e+00 
1.50000000e+00 2.5046018935568100e+01 2.3974746214685091e+01 2.5492916229611382e+01 2.4350013316162208e+01 2.5742024554973991e+01 2.3768502178436254e+01 2.5873147108022518e+01 2.00000000e-01 1.0022366810011867e+00 
1.70000000e+00 1.9185429803543194e+01 1.8317996255728897e+01 1.9628264110387772e+01 1.8559920921558216e+01 1.9810938685528171e+01 1.8115989612922046e+01 1.9951826296724505e+01 2.00000000e-01 1.0046567061803511e+00 
1.90000000e+00 1.3867350596047624e+01 1.3263926393094540e+01 1.4157695038436731e+01 1.3249279433572729e+01 1.4485421758522515e+01 1.3003560846980971e+01 1.4550220903726398e+01 2.00000000e-01 1.0081422564969533e+00 
2.10000000e+00 9.4262346201835161e+00 8.9880304461942107e+00 9.6720773264931950e+00 8.8023564830785421e+00 1.0050112757288490e+01 8.6638391663282199e+00 1.0096803457964723e+01 2.00000000e-01 1.0132164835000648e+00 
2.30000000e+00 5.8708880521873326e+00 5.5958559907279461e+00 6.0652980493052802e+00 5.3073602614522208e+00 6.4344158429224443e+00 5.2438264876169978e+00 6.4670078538297506e+00 2.00000000e-01 1.0217234009553899e+00 
2.50000000e+00 3.2750886408441970e+00 3.1134307547978328e+00 3.4157017236321652e+00 2.8253073043942014e+00 3.7248699772941927e+00 2.7971383058304808e+00 3.7463372903593761e+00 2.00000000e-01 1.0363050194548573e+00 


==> anc/LHC13-Ytt-HT4-PDF4LHC15LUXqed-all_members.dat <==
-2.50000000e+00 3.2826584449170806e+00 3.3354576130770277e+00 3.1286639301272254e+00 3.4258583245499699e+00 3.3069561495427702e+00 3.1310535151234400e+00 3.2688415406689444e+00 3.3247717112009112e+00 3.3030777734301742e+00 3.3102959274222368e+00 3.3104850953890157e+00 3.2995961528639106e+00 3.2668115169164009e+00 3.2960285509341478e+00 3.2430439260273203e+00 3.2802259761627521e+00 3.2848571132631008e+00 3.2038771258480461e+00 3.3323132793691279e+00 3.3589281363621786e+00 3.3751842299676471e+00 3.3542468871161679e+00 3.2117573301336853e+00 3.3002890075805480e+00 3.3058864246071655e+00 3.2989013692224280e+00 3.0440675732234386e+00 3.2426821586348611e+00 3.3566857362493474e+00 3.0998552741974725e+00 3.2407019900923637e+00 3.3830870241331907e+00 3.2672817912990766e+00 3.2601286190498913e+00 3.3002431939331887e+00 3.3036352588884128e+00 3.2540768399793483e+00 3.2372333343638751e+00 3.2703895277538781e+00 3.2920972807775226e+00 3.3505020914604740e+00 3.3093802580953242e+00 3.2884897079601378e+00 3.2890247204095839e+00 3.2935940261988721e+00 3.2756246607452821e+00 3.2685813146674128e+00 3.2849068324782671e+00 3.3060797883275841e+00 3.2587502991364459e+00 3.3114239684461433e+00 3.2792704579403700e+00 3.2718279780671766e+00 3.2880511707007893e+00 3.2705100933530491e+00 3.2756597872807878e+00 3.2816045916887346e+00 3.2948657233783938e+00 3.2907305666315776e+00 3.2870428206881019e+00 3.2707746530923294e+00 3.2748590747859283e+00 3.2751240414435698e+00 3.2763663237128893e+00 3.2815800368094221e+00 3.2745867297758817e+00 3.2845084023019901e+00 3.2780216507672724e+00 3.2812083421509977e+00 3.2820349119999883e+00 3.2906386353536972e+00 3.2775739739777263e+00 3.2763624750605609e+00 3.2738606706783959e+00 3.2832492803644362e+00 3.2869162200420199e+00 3.2818308001613037e+00 3.2817405830063908e+00 3.2808727999771219e+00 3.2807077200572676e+00 3.2899780371702847e+00 3.2794127937495605e+00 3.2808947025690092e+00 3.2843543415292888e+00 3.2865113177882241e+00 3.2779167805953562e+00 3.2865524452352144e+00 3.2814106481608003e+00 3.2801487314258337e+00 3.2826258594972004e+00 3.2734812291253590e+00 3.2748554560884493e+00 3.2884380271013249e+00 3.2736358052910770e+00 3.2786666448210480e+00 3.2806448700647994e+00 3.2862821199922747e+00 3.2785622044379643e+00 3.2820893581071218e+00 3.2807621208263060e+00 3.2767068214143547e+00 3.2812596152738740e+00 3.2816028302265932e+00 3.2831620652594937e+00 3.2822653316211428e+00 3.2782447657618721e+00 3.2827255492346454e+00 3.2813167459464632e+00 3.2811495186978701e+00 3.2812167278468154e+00 3.2811328336491816e+00 3.2811512320386726e+00 3.2812044175435333e+00 3.2813463530595053e+00 2.0000000000000001e-01 
-2.30000000e+00 5.9798555062843448e+00 6.0847638887826632e+00 5.6960805190300556e+00 6.1627367983487567e+00 6.0062511871088571e+00 5.7390500267582354e+00 5.9655825539911262e+00 6.0412959934101220e+00 5.9831559046174556e+00 6.0352830835984843e+00 6.0262201485285036e+00 6.0202129162673739e+00 5.9754763319824979e+00 5.9792805691722251e+00 5.9253324697380361e+00 5.9913345884606946e+00 5.9984782803436456e+00 5.8796062520901762e+00 6.0551560399365689e+00 6.1111233753971295e+00 6.0855941655167856e+00 6.0244957313217986e+00 5.8792634570523186e+00 6.0048875264107462e+00 6.0202780174115569e+00 6.0183584345398593e+00 5.6847130081498571e+00 5.8757541432653309e+00 6.0731128569474260e+00 5.7274831200511782e+00 5.9111158560695491e+00 6.0836592011016188e+00 5.9386617277587916e+00 5.9709232766137568e+00 6.0187451276765325e+00 5.9999964074195695e+00 5.9515908090509058e+00 5.9407994014275607e+00 5.9776317423663512e+00 5.9967266133623394e+00 6.0403463935138548e+00 6.0069889174770061e+00 5.9909323813906434e+00 5.9878906109338175e+00 5.9953772785551642e+00 5.9756783002873384e+00 5.9612866584652338e+00 5.9822329284597497e+00 6.0067821643497066e+00 5.9492845199789235e+00 6.0095122151157820e+00 5.9770043639986437e+00 5.9639383373297665e+00 5.9879328062332604e+00 5.9720295417826392e+00 5.9712751086314944e+00 5.9775425739876464e+00 5.9948599373289477e+00 5.9936582693213811e+00 5.9865129192105320e+00 5.9680271747880251e+00 5.9707970721585211e+00 5.9746720264665489e+00 5.9741283872449706e+00 5.9740749434533047e+00 5.9712715995868946e+00 5.9822193324167117e+00 5.9738788227880706e+00 5.9806396838575218e+00 5.9795259270203704e+00 5.9904238323865018e+00 5.9725404727317368e+00 5.9717866207450676e+00 5.9706609270240847e+00 5.9811195668029224e+00 5.9881871085347802e+00 5.9788769056899715e+00 5.9802879647150098e+00 5.9804676848717975e+00 5.9778891643031953e+00 5.9880667042628772e+00 5.9758630555780234e+00 5.9788330250390533e+00 5.9830159311894597e+00 5.9855543144615222e+00 5.9731547858362806e+00 5.9868502142646136e+00 5.9792949382798781e+00 5.9776743105102126e+00 5.9791635094247386e+00 5.9684850155833740e+00 5.9698913377656186e+00 5.9863132513586157e+00 5.9662279599139660e+00 5.9739741430733879e+00 5.9761988973771363e+00 5.9837809134626410e+00 5.9752004561959735e+00 5.9784502929839478e+00 5.9771476375638812e+00 5.9733699235944746e+00 5.9786845339995329e+00 5.9775209934014626e+00 5.9807628992425350e+00 5.9791737240311944e+00 5.9745549653084655e+00 5.9799470783104294e+00 5.9770904305521286e+00 5.9768175941005603e+00 5.9769293304699262e+00 5.9768163974744528e+00 5.9768502227227609e+00 5.9768988169541561e+00 5.9771100732150391e+00 2.0000000000000001e-01 
-2.10000000e+00 9.5757182731191790e+00 9.7966498618677171e+00 9.1196068890037587e+00 9.8268641222959960e+00 9.6223744493182721e+00 9.2143579623204523e+00 9.5556229378831716e+00 9.6575971003791494e+00 9.5543598382259844e+00 9.6598953394934739e+00 9.6479143104573097e+00 9.6481842629818306e+00 9.5905313381941699e+00 9.5538413704041592e+00 9.5106051000328531e+00 9.6085459513064873e+00 9.6182715070630103e+00 9.4705149289434978e+00 9.6677054206109556e+00 9.7703317740535045e+00 9.6707358966415224e+00 9.5576130074771850e+00 9.4419849814310322e+00 9.6105487524866042e+00 9.6445185323237919e+00 9.6380792308723784e+00 9.2877015747257996e+00 9.3827085301877631e+00 9.6706522359600040e+00 9.2807064091453437e+00 9.4871884419128580e+00 9.6579952587894287e+00 9.5141637489841848e+00 9.5805846117547411e+00 9.6255537182224487e+00 9.6017800817980437e+00 9.5575651676708606e+00 9.5394400348718680e+00 9.5805951019699744e+00 9.5988779206110699e+00 9.6276626424166842e+00 9.6049505385317424e+00 9.5921674204850422e+00 9.5881435137038746e+00 9.5966160655091546e+00 9.5749081009057466e+00 9.5509709894562960e+00 9.5791142302489760e+00 9.6091359342318903e+00 9.5412392486823592e+00 9.6020445558715632e+00 9.5769544175823960e+00 9.5545834507353877e+00 9.5858394036918284e+00 9.5751986358570189e+00 9.5664803569438899e+00 9.5717380598560311e+00 9.5928991932921441e+00 9.5958141875486600e+00 9.5831236500260708e+00 9.5622004901356803e+00 9.5646660268309667e+00 9.5736517467205982e+00 9.5702430713356517e+00 9.5654293696713992e+00 9.5662567618203109e+00 9.5776677320709833e+00 9.5688727918479621e+00 9.5788212419612275e+00 9.5762221659898366e+00 9.5874332650278102e+00 9.5665971305186623e+00 9.5663197251794401e+00 9.5670050750776987e+00 9.5765346248094509e+00 9.5893125684220859e+00 9.5739722528668665e+00 9.5783450573531983e+00 9.5797749450302980e+00 9.5735337683208286e+00 9.5842013908679391e+00 9.5722151601167198e+00 9.5750709085357002e+00 9.5806287861649491e+00 9.5833225360715062e+00 9.5680554115408185e+00 9.5864175765672837e+00 9.5764816872246854e+00 9.5750547751259081e+00 9.5738791983167868e+00 9.5622015910062235e+00 9.5630727806496960e+00 9.5828675373396326e+00 9.5576489427077274e+00 9.5674272680550221e+00 9.5699246755808467e+00 9.5798410114789281e+00 9.5705314775393777e+00 9.5735824098473863e+00 9.5718967514631785e+00 9.5685245916901724e+00 9.5751400526663311e+00 9.5719640508391670e+00 9.5771449895312752e+00 9.5744357401390268e+00 9.5698789406969933e+00 9.5756747151023198e+00 9.5845559058813716e+00 9.5843212399019269e+00 9.5843509841578882e+00 9.5842294171667994e+00 9.5843088314451084e+00 9.5843881711912040e+00 9.5847074583792367e+00 2.0000000000000001e-01 
-1.90000000e+00 1.4080516217287604e+01 1.4323967637216269e+01 1.3482626307883693e+01 1.4391386366617716e+01 1.4145143610997669e+01 1.3543421940537971e+01 1.4052623035914287e+01 1.4180455928269291e+01 1.4037896834094306e+01 1.4184023750148874e+01 1.4179764714282033e+01 1.4188710292069176e+01 1.4119437006082231e+01 1.4037258931658791e+01 1.4010797265828504e+01 1.4136571880899824e+01 1.4144163633758037e+01 1.3990589129624679e+01 1.4179665944636161e+01 1.4337461583719717e+01 1.4149840930263734e+01 1.3981777046560470e+01 1.3917135845184808e+01 1.4119809049286177e+01 1.4189451197747228e+01 1.4166693375353653e+01 1.3864198145025803e+01 1.3798855511740044e+01 1.4162416374918719e+01 1.3772452474337916e+01 1.3980434930484382e+01 1.4140365881709517e+01 1.4010157335957555e+01 1.4088840988218399e+01 1.4128444879290104e+01 1.4118493277532076e+01 1.4070154875904459e+01 1.4039872155753537e+01 1.4089016926923099e+01 1.4106607889260081e+01 1.4130145098640964e+01 1.4114773591258889e+01 1.4103085128495541e+01 1.4095889805681175e+01 1.4104403414607587e+01 1.4078799575898095e+01 1.4051452812932961e+01 1.4084678422220087e+01 1.4114889643724279e+01 1.4041936892905854e+01 1.4101467170175924e+01 1.4084635027218372e+01 1.4053371004548177e+01 1.4093215179485169e+01 1.4087413009057054e+01 1.4070149473525335e+01 1.4074664754743374e+01 1.4099717075643637e+01 1.4106404356617571e+01 1.4086717450485436e+01 1.4064078507334457e+01 1.4065241376087927e+01 1.4081803377186052e+01 1.4074594164797620e+01 1.4065231377192822e+01 1.4068972252487592e+01 1.4079994265050662e+01 1.4073512078961997e+01 1.4085392920363828e+01 1.4081872871543368e+01 1.4094098999130907e+01 1.4070192542102289e+01 1.4069688496076942e+01 1.4074440550359419e+01 1.4081003831112774e+01 1.4099823956685606e+01 1.4077999547193961e+01 1.4086381147456015e+01 1.4088789730652531e+01 1.4077750853108601e+01 1.4088507889583466e+01 1.4076360569710522e+01 1.4080406496846205e+01 1.4087090492257646e+01 1.4089419732334356e+01 1.4072820362280504e+01 1.4095741209492147e+01 1.4082726973746839e+01 1.4082155102962922e+01 1.4077287886515983e+01 1.4064998555329261e+01 1.4064941793529441e+01 1.4088579000883991e+01 1.4057356000905669e+01 1.4069605830315181e+01 1.4072367162280527e+01 1.4085051312618614e+01 1.4074846922595645e+01 1.4077577994119309e+01 1.4075650732702124e+01 1.4072908090529065e+01 1.4081133592930462e+01 1.4075421514173241e+01 1.4082499814684901e+01 1.4078755431828451e+01 1.4073815216556710e+01 1.4080517090421276e+01 1.4068069409616573e+01 1.4067823213848046e+01 1.4067901723110589e+01 1.4067796486960837e+01 1.4067808847526043e+01 1.4067852793215225e+01 1.4068308005266234e+01 2.0000000000000001e-01 
-1.70000000e+00 1.9490700305036917e+01 1.9774737778298878e+01 1.8628513203321894e+01 1.9908994970700554e+01 1.9577414973237978e+01 1.8758601772077462e+01 1.9454242303117262e+01 1.9603477390132142e+01 1.9438097331433291e+01 1.9595862663679611e+01 1.9612825817267399e+01 1.9634823211491398e+01 1.9553338759069966e+01 1.9428071568872387e+01 1.9421338131857887e+01 1.9564612532649608e+01 1.9562568355036877e+01 1.9434667344965369e+01 1.9592462501275651e+01 1.9795144477145154e+01 1.9531817089365852e+01 1.9314809889406430e+01 1.9314134881621609e+01 1.9519545716852683e+01 1.9645784974357074e+01 1.9600518219519625e+01 1.9391036335838717e+01 1.9147556976018347e+01 1.9554456439686319e+01 1.9188513451269579e+01 1.9382042933158129e+01 1.9552404589246962e+01 1.9423074470258744e+01 1.9488899779659977e+01 1.9531625304491701e+01 1.9537146281438392e+01 1.9477216799381399e+01 1.9443578724252223e+01 1.9503345787721635e+01 1.9517598937549582e+01 1.9540658217823758e+01 1.9530399491922019e+01 1.9518770364425038e+01 1.9505722009651357e+01 1.9515019728844049e+01 1.9485105639266184e+01 1.9459794834738691e+01 1.9494095455141952e+01 1.9519112850224204e+01 1.9445539652312902e+01 1.9508382942713233e+01 1.9494646234804527e+01 1.9455465671970170e+01 1.9506312476185197e+01 1.9501789068214709e+01 1.9478581862571165e+01 1.9483679331382941e+01 1.9512042811311691e+01 1.9520580072991109e+01 1.9495875358269476e+01 1.9474425408078204e+01 1.9472530160105446e+01 1.9496579912930848e+01 1.9486265742822450e+01 1.9468423926303835e+01 1.9476903154112147e+01 1.9487724278719341e+01 1.9484114564143944e+01 1.9497439144869052e+01 1.9492640874828268e+01 1.9504805503346400e+01 1.9479266936388925e+01 1.9479100095600806e+01 1.9488102319112816e+01 1.9490583733433549e+01 1.9515654757737757e+01 1.9487274121237974e+01 1.9500829032584722e+01 1.9504067492195585e+01 1.9487152987932056e+01 1.9498599527531827e+01 1.9485743949423732e+01 1.9490856532630385e+01 1.9499182526035465e+01 1.9500266464087733e+01 1.9483575109415732e+01 1.9511558777648574e+01 1.9494057319869373e+01 1.9494872128041084e+01 1.9485365663646370e+01 1.9473819262060001e+01 1.9472415948536931e+01 1.9499751829161006e+01 1.9461754912621387e+01 1.9477217720725683e+01 1.9480078658477989e+01 1.9495737610126866e+01 1.9484089534393139e+01 1.9487016498468488e+01 1.9484191999277137e+01 1.9482482314623685e+01 1.9492470771431261e+01 1.9484713571417721e+01 1.9493451399976475e+01 1.9488381990285138e+01 1.9482752802461857e+01 1.9490995586369110e+01 1.9490281962671194e+01 1.9490255704992983e+01 1.9490112432049063e+01 1.9490034835825643e+01 1.9490317205315318e+01 1.9490081793745297e+01 1.9490679150696330e+01 2.0000000000000001e-01 
-1.50000000e+00 2.5308963997134278e+01 2.5664569265652563e+01 2.4243456468468292e+01 2.5843829916336944e+01 2.5421708638811626e+01 2.4352960810056285e+01 2.5262400786563820e+01 2.5425058514480376e+01 2.5262015113516789e+01 2.5392226635130626e+01 2.5444786454430215e+01 2.5485925503949094e+01 2.5387394133445159e+01 2.5226498606248406e+01 2.5243030864887871e+01 2.5388772242497375e+01 2.5368699143695572e+01 2.5303092178148098e+01 2.5413851915729282e+01 2.5623279457809602e+01 2.5327546931282377e+01 2.5080027741815723e+01 2.5154755999711071e+01 2.5305430038301424e+01 2.5501675293351923e+01 2.5437830239290779e+01 2.5343908615652246e+01 2.4953711220032858e+01 2.5357706624400272e+01 2.5022546484217692e+01 2.5191704527233622e+01 2.5401249718345742e+01 2.5252717241455215e+01 2.5288732608372655e+01 2.5346143782401690e+01 2.5352621126742036e+01 2.5284498279633766e+01 2.5260388677699279e+01 2.5328395476674139e+01 2.5338007811881543e+01 2.5353508703293347e+01 2.5351672227491218e+01 2.5339376486390069e+01 2.5324251668295339e+01 2.5333164940503700e+01 2.5302792604712337e+01 2.5275465202545366e+01 2.5310976735553414e+01 2.5332090165341079e+01 2.5258335081565651e+01 2.5325967529054704e+01 2.5313357901336580e+01 2.5265328895133180e+01 2.5324976489811402e+01 2.5322646511838034e+01 2.5294925428381411e+01 2.5302402064370220e+01 2.5332140183748649e+01 2.5341322898808073e+01 2.5313372777357628e+01 2.5293786015172046e+01 2.5289882177125445e+01 2.5320453917288404e+01 2.5307216451046884e+01 2.5279117224740613e+01 2.5292386677092928e+01 2.5303882897244002e+01 2.5303681804390973e+01 2.5317295645764691e+01 2.5311772738229823e+01 2.5320996449913995e+01 2.5296976109959228e+01 2.5297520557507227e+01 2.5309257038076332e+01 2.5308988874650897e+01 2.5338728295823255e+01 2.5303878125960146e+01 2.5323841632291639e+01 2.5328440181655100e+01 2.5304562609882456e+01 2.5316666901450539e+01 2.5304667328722100e+01 2.5308564001439304e+01 2.5319263389318106e+01 2.5318360852476680e+01 2.5302681028862008e+01 2.5335786493358029e+01 2.5312443135600052e+01 2.5315842535587230e+01 2.5301358818584564e+01 2.5290451802360906e+01 2.5287848026519683e+01 2.5319307353845730e+01 2.5274955158694514e+01 2.5292982956986403e+01 2.5295643085715501e+01 2.5314458743666531e+01 2.5301165408841339e+01 2.5304468461579891e+01 2.5300918698439975e+01 2.5299863120204282e+01 2.5311995946917342e+01 2.5301834551304623e+01 2.5312093325264268e+01 2.5306011426805423e+01 2.5299381822854542e+01 2.5309806694822843e+01 2.5326818085687194e+01 2.5327417171021089e+01 2.5327012104989610e+01 2.5326968649086844e+01 2.5327084767540988e+01 2.5326900809500625e+01 2.5327846464073144e+01 2.0000000000000001e-01 
-1.30000000e+00 3.1617995099310804e+01 3.2069307591761302e+01 3.0270454518067822e+01 3.2156850680078158e+01 3.1751510545297961e+01 3.0469253931914192e+01 3.1570039631581562e+01 3.1728243893436812e+01 3.1591902192315096e+01 3.1657084122110959e+01 3.1758019177415736e+01 3.1827527733362992e+01 3.1698402621912980e+01 3.1507087880139320e+01 3.1553273296599912e+01 3.1692935644312222e+01 3.1643341521781981e+01 3.1676227081128477e+01 3.1735314614292555e+01 3.1895267252908742e+01 3.1624540771220925e+01 3.1365711210280775e+01 3.1529158146270220e+01 3.1561950412044080e+01 3.1829348128587050e+01 3.1758517987827528e+01 3.1777207567810059e+01 3.1292737012357819e+01 3.1661100114037023e+01 3.1340420269122244e+01 3.1489936828453949e+01 3.1755116383312885e+01 3.1576447150182329e+01 3.1579464703067163e+01 3.1657559165436126e+01 3.1650211677205103e+01 3.1585114118377774e+01 3.1572645188364746e+01 3.1644742808218272e+01 3.1652061606025537e+01 3.1650585607910436e+01 3.1662465855450229e+01 3.1647379918423940e+01 3.1637636984657998e+01 3.1643132895101793e+01 3.1616557043597478e+01 3.1578697446027896e+01 3.1619665292819747e+01 3.1641687325604007e+01 3.1564835817494359e+01 3.1635359059308744e+01 3.1627069283660205e+01 3.1566035369938312e+01 3.1631521327616266e+01 3.1635432999134522e+01 3.1600798951085107e+01 3.1613331507566500e+01 3.1643171524932193e+01 3.1652491567509607e+01 3.1620886601709270e+01 3.1600549735525600e+01 3.1597249818476641e+01 3.1635509040041356e+01 3.1617708521506888e+01 3.1581468011323786e+01 3.1597757928686473e+01 3.1609488578945378e+01 3.1614458315592323e+01 3.1626815034589615e+01 3.1622916161054761e+01 3.1627456253235312e+01 3.1606135182587025e+01 3.1607323288871143e+01 3.1621700494480937e+01 3.1619352350934005e+01 3.1652150895702079e+01 3.1610912726954943e+01 3.1638290029260563e+01 3.1643153531442287e+01 3.1611906908172056e+01 3.1625401909313531e+01 3.1613829325700156e+01 3.1616395562262497e+01 3.1629794920954282e+01 3.1626611662677995e+01 3.1612101404884498e+01 3.1651381981229584e+01 3.1621035867535504e+01 3.1627486526712406e+01 3.1607675639161304e+01 3.1597664774344018e+01 3.1594520255525026e+01 3.1629644752324662e+01 3.1578848296545303e+01 3.1599702232276975e+01 3.1602118099479782e+01 3.1624058038485686e+01 3.1608745201691676e+01 3.1612631438272793e+01 3.1608426367786741e+01 3.1607899356356192e+01 3.1622013388393707e+01 3.1609845262939132e+01 3.1621745706150570e+01 3.1614166103804372e+01 3.1606773752767413e+01 3.1619159928800968e+01 3.1606491018798891e+01 3.1607468466168395e+01 3.1606879108727338e+01 3.1606967922896466e+01 3.1607259489346529e+01 3.1606768377593372e+01 3.1607979797209062e+01 2.0000000000000001e-01 
-1.10000000e+00 3.7799177086404200e+01 3.8384770010873098e+01 3.6139238466360936e+01 3.8419574355755756e+01 3.7975030344881247e+01 3.6425902507679318e+01 3.7729290736925073e+01 3.7892398982198522e+01 3.7807351176991062e+01 3.7775249456532379e+01 3.7932307138464587e+01 3.8039407694530162e+01 3.7862940508556434e+01 3.7647607044927128e+01 3.7731084065258756e+01 3.7862764812225294e+01 3.7767831475174901e+01 3.7936686872129435e+01 3.7941752975866898e+01 3.7985160548406817e+01 3.7800908098671222e+01 3.7554059892226810e+01 3.7821494713540979e+01 3.7678125093612344e+01 3.8000102996466680e+01 3.7937924227457948e+01 3.8054119471080625e+01 3.7533674142979471e+01 3.7846290145844115e+01 3.7523080576409370e+01 3.7663359780378428e+01 3.7968739074772259e+01 3.7771426809605479e+01 3.7750726113168930e+01 3.7843611158460128e+01 3.7820185090602450e+01 3.7769679902163475e+01 3.7757831389889276e+01 3.7829918320377452e+01 3.7838210452689275e+01 3.7817933799502903e+01 3.7845848968511817e+01 3.7825784339148072e+01 3.7825676349165533e+01 3.7825353227786707e+01 3.7803474795828855e+01 3.7753489338179961e+01 3.7800981233931260e+01 3.7825344208104369e+01 3.7745395671636551e+01 3.7816482227086546e+01 3.7814350151518198e+01 3.7739674973252932e+01 3.7808551541044963e+01 3.7821423464016590e+01 3.7778056863134537e+01 3.7797505695360073e+01 3.7825958442911627e+01 3.7834840424477967e+01 3.7799958115981525e+01 3.7776729342510585e+01 3.7776456943141362e+01 3.7823284254378926e+01 3.7799367310347492e+01 3.7756914996797271e+01 3.7775029070286891e+01 3.7786110923235995e+01 3.7797744921966199e+01 3.7807651626423002e+01 3.7807292754091925e+01 3.7806096837789099e+01 3.7787950614962405e+01 3.7789568787856361e+01 3.7807271589180040e+01 3.7803512733616166e+01 3.7836702055757328e+01 3.7790511043708165e+01 3.7824918475394277e+01 3.7829315182780498e+01 3.7790827438165010e+01 3.7806240969892180e+01 3.7794370676693163e+01 3.7796309761921592e+01 3.7811666357907981e+01 3.7806409559503670e+01 3.7792917079155984e+01 3.7839205607135263e+01 3.7801325276902034e+01 3.7811005610716030e+01 3.7786209870437567e+01 3.7777787525970986e+01 3.7774651174584484e+01 3.7812109394650648e+01 3.7754867981075307e+01 3.7779369960642782e+01 3.7781214892305591e+01 3.7806225333227196e+01 3.7788280943459327e+01 3.7793268393575751e+01 3.7788163421592564e+01 3.7787934957407657e+01 3.7803781479638396e+01 3.7790287750421243e+01 3.7803448633061116e+01 3.7794547457196060e+01 3.7786916229017940e+01 3.7800340043095247e+01 3.7797272283387031e+01 3.7798761794523536e+01 3.7797820742357040e+01 3.7797848328073435e+01 3.7798201700407397e+01 3.7797623998840251e+01 3.7799124253991145e+01 2.0000000000000001e-01 
-9.00000000e-01 4.3716859799433720e+01 4.4225936924248970e+01 4.1822031957246324e+01 4.4397018352153708e+01 4.3907301986478771e+01 4.2147201973500991e+01 4.3649618715204682e+01 4.3785895809720373e+01 4.3767734190608131e+01 4.3620041255665299e+01 4.3834230754039538e+01 4.3987472763942748e+01 4.3746302547387273e+01 4.3509558830503508e+01 4.3638653452064801e+01 4.3769018380045509e+01 4.3613709918301794e+01 4.3946070719225283e+01 4.3896737139281925e+01 4.3769463734498217e+01 4.3714052460387641e+01 4.3499700036227907e+01 4.3884077440580931e+01 4.3530994993180578e+01 4.3880479915574604e+01 4.3839948064873887e+01 4.4034127534197196e+01 4.3515827582226024e+01 4.3775115080277736e+01 4.3435865914613181e+01 4.3579292116529444e+01 4.3893467533970878e+01 4.3699357682635672e+01 4.3666059072649084e+01 4.3764478781530109e+01 4.3734838097755386e+01 4.3701848754038011e+01 4.3675413946656548e+01 4.3748523494669229e+01 4.3758794126425393e+01 4.3724904919265313e+01 4.3767928195607418e+01 4.3740520259911754e+01 4.3750178669975334e+01 4.3743504014737063e+01 4.3724235736655899e+01 4.3666296155252120e+01 4.3718105954593625e+01 4.3742721731037548e+01 4.3661984911671190e+01 4.3734176225807552e+01 4.3735780113522168e+01 4.3650319806377546e+01 4.3721686769858998e+01 4.3743314062810164e+01 4.3691901389397351e+01 4.3718823616970788e+01 4.3745185406853942e+01 4.3753085107024482e+01 4.3716036310259966e+01 4.3689491047011728e+01 4.3692945242524999e+01 4.3748326180952262e+01 4.3717735185938309e+01 4.3668791021016553e+01 4.3689075210965292e+01 4.3699539297906945e+01 4.3717522458979566e+01 4.3725221590192703e+01 4.3728885946318030e+01 4.3721318064879505e+01 4.3706515816663646e+01 4.3709158360773763e+01 4.3729204966968496e+01 4.3725405273676522e+01 4.3757048219328368e+01 4.3706841497970466e+01 4.3747897162908060e+01 4.3751686073220256e+01 4.3706186665319414e+01 4.3724216757250701e+01 4.3711507759262673e+01 4.3712787263225806e+01 4.3730012754822276e+01 4.3722527970636591e+01 4.3709408178621459e+01 4.3763203108821884e+01 4.3718063323123260e+01 4.3731040588528401e+01 4.3701379320172478e+01 4.3694253901554212e+01 4.3691482023898601e+01 4.3731040082004881e+01 4.3667909007747049e+01 4.3695945474466953e+01 4.3697225360404119e+01 4.3724881019699673e+01 4.3704547049049886e+01 4.3710616152575554e+01 4.3704780316966421e+01 4.3704539457165431e+01 4.3721808913066639e+01 4.3707475613667384e+01 4.3721720804254808e+01 4.3711958374581378e+01 4.3704054816191693e+01 4.3717989701475034e+01 4.3717208615572780e+01 4.3719338164242217e+01 4.3717929349818384e+01 4.3718095897758424e+01 4.3718635115041110e+01 4.3717741950180667e+01 4.3719662690402338e+01 2.0000000000000001e-01 
-7.00000000e-01 4.9012260647409661e+01 4.9750575728164691e+01 4.6918232300531102e+01 4.9786309521531265e+01 4.9221383407147520e+01 4.7248682096041740e+01 4.8942228258534435e+01 4.9054426199845445e+01 4.9108588118622336e+01 4.8841898219613412e+01 4.9108210481699267e+01 4.9312501528081448e+01 4.8995056070331273e+01 4.8738116931993197e+01 4.8917373485388310e+01 4.9055718760605721e+01 4.8832000216396573e+01 4.9338556640304695e+01 4.9234747142136769e+01 4.8909072671569078e+01 4.8999203037596430e+01 4.8833922937147094e+01 4.9338787074278095e+01 4.8772531389083241e+01 4.9120980733896616e+01 4.9108082650789619e+01 4.9362250801761036e+01 4.8861691688546777e+01 4.9084079132894608e+01 4.8724852579860467e+01 4.8879917250328475e+01 4.9173206333426208e+01 4.8999972310026052e+01 4.8960870191396715e+01 4.9059719886091827e+01 4.9036867792345696e+01 4.9013549178332987e+01 4.8966096926453055e+01 4.9044559570086541e+01 4.9054566215913212e+01 4.9013281475146321e+01 4.9069010654734655e+01 4.9032993934956139e+01 4.9050763587724603e+01 4.9038353914526780e+01 4.9019151885110539e+01 4.8958942858381562e+01 4.9012204892183362e+01 4.9033912170336684e+01 4.8955347373306168e+01 4.9029685358341709e+01 4.9031877002414255e+01 4.8939754783408468e+01 4.9012629571112974e+01 4.9041388810850243e+01 4.8983904291247605e+01 4.9017817783367683e+01 4.9041851785419581e+01 4.9047673606452449e+01 4.9010714585515785e+01 4.8981402372017740e+01 4.8988428047273693e+01 4.9051281755601217e+01 4.9014192586077364e+01 4.8957790831876181e+01 4.8981391844191272e+01 4.8991664229880143e+01 4.9014827165274284e+01 4.9021009529314007e+01 4.9028210492173869e+01 4.9013709714286968e+01 4.9002731817577462e+01 4.9006472289097829e+01 4.9028017799732680e+01 4.9025223179351542e+01 4.9054561653487028e+01 4.9001070977931384e+01 4.9047699174681441e+01 4.9050833955037412e+01 4.8999221044620036e+01 4.9020543319446602e+01 4.9007078761932540e+01 4.9006940844269259e+01 4.9025785537827105e+01 4.9016121055679456e+01 4.9003019573633907e+01 4.9063903220943196e+01 4.9012359149033642e+01 4.9028508125993554e+01 4.8994681160039200e+01 4.8988088661128153e+01 4.8985569836952507e+01 4.9027407731894947e+01 4.8959155500344103e+01 4.8990227922368177e+01 4.8991087959377701e+01 4.9020935012267515e+01 4.8998681578321275e+01 4.9005442000987784e+01 4.8999249356856019e+01 4.8999077172040067e+01 4.9017407180609730e+01 4.9002068488752144e+01 4.9017379691970739e+01 4.9006971595751203e+01 4.8998604597697039e+01 4.9013349463839134e+01 4.8995476364084226e+01 4.8998139378734550e+01 4.8996460374228604e+01 4.8996654562747459e+01 4.8997278339234498e+01 4.8996175035218073e+01 4.8998431520232181e+01 2.0000000000000001e-01 
-5.00000000e-01 5.3082576959611366e+01 5.3696997382805662e+01 5.0878504454420941e+01 5.3963161911337863e+01 5.3315929549384769e+01 5.1161338709884561e+01 5.2994935322892481e+01 5.3100372436492080e+01 5.3220082243425708e+01 5.2849483744428476e+01 5.3155628353674039e+01 5.3408141998386220e+01 5.3016455017978579e+01 5.2742648735927411e+01 5.2968854477203195e+01 5.3120540728254490e+01 5.2833369570194378e+01 5.3497531741306240e+01 5.3344189431528797e+01 5.2829218333881975e+01 5.3053737292823030e+01 5.2945079985791260e+01 5.3557460772482436e+01 5.2807743294777794e+01 5.3132376092222167e+01 5.3146233200479365e+01 5.3442203649667952e+01 5.2961197814899258e+01 5.3166145558431104e+01 5.2792435495265956e+01 5.2961587007544708e+01 5.3216714701597596e+01 5.3071477845643635e+01 5.3027914076185986e+01 5.3127439729206102e+01 5.3119903010809779e+01 5.3093593330977328e+01 5.3030014302031717e+01 5.3117234167375742e+01 5.3123749902366434e+01 5.3079294233492682e+01 5.3144803797988374e+01 5.3100825612874658e+01 5.3124470777007176e+01 5.3107886561949094e+01 5.3087751526797561e+01 5.3028474195924481e+01 5.3080827404286502e+01 5.3098363199671226e+01 5.3023887103597573e+01 5.3100781164419331e+01 5.3101278809714813e+01 5.3005602456143166e+01 5.3079043864800489e+01 5.3112940239076401e+01 5.3051938488614695e+01 5.3091598087359607e+01 5.3113158738260722e+01 5.3116280433505246e+01 5.3081105588754930e+01 5.3049724662584417e+01 5.3060006770310864e+01 5.3128337890086506e+01 5.3085376961371843e+01 5.3022671302888192e+01 5.3049285076668419e+01 5.3059701010013100e+01 5.3086713056671016e+01 5.3092112122131596e+01 5.3102049292397197e+01 5.3081197316222337e+01 5.3073742996326203e+01 5.3078740856199559e+01 5.3100904395087127e+01 5.3099880940603683e+01 5.3125869637159369e+01 5.3070333142758386e+01 5.3121213153551992e+01 5.3123890263604174e+01 5.3067756761922070e+01 5.3092343205238677e+01 5.3078193419922997e+01 5.3076138866298656e+01 5.3096483525200668e+01 5.3084721346487719e+01 5.3071356436123331e+01 5.3137875140739887e+01 5.3081688198119863e+01 5.3100553284451884e+01 5.3063497759190916e+01 5.3056967934956532e+01 5.3054599523382436e+01 5.3098514599598928e+01 5.3026671434460063e+01 5.3059903801138802e+01 5.3060144745075199e+01 5.3091441738038171e+01 5.3068127960536813e+01 5.3075307687228303e+01 5.3069194615448311e+01 5.3069030606193863e+01 5.3088036173074443e+01 5.3071798531111931e+01 5.3088051658206886e+01 5.3077046748762641e+01 5.3068219891221446e+01 5.3083652929549700e+01 5.3045295054976968e+01 5.3048254080779266e+01 5.3046425854351703e+01 5.3046630428830554e+01 5.3047234073193472e+01 5.3046256337718084e+01 5.3048545682765308e+01 2.0000000000000001e-01 
-3.00000000e-01 5.6124164230213871e+01 5.6679315287648713e+01 5.3793447459082813e+01 5.6937896819305919e+01 5.6367438485932119e+01 5.4098371474153566e+01 5.6032217256742868e+01 5.6123630233731930e+01 5.6293943651283215e+01 5.5844241726496335e+01 5.6178063028702020e+01 5.6470121201826288e+01 5.6017397231028191e+01 5.5729840007329173e+01 5.5993189222135982e+01 5.6159496799643804e+01 5.5821779382221877e+01 5.6610582488728909e+01 5.6417023400869724e+01 5.5750787451426824e+01 5.6078245010348695e+01 5.6019038539006957e+01 5.6717619104307843e+01 5.5829467289579448e+01 5.6125694999000913e+01 5.6160047821145042e+01 5.6485037927019192e+01 5.6011961010248676e+01 5.6216202477671388e+01 5.5833527028999320e+01 5.6014728005825916e+01 5.6234801325591818e+01 5.6111670719736715e+01 5.6062924339589031e+01 5.6166554267151568e+01 5.6174669670741707e+01 5.6135948767480599e+01 5.6066171816198569e+01 5.6163168586341435e+01 5.6164429039990544e+01 5.6117681914394005e+01 5.6190780130783068e+01 5.6140405112402341e+01 5.6168484607298609e+01 5.6149023200453883e+01 5.6127821294498212e+01 5.6069922024235360e+01 5.6121178606185111e+01 5.6135496721503870e+01 5.6064359810694832e+01 5.6143689258769314e+01 5.6142332992423540e+01 5.6044315459913726e+01 5.6117577624693673e+01 5.6155461901968408e+01 5.6092248399340377e+01 5.6136141275227949e+01 5.6155713509192317e+01 5.6156361146651868e+01 5.6123101117618738e+01 5.6090228030105827e+01 5.6103132070722666e+01 5.6175323489510845e+01 5.6127569065398390e+01 5.6060043766476788e+01 5.6089325721642460e+01 5.6099676887193183e+01 5.6129330959827833e+01 5.6134508444564695e+01 5.6146325608059001e+01 5.6120913164878111e+01 5.6116112454934729e+01 5.6121791467609370e+01 5.6144294426139155e+01 5.6144897468267835e+01 5.6168222869044797e+01 5.6111255111445935e+01 5.6165128468467678e+01 5.6167545498183557e+01 5.6108095413339356e+01 5.6135507706615620e+01 5.6120523707592092e+01 5.6117182007155392e+01 5.6138393568845558e+01 5.6125376997373714e+01 5.6111344413205956e+01 5.6182050533307098e+01 5.6122711096349157e+01 5.6143822258303317e+01 5.6104258247877567e+01 5.6097370177890149e+01 5.6095098790420664e+01 5.6140834655073078e+01 5.6066101059862667e+01 5.6100753336879357e+01 5.6100680317660007e+01 5.6132964226348790e+01 5.6109146047798205e+01 5.6116490887219591e+01 5.6110639243757497e+01 5.6110369555328042e+01 5.6129911608422589e+01 5.6112997158411460e+01 5.6129812406064566e+01 5.6118644135940869e+01 5.6109229139870678e+01 5.6125151396733294e+01 5.6126243753297594e+01 5.6129577448866662e+01 5.6127387254096881e+01 5.6127617348190327e+01 5.6128318686270241e+01 5.6127116570262700e+01 5.6129691621912883e+01 2.0000000000000001e-01 
-1.00000000e-01 5.7660625991750670e+01 5.8386189802985271e+01 5.5209761947347211e+01 5.8544325329791725e+01 5.7928139868807499e+01 5.5577372560157450e+01 5.7553001304816974e+01 5.7650103275030993e+01 5.7847742803487883e+01 5.7356335793457745e+01 5.7703498025860277e+01 5.8017554076892132e+01 5.7531016734311955e+01 5.7236027527512746e+01 5.7519615586309357e+01 5.7695005824622584e+01 5.7330078483933434e+01 5.8186301086041688e+01 5.7970064123754234e+01 5.7221393591158474e+01 5.7603604600130232e+01 5.7573266092676896e+01 5.8318864227971147e+01 5.7358579963143981e+01 5.7635163593139389e+01 5.7680424133741056e+01 5.8019621580543792e+01 5.7548732691278005e+01 5.7756610853074363e+01 5.7371256329180092e+01 5.7558771237702565e+01 5.7757848117349880e+01 5.7646633253620948e+01 5.7594428980591623e+01 5.7701525960094045e+01 5.7719047218379657e+01 5.7670116098996019e+01 5.7599937636596742e+01 5.7703012975899185e+01 5.7700344783945752e+01 5.7652371331687917e+01 5.7729389664221742e+01 5.7675730330106418e+01 5.7706020936099208e+01 5.7685232429142019e+01 5.7663591249656761e+01 5.7606379809536485e+01 5.7657119735557870e+01 5.7669647142972927e+01 5.7600699657671775e+01 5.7681004614615382e+01 5.7678843348681433e+01 5.7579463427480334e+01 5.7652422090780256e+01 5.7692494636667647e+01 5.7628065876381164e+01 5.7674373185835002e+01 5.7692683956579934e+01 5.7691695511405399e+01 5.7659961239622689e+01 5.7626253334300117e+01 5.7640633665889190e+01 5.7714496475699896e+01 5.7664365166375759e+01 5.7594472306467345e+01 5.7625175440769766e+01 5.7635362693993329e+01 5.7666468272650746e+01 5.7671446291637722e+01 5.7684422506060052e+01 5.7656626049615973e+01 5.7653029429982979e+01 5.7659091112153561e+01 5.7681719129556342e+01 5.7683376660605411e+01 5.7704756554518930e+01 5.7647549366891241e+01 5.7702911149286876e+01 5.7704998263747918e+01 5.7644050756564006e+01 5.7672866106919827e+01 5.7657506777350719e+01 5.7653531859432150e+01 5.7675205421768212e+01 5.7661259675829996e+01 5.7646802758313591e+01 5.7719882728749788e+01 5.7658944349761214e+01 5.7681264515124582e+01 5.7640497540055840e+01 5.7633357333609894e+01 5.7630973683064532e+01 5.7677861721640049e+01 5.7601398906235090e+01 5.7636857876450584e+01 5.7636699566050098e+01 5.7669384481592601e+01 5.7645347406884270e+01 5.7652859558441513e+01 5.7647157470013255e+01 5.7646783960921844e+01 5.7666575066608814e+01 5.7649385205774969e+01 5.7666468630785538e+01 5.7655117369469814e+01 5.7645400822710577e+01 5.7661726333416198e+01 5.7674519126540496e+01 5.7677988409265033e+01 5.7675671676187804e+01 5.7676015667924027e+01 5.7676711709775191e+01 5.7675404535180469e+01 5.7678065415916919e+01 2.0000000000000001e-01 
1.00000000e-01 5.7659505906814871e+01 5.8384351653095116e+01 5.5209015317889687e+01 5.8543068881708244e+01 5.7926598870940339e+01 5.5576375965281784e+01 5.7552216891970588e+01 5.7648982088488978e+01 5.7846623567324968e+01 5.7355215819719675e+01 5.7702373776121988e+01 5.8016425671455210e+01 5.7529895187097871e+01 5.7234918025170828e+01 5.7518499132095776e+01 5.7693882483891507e+01 5.7328961383837353e+01 5.8185174668830534e+01 5.7968934282341564e+01 5.7220269925036753e+01 5.7602486476213627e+01 5.7572155741820723e+01 5.8317735894765079e+01 5.7357465882492804e+01 5.7634040857618047e+01 5.7679300158344262e+01 5.8018489472862207e+01 5.7547622760367403e+01 5.7755488803609303e+01 5.7370144759563210e+01 5.7557655179454599e+01 5.7756727643850262e+01 5.7645514436289183e+01 5.7593310207616454e+01 5.7700405965655051e+01 5.7717924663644624e+01 5.7668995187372481e+01 5.7598818973780155e+01 5.7701891987875548e+01 5.7699223444695157e+01 5.7651250191664715e+01 5.7728268442637876e+01 5.7674610078499946e+01 5.7704898521430316e+01 5.7684110646560711e+01 5.7662471533968187e+01 5.7605261854210376e+01 5.7655998618383308e+01 5.7668527822862686e+01 5.7599580839578913e+01 5.7679883140738092e+01 5.7677724815299101e+01 5.7578344620068648e+01 5.7651303092903042e+01 5.7691375878446813e+01 5.7626947162040970e+01 5.7673252891328424e+01 5.7691562760573952e+01 5.7690575689011141e+01 5.7658840637982387e+01 5.7625133498248722e+01 5.7639514835319794e+01 5.7713376231906423e+01 5.7663245671752321e+01 5.7593352737019714e+01 5.7624055306493766e+01 5.7634242453554222e+01 5.7665348392346573e+01 5.7670326853936061e+01 5.7683302391168475e+01 5.7655507127832912e+01 5.7651908653861504e+01 5.7657971515563005e+01 5.7680598634654324e+01 5.7682256777399211e+01 5.7703636528264425e+01 5.7646429950423368e+01 5.7701791391795162e+01 5.7703877070075258e+01 5.7642930078206192e+01 5.7671746557194218e+01 5.7656387058661856e+01 5.7652411537199690e+01 5.7674086001278781e+01 5.7660139300667915e+01 5.7645682510016606e+01 5.7718762093377876e+01 5.7657824367176225e+01 5.7680145199037874e+01 5.7639377495937559e+01 5.7632239226091038e+01 5.7629854906804674e+01 5.7676741455708829e+01 5.7600280836248785e+01 5.7635739013535662e+01 5.7635580874446134e+01 5.7668263939797534e+01 5.7644227894906308e+01 5.7651739885570805e+01 5.7646037458305806e+01 5.7645664335923982e+01 5.7665455566371612e+01 5.7648266052465146e+01 5.7665349031269230e+01 5.7653997415116301e+01 5.7644281452449668e+01 5.7660606574200806e+01 5.7673399332313430e+01 5.7676868202240236e+01 5.7674551773691078e+01 5.7674895554334576e+01 5.7675591539118201e+01 5.7674284775295256e+01 5.7676945134300780e+01 2.0000000000000001e-01 
3.00000000e-01 5.6125907872592869e+01 5.6681544494490780e+01 5.3794815664329924e+01 5.6940101006402564e+01 5.6369222918187901e+01 5.4099781314716687e+01 5.6033923204247309e+01 5.6125381525385556e+01 5.6295681397917477e+01 5.5845995033133050e+01 5.6179818974198994e+01 5.6471876316895298e+01 5.6019147418070659e+01 5.5731568929003409e+01 5.5994925508563846e+01 5.6161246175338547e+01 5.5823523325512362e+01 5.6612318197844523e+01 5.6418792496522869e+01 5.5752559769647121e+01 5.6080004874286246e+01 5.6020769118464941e+01 5.6719360711702699e+01 5.5831198030654072e+01 5.6127448574014302e+01 5.6161803893876531e+01 5.6486793482030393e+01 5.6013692658450545e+01 5.6217954507591379e+01 5.5835247112449721e+01 5.6016460371719148e+01 5.6236556844722614e+01 5.6113414713695747e+01 5.6064663888249029e+01 5.6168300165157810e+01 5.6176415273434664e+01 5.6137692757906969e+01 5.6067910439899933e+01 5.6164914335451790e+01 5.6166174374184216e+01 5.6119426365906385e+01 5.6192527097811947e+01 5.6142148751418965e+01 5.6170231598106206e+01 5.6150769342290658e+01 5.6129565498346409e+01 5.6071663319612860e+01 5.6122921052234553e+01 5.6137240785461174e+01 5.6066100751520601e+01 5.6145435415167256e+01 5.6144077114053921e+01 5.6046056580478606e+01 5.6119323360410377e+01 5.6157206514427600e+01 5.6093990007767921e+01 5.6137885387517237e+01 5.6157460412111696e+01 5.6158106821372201e+01 5.6124844075464679e+01 5.6091969898025752e+01 5.6104873364058342e+01 5.6177068723707585e+01 5.6129312600264718e+01 5.6061784670376817e+01 5.6091067947453517e+01 5.6101419227358690e+01 5.6131073976104467e+01 5.6136253137010172e+01 5.6148071226796688e+01 5.6122656071167249e+01 5.6117854226547394e+01 5.6123536288453607e+01 5.6146038212243951e+01 5.6146641311188780e+01 5.6169968139408930e+01 5.6112997554515474e+01 5.6166874297989487e+01 5.6169290740667606e+01 5.6109837238916448e+01 5.6137251001775624e+01 5.6122266453922961e+01 5.6118925099589951e+01 5.6140137234403362e+01 5.6127120955986435e+01 5.6113088035909136e+01 5.6183796629727773e+01 5.6124453998429949e+01 5.6145567042934495e+01 5.6105999250846018e+01 5.6099112216779332e+01 5.6096842107699636e+01 5.6142578478188582e+01 5.6067842420697943e+01 5.6102495727356050e+01 5.6102423464036164e+01 5.6134708184610538e+01 5.6110888760710530e+01 5.6118234473867666e+01 5.6112381738882426e+01 5.6112112299871981e+01 5.6131655467370955e+01 5.6114740039342088e+01 5.6131556134899611e+01 5.6120387106839580e+01 5.6110971775083733e+01 5.6126894825616453e+01 5.6127987571162862e+01 5.6131319998764532e+01 5.6129130343313243e+01 5.6129360547431418e+01 5.6130061636113894e+01 5.6128859687692206e+01 5.6131434028492784e+01 2.0000000000000001e-01 
5.00000000e-01 5.3081072611929734e+01 5.3694576297125316e+01 5.0877471074510794e+01 5.3961258227638027e+01 5.3314070035485273e+01 5.1160117157148527e+01 5.2993696770806253e+01 5.3098867109906919e+01 5.3218573935118258e+01 5.2847984461359424e+01 5.3154120372780071e+01 5.3406628707980289e+01 5.3014952316749905e+01 5.2741153516913883e+01 5.2967352851877379e+01 5.3119034552621969e+01 5.2831870907900864e+01 5.3496019195388058e+01 5.3342676961272559e+01 5.2827716467935637e+01 5.3052231975557284e+01 5.2943577650224633e+01 5.3555946015354358e+01 5.2806246961322422e+01 5.3130868327252600e+01 5.3144725352244457e+01 5.3440690551628492e+01 5.2959696614782146e+01 5.3164637630365547e+01 5.2790941690745022e+01 5.2960087482438340e+01 5.3215203945433913e+01 5.3069972777356014e+01 5.3026411434239094e+01 5.3125934612251889e+01 5.3118397458019821e+01 5.3092088000145196e+01 5.3028513090384166e+01 5.3115728221907823e+01 5.3122244988477632e+01 5.3077789642959090e+01 5.3143298504236718e+01 5.3099320294779062e+01 5.3122961263934599e+01 5.3106379563214276e+01 5.3086246513527058e+01 5.3026973461528804e+01 5.3079320524991068e+01 5.3096859675960488e+01 5.3022384355249891e+01 5.3099276019044737e+01 5.3099774107615758e+01 5.3004100607392417e+01 5.3077540336708473e+01 5.3111436389219712e+01 5.3050433601563270e+01 5.3090092258619208e+01 5.3111652237988160e+01 5.3114774457987600e+01 5.3079601542514929e+01 5.3048221723884225e+01 5.3058503118803735e+01 5.3126832980618360e+01 5.3083873719991601e+01 5.3021168965956896e+01 5.3047783190770275e+01 5.3058197570539662e+01 5.3085209007123815e+01 5.3090605569875045e+01 5.3100545727314923e+01 5.3079695349926880e+01 5.3072238277978613e+01 5.3077237593275662e+01 5.3099400518508268e+01 5.3098374114177027e+01 5.3124364111717128e+01 5.3068831161569562e+01 5.3119706834386818e+01 5.3122382960627981e+01 5.3066252010998028e+01 5.3090840620499840e+01 5.3076690770646188e+01 5.3074634136771920e+01 5.3094981610618163e+01 5.3083217231912371e+01 5.3069852345482140e+01 5.3136369333428235e+01 5.3080184632140735e+01 5.3099047621307292e+01 5.3061993876932270e+01 5.3055464250033921e+01 5.3053095130508204e+01 5.3097010160145118e+01 5.3025167690415060e+01 5.3058400049263867e+01 5.3058640845421927e+01 5.3089936145498619e+01 5.3066624164055710e+01 5.3073802656537204e+01 5.3067689895959219e+01 5.3067527562644109e+01 5.3086532468751038e+01 5.3070294746957607e+01 5.3086547326044425e+01 5.3075542677868974e+01 5.3066715988744740e+01 5.3082148890884525e+01 5.3043790690023158e+01 5.3046750478767962e+01 5.3044921436416587e+01 5.3045125985515675e+01 5.3045729988638143e+01 5.3044752246736167e+01 5.3047042007082950e+01 2.0000000000000001e-01 
7.00000000e-01 4.9013092070808533e+01 4.9751995593085894e+01 4.6918738638330503e+01 4.9787550102257832e+01 4.9222332268652210e+01 4.7249253369148967e+01 4.8942966101868322e+01 4.9055257575868460e+01 4.9109422156825346e+01 4.8842726935387404e+01 4.9109044224793763e+01 4.9313336204178235e+01 4.8995887054048026e+01 4.8738944499972654e+01 4.8918201445260308e+01 4.9056549634228794e+01 4.8832826603881969e+01 4.9339389731760136e+01 4.9235590744069519e+01 4.8909907057423034e+01 4.9000043853358427e+01 4.8834755304141083e+01 4.9339624421501007e+01 4.8773354592678643e+01 4.9121813883474459e+01 4.9108916103053652e+01 4.9363084537459017e+01 4.8862524131363358e+01 4.9084911060472713e+01 4.8725675305751274e+01 4.8880749107152518e+01 4.9174042812449891e+01 4.9000803828899890e+01 4.8961700413156606e+01 4.9060549550608648e+01 4.9037698115707478e+01 4.9014380052734793e+01 4.8966924682715572e+01 4.9045392592420228e+01 4.9055398722498914e+01 4.9014116710182044e+01 4.9069841108147251e+01 4.9033825926376707e+01 4.9051595867005560e+01 4.9039187987511461e+01 4.9019982262902879e+01 4.8959774767860665e+01 4.9013036330474584e+01 4.9034744737627051e+01 4.8956176869759076e+01 4.9030517840781812e+01 4.9032709714862349e+01 4.8940584943820241e+01 4.9013462339696275e+01 4.9042221928788479e+01 4.8984733753116068e+01 4.9018649018397255e+01 4.9042684949065766e+01 4.9048506989417305e+01 4.9011547736626028e+01 4.8982231299820896e+01 4.8989256651829827e+01 4.9052112505377977e+01 4.9015023073501062e+01 4.8958619598039540e+01 4.8982221599200628e+01 4.8992495621793928e+01 4.9015658641044375e+01 4.9021841626721610e+01 4.9029042692599347e+01 4.9014542236659089e+01 4.9003561834889418e+01 4.9007301432619109e+01 4.9028847003849613e+01 4.9026055030157181e+01 4.9055392863294784e+01 4.9001903086221169e+01 4.9048531269751059e+01 4.9051664767014252e+01 4.9000052162268332e+01 4.9021376055494720e+01 4.9007909549415984e+01 4.9007772232037048e+01 4.9026617777668967e+01 4.9016953340619288e+01 4.9003849856620882e+01 4.9064734985776283e+01 4.9013190169247892e+01 4.9029338887953749e+01 4.8995512225533858e+01 4.8988919811212767e+01 4.8986400970068843e+01 4.9028239513834798e+01 4.8959985779711680e+01 4.8991058889813161e+01 4.8991919592158006e+01 4.9021766980916787e+01 4.8999511724744679e+01 4.9006273384066411e+01 4.9000080628145625e+01 4.8999907381689603e+01 4.9018238324897673e+01 4.9002899641564461e+01 4.9018211068916159e+01 4.9007803173091020e+01 4.8999435454764416e+01 4.9014180939437850e+01 4.8996307545329358e+01 4.8998971352812646e+01 4.8997291848725801e+01 4.8997486083049338e+01 4.8998109899209894e+01 4.8997006628887533e+01 4.8999263438537731e+01 2.0000000000000001e-01 
9.00000000e-01 4.3715810399346495e+01 4.4223967527111704e+01 4.1821485820197580e+01 4.4395337078484971e+01 4.3906063640192059e+01 4.2146554566772927e+01 4.3648724115040864e+01 4.3784842326818051e+01 4.3766679879452184e+01 4.3618994725683756e+01 4.3833178662322233e+01 4.3986414466142371e+01 4.3745258045530079e+01 4.3508519355520775e+01 4.3637610578867601e+01 4.3767966345828903e+01 4.3612663647199831e+01 4.3945019257491190e+01 4.3895678319712545e+01 4.3768414400089512e+01 4.3712999839659034e+01 4.3498650552814965e+01 4.3883025269017828e+01 4.3529945257251157e+01 4.3879429334553194e+01 4.3838892772598200e+01 4.4033091495638971e+01 4.3514790762679532e+01 4.3774056271655702e+01 4.3434837604547013e+01 4.3578250184877774e+01 4.3892412096875596e+01 4.3698309981557784e+01 4.3665010804515717e+01 4.3763426766905866e+01 4.3733786066920224e+01 4.3700799385355019e+01 4.3674369685838215e+01 4.3747474712412419e+01 4.3757743791421682e+01 4.3723851323009413e+01 4.3766874518299332e+01 4.3739471752969337e+01 4.3749125507499663e+01 4.3742451816195519e+01 4.3723188075183913e+01 4.3665249338229394e+01 4.3717056512542293e+01 4.3741669724252034e+01 4.3660939499407142e+01 4.3733123438775642e+01 4.3734730450085401e+01 4.3649273288517847e+01 4.3720635763773871e+01 4.3742264821689091e+01 4.3690853810970687e+01 4.3717772110690333e+01 4.3744133573008639e+01 4.3752033828949372e+01 4.3714986601188613e+01 4.3688443784654019e+01 4.3691896847136363e+01 4.3747276220596511e+01 4.3716684970588148e+01 4.3667744091643932e+01 4.3688028117779481e+01 4.3698490601240529e+01 4.3716472700502656e+01 4.3724171679866181e+01 4.3727835604819923e+01 4.3720268291607617e+01 4.3705467596582594e+01 4.3708109077173447e+01 4.3728156541770105e+01 4.3724355212814991e+01 4.3755997891538605e+01 4.3705792927992242e+01 4.3746846210297534e+01 4.3750635386899020e+01 4.3705137481809253e+01 4.3723166241973622e+01 4.3710457871201591e+01 4.3711737587113582e+01 4.3728962978044940e+01 4.3721478316444582e+01 4.3708359044880631e+01 4.3762152063421709e+01 4.3717014476416452e+01 4.3729990307769683e+01 4.3700329744976479e+01 4.3693204413899458e+01 4.3690433372839188e+01 4.3729990445795060e+01 4.3666860438438135e+01 4.3694895621666838e+01 4.3696175606274068e+01 4.3723831110821713e+01 4.3703497486910649e+01 4.3709566604326540e+01 4.3703731093667862e+01 4.3703489855042164e+01 4.3720758543647726e+01 4.3706425851412469e+01 4.3720671119881658e+01 4.3710908897784208e+01 4.3703005292630671e+01 4.3716940077976759e+01 4.3716159554940390e+01 4.3718287020788900e+01 4.3716879590064671e+01 4.3717046025514065e+01 4.3717584884949432e+01 4.3716692352489957e+01 4.3718611991938367e+01 2.0000000000000001e-01 
1.10000000e+00 3.7799572522580497e+01 3.8385038900719479e+01 3.6139652252646457e+01 3.8419992356909859e+01 3.7975312918460567e+01 3.6426272285812381e+01 3.7729741528082911e+01 3.7892790866743226e+01 3.7807752949264518e+01 3.7775635511596199e+01 3.7932699303128018e+01 3.8039798496659216e+01 3.7863333977936200e+01 3.7648010139505637e+01 3.7731482397175519e+01 3.7863155737986226e+01 3.7768220859683254e+01 3.7937088356323656e+01 3.7942145064075859e+01 3.7985546713123000e+01 3.7801306141335928e+01 3.7554466641545716e+01 3.7821894584621170e+01 3.7678517366401181e+01 3.8000495265745421e+01 3.7938315214408938e+01 3.8054522694518930e+01 3.7534085654667756e+01 3.7846679607668989e+01 3.7523487328913198e+01 3.7663760485738109e+01 3.7969136683807271e+01 3.7771826334962881e+01 3.7751119327624082e+01 3.7844002390002537e+01 3.7820578200090658e+01 3.7770072839140475e+01 3.7758224597161288e+01 3.7830310810805081e+01 3.7838603931464448e+01 3.7818333837768009e+01 3.7846244205106139e+01 3.7826180168680054e+01 3.7826071384249687e+01 3.7825749252856241e+01 3.7803867812220503e+01 3.7753883123756822e+01 3.7801376887383434e+01 3.7825739800110014e+01 3.7745789915474639e+01 3.7816878964263843e+01 3.7814747180506714e+01 3.7740069103837179e+01 3.7808947386586738e+01 3.7821817992725265e+01 3.7778451030706819e+01 3.7797901140824742e+01 3.7826354282573654e+01 3.7835235980803056e+01 3.7800354586007835e+01 3.7777123599949789e+01 3.7776850972573861e+01 3.7823679245783175e+01 3.7799762923169929e+01 3.7757308271297909e+01 3.7775423913293110e+01 3.7786507002158899e+01 3.7798140098616436e+01 3.7808046633917002e+01 3.7807688773131872e+01 3.7806492391612146e+01 3.7788346334702013e+01 3.7789963038716657e+01 3.7807667089740427e+01 3.7803908255930587e+01 3.7837096417141893e+01 3.7790907724780901e+01 3.7825314688326799e+01 3.7829710202754832e+01 3.7791221592742595e+01 3.7806637817294003e+01 3.7794766803464853e+01 3.7796705191756665e+01 3.7812062159870756e+01 3.7806804309971966e+01 3.7793312264422390e+01 3.7839601798669790e+01 3.7801720636459613e+01 3.7811400081576046e+01 3.7786604606080537e+01 3.7778182961007843e+01 3.7775047177301801e+01 3.7812504971713665e+01 3.7755263679100473e+01 3.7779765666419969e+01 3.7781610955226093e+01 3.7806620823704776e+01 3.7788675704621603e+01 3.7793663350268190e+01 3.7788559399827349e+01 3.7788329354341016e+01 3.7804176527033846e+01 3.7790683957657741e+01 3.7803844183332686e+01 3.7794943071335261e+01 3.7787311710099807e+01 3.7800735597965698e+01 3.7797667523298458e+01 3.7799157050115511e+01 3.7798216219450396e+01 3.7798244092087842e+01 3.7798597391786743e+01 3.7798019474599606e+01 3.7799520195634528e+01 2.0000000000000001e-01 
1.30000000e+00 3.1616082564518830e+01 3.2065977810498651e+01 3.0269309857032969e+01 3.2154291242674134e+01 3.1749035240917532e+01 3.0467776201200557e+01 3.1568567041598158e+01 3.1726322629996968e+01 3.1589992781191640e+01 3.1655165753674886e+01 3.1756098358277303e+01 3.1825602867252343e+01 3.1696487960626811e+01 3.1505185067990588e+01 3.1551369145488977e+01 3.1691017003545454e+01 3.1641425334243358e+01 3.1674316655907031e+01 3.1733388171062238e+01 3.1893333838626940e+01 3.1622623940319283e+01 3.1363813126006196e+01 3.1527257569941302e+01 3.1560033952466355e+01 3.1827424128523646e+01 3.1756594509906769e+01 3.1775305600603794e+01 3.1290855861047906e+01 3.1659184941402739e+01 3.1338532397300472e+01 3.1488031443489707e+01 3.1753202062927148e+01 3.1574542188719345e+01 3.1577549655269298e+01 3.1655644331895378e+01 3.1648298397062856e+01 3.1583202929776441e+01 3.1570737229628630e+01 3.1642830862139320e+01 3.1650149935758662e+01 3.1648671026546580e+01 3.1660550597649234e+01 3.1645466132783810e+01 3.1635724676775872e+01 3.1641218004489840e+01 3.1614646789207708e+01 3.1576787961254141e+01 3.1617753372260822e+01 3.1639773073163727e+01 3.1562925836262796e+01 3.1633447116746208e+01 3.1625153348245760e+01 3.1564126443194418e+01 3.1629606669174741e+01 3.1633518084163104e+01 3.1598888423853236e+01 3.1611419729961810e+01 3.1641256792851973e+01 3.1650575937344076e+01 3.1618971417800566e+01 3.1598638906537165e+01 3.1595339269544901e+01 3.1633595900054711e+01 3.1615796617816148e+01 3.1579556868869211e+01 3.1595846780503074e+01 3.1607575402893406e+01 3.1612546860143048e+01 3.1624903464680649e+01 3.1621001656983090e+01 3.1625540974367993e+01 3.1604222890003783e+01 3.1605412949802883e+01 3.1619787741211518e+01 3.1617440160053704e+01 3.1650236477276287e+01 3.1608997904536590e+01 3.1636375745263305e+01 3.1641239535187079e+01 3.1609996025759681e+01 3.1623487325643442e+01 3.1611917383011921e+01 3.1614482896498249e+01 3.1627879671977322e+01 3.1624698296582235e+01 3.1610189706937447e+01 3.1649466865616681e+01 3.1619121435698563e+01 3.1625574753839974e+01 3.1605764415244337e+01 3.1595754649856346e+01 3.1592610063208436e+01 3.1627730936202248e+01 3.1576939929057286e+01 3.1597791576866847e+01 3.1600207503586205e+01 3.1622145913592973e+01 3.1606833863935357e+01 3.1610719852266342e+01 3.1606515184630869e+01 3.1605987646185991e+01 3.1620100036356519e+01 3.1607933202748139e+01 3.1619832324270327e+01 3.1612253282649924e+01 3.1604861893758322e+01 3.1617246855117870e+01 3.1604578421069679e+01 3.1605554922378488e+01 3.1604966316356226e+01 3.1605055279243846e+01 3.1605346593506823e+01 3.1604855794478503e+01 3.1606065719323084e+01 2.0000000000000001e-01 
1.50000000e+00 2.5310649562342263e+01 2.5667811191601412e+01 2.4244372589297615e+01 2.5846078678567000e+01 2.5424107373596144e+01 2.4354264768118036e+01 2.5263559236702587e+01 2.5426753955917750e+01 2.5263696452215807e+01 2.5393921292358559e+01 2.5446481085017627e+01 2.5487622780833554e+01 2.5389082650986133e+01 2.5228171996354622e+01 2.5244706524679955e+01 2.5390463739508533e+01 2.5370388693094501e+01 2.5304765863685692e+01 2.5415558450278041e+01 2.5624991813641032e+01 2.5329246140872140e+01 2.5081697893792740e+01 2.5156430341362924e+01 2.5307115707140117e+01 2.5503371438604439e+01 2.5439533492659255e+01 2.5345576216778845e+01 2.4955364633339016e+01 2.5359403495430303e+01 2.5024195654833530e+01 2.5193375399114647e+01 2.5402943737530720e+01 2.5254394062968174e+01 2.5290420822831102e+01 2.5347837618107050e+01 2.5354306504506379e+01 2.5286182466646132e+01 2.5262071659232078e+01 2.5330082733809483e+01 2.5339695070800886e+01 2.5355192796130389e+01 2.5353360047639427e+01 2.5341061621357092e+01 2.5325936462454553e+01 2.5334853080730323e+01 2.5304479355763188e+01 2.5277150031800943e+01 2.5312662582368812e+01 2.5333780218813711e+01 2.5260016812487784e+01 2.5327654801135271e+01 2.5315046934206212e+01 2.5267011318876509e+01 2.5326664797848348e+01 2.5324333005438824e+01 2.5296609267199603e+01 2.5304086639453807e+01 2.5333827403312856e+01 2.5343011553673293e+01 2.5315060075232864e+01 2.5295471368049924e+01 2.5291566484654442e+01 2.5322140465808335e+01 2.5308902721616505e+01 2.5280800325605199e+01 2.5294071232537387e+01 2.5305567558746077e+01 2.5305367365398631e+01 2.5318980434357528e+01 2.5313458784164116e+01 2.5322684881663136e+01 2.5298659749865259e+01 2.5299205152530252e+01 2.5310943577821689e+01 2.5310673681150462e+01 2.5340416675994945e+01 2.5305563990855479e+01 2.5325528140230897e+01 2.5330127681699111e+01 2.5306247366662479e+01 2.5318353987868608e+01 2.5306353709632980e+01 2.5310250040131898e+01 2.5320951301909957e+01 2.5320047681577403e+01 2.5304365399124222e+01 2.5337474481038900e+01 2.5314130210023471e+01 2.5317528161993401e+01 2.5303044389537469e+01 2.5292135488766526e+01 2.5289530860728316e+01 2.5320994195148824e+01 2.5276637113101980e+01 2.5294666946762234e+01 2.5297327346215546e+01 2.5316144421603926e+01 2.5302850605754827e+01 2.5306152499549896e+01 2.5302603226483541e+01 2.5301548291953466e+01 2.5313682141142468e+01 2.5303519998849623e+01 2.5313779337100883e+01 2.5307696782350941e+01 2.5301067299080490e+01 2.5311492123315588e+01 2.5328504085604035e+01 2.5329103207081065e+01 2.5328697818069184e+01 2.5328654259830259e+01 2.5328770603061439e+01 2.5328586482376952e+01 2.5329532723238749e+01 2.0000000000000001e-01 
1.70000000e+00 1.9489853639563925e+01 1.9772818629133990e+01 1.8628226249366737e+01 1.9907667083608747e+01 1.9576146370016989e+01 1.8758062847108800e+01 1.9453738189087389e+01 1.9602620470095758e+01 1.9437259933699590e+01 1.9595003128212909e+01 1.9611970155698714e+01 1.9633967594703972e+01 1.9552487398289408e+01 1.9427236469319610e+01 1.9420495592749827e+01 1.9563757848426054e+01 1.9561709619519096e+01 1.9433830182828956e+01 1.9591609887722122e+01 1.9794270902307183e+01 1.9530973374136398e+01 1.9313984159018553e+01 1.9313306667697002e+01 1.9518692527210654e+01 1.9644927048806785e+01 1.9599661225375964e+01 1.9390181450870610e+01 1.9146743048041408e+01 1.9553610244966972e+01 1.9187677740910853e+01 1.9381200686541369e+01 1.9551564976214109e+01 1.9422230720588164e+01 1.9488052221948131e+01 1.9530780674717136e+01 1.9536295288338362e+01 1.9476364621247871e+01 1.9442736722408853e+01 1.9502497056108826e+01 1.9516751883105123e+01 1.9539815232699510e+01 1.9529549876027843e+01 1.9517923088293145e+01 1.9504870191693822e+01 1.9514169308149416e+01 1.9484258615376913e+01 1.9458949066137837e+01 1.9493246652347739e+01 1.9518265382454214e+01 1.9444689932160543e+01 1.9507541138810172e+01 1.9493798671652993e+01 1.9454620139732199e+01 1.9505464796570880e+01 1.9500937409982566e+01 1.9477735750927721e+01 1.9482833210259709e+01 1.9511195847258588e+01 1.9519730676898316e+01 1.9495026801251790e+01 1.9473578745407568e+01 1.9471684633630186e+01 1.9495730838863231e+01 1.9485417846662212e+01 1.9467579812649856e+01 1.9476057901689401e+01 1.9486878644756089e+01 1.9483267689098586e+01 1.9496590822591386e+01 1.9491792952593318e+01 1.9503958874023585e+01 1.9478420160220718e+01 1.9478254776347224e+01 1.9487255435395717e+01 1.9489736943788998e+01 1.9514805155245732e+01 1.9486428134553304e+01 1.9499979792839294e+01 1.9503219348489438e+01 1.9486306500618369e+01 1.9497753422007612e+01 1.9484896763294834e+01 1.9490009098038438e+01 1.9498335049731025e+01 1.9499417807155513e+01 1.9482728831028464e+01 1.9510711043522100e+01 1.9493210395639061e+01 1.9494025130062749e+01 1.9484518909031767e+01 1.9472972120455420e+01 1.9471569686750922e+01 1.9498905226140334e+01 1.9460908962373356e+01 1.9476371783559841e+01 1.9479232064528926e+01 1.9494890169064234e+01 1.9483242749218345e+01 1.9486169964779442e+01 1.9483345239416455e+01 1.9481635658704942e+01 1.9491623932896111e+01 1.9483867772580510e+01 1.9492605149452952e+01 1.9487535382049792e+01 1.9481906259824946e+01 1.9490149005090831e+01 1.9489436089286407e+01 1.9489406878681454e+01 1.9489265473218879e+01 1.9489187563963238e+01 1.9489469394764839e+01 1.9489234972125004e+01 1.9489830668880732e+01 2.0000000000000001e-01 
1.90000000e+00 1.4080016419843561e+01 1.4323193671676187e+01 1.3482245087075121e+01 1.4390714115744890e+01 1.4144584238916107e+01 1.3543039000302695e+01 1.4052134349584938e+01 1.4179951867554820e+01 1.4037396087630809e+01 1.4183522251062726e+01 1.4179262620401085e+01 1.4188210458765742e+01 1.4118937529371285e+01 1.4036758736377539e+01 1.4010298381822325e+01 1.4136071302271171e+01 1.4143661650419014e+01 1.3990094284317735e+01 1.4179165477975134e+01 1.4336954209819755e+01 1.4149337591506635e+01 1.3981277607082140e+01 1.3916642640709318e+01 1.4119308067569968e+01 1.4188947142388212e+01 1.4166192674062058e+01 1.3863696706638871e+01 1.3798359106645357e+01 1.4161916545444884e+01 1.3771955971525729e+01 1.3979933656883510e+01 1.4139860418309691e+01 1.4009654697029218e+01 1.4088346118992796e+01 1.4127950028552739e+01 1.4117990684388896e+01 1.4069656056789213e+01 1.4039379198577560e+01 1.4088519472264595e+01 1.4106108073168130e+01 1.4129638936948091e+01 1.4114270488729993e+01 1.4102585265088097e+01 1.4095388988164364e+01 1.4103902498995845e+01 1.4078301359838594e+01 1.4050953408991523e+01 1.4084178717352012e+01 1.4114388512992845e+01 1.4041436481854101e+01 1.4100967413497051e+01 1.4084135264695997e+01 1.4052870931827476e+01 1.4092715750563785e+01 1.4086911487001460e+01 1.4069650559883234e+01 1.4074164711163201e+01 1.4099216617636372e+01 1.4105904087095180e+01 1.4086217481627150e+01 1.4063578672294513e+01 1.4064741410934793e+01 1.4081303641906873e+01 1.4074094296505580e+01 1.4064731610838280e+01 1.4068472584934474e+01 1.4079493589428671e+01 1.4073013390323293e+01 1.4084893315561775e+01 1.4081371972625663e+01 1.4093598803339235e+01 1.4069692258664265e+01 1.4069189171418005e+01 1.4073941032304997e+01 1.4080504160197627e+01 1.4099322890051964e+01 1.4077499286183414e+01 1.4085880328682025e+01 1.4088289445668570e+01 1.4077251819092904e+01 1.4088007830813053e+01 1.4075860886710387e+01 1.4079906690522346e+01 1.4086589669813238e+01 1.4088919353179733e+01 1.4072320660755105e+01 1.4095240657675763e+01 1.4082226896506253e+01 1.4081655232654645e+01 1.4076789004662153e+01 1.4064499342331910e+01 1.4064442475613220e+01 1.4088078823952344e+01 1.4056856997025696e+01 1.4069106304277952e+01 1.4071867884092029e+01 1.4084551702929897e+01 1.4074347369732813e+01 1.4077078421933541e+01 1.4075151619989647e+01 1.4072408415309297e+01 1.4080633617045740e+01 1.4074922174893969e+01 1.4081999389508701e+01 1.4078255487790322e+01 1.4073315371192326e+01 1.4080016973874699e+01 1.4067569549974285e+01 1.4067323810050945e+01 1.4067401944795455e+01 1.4067297043952275e+01 1.4067309426851002e+01 1.4067353043279299e+01 1.4067808393148562e+01 2.0000000000000001e-01 
2.10000000e+00 9.5757841097777163e+00 9.7966264216327410e+00 9.1196948585375726e+00 9.8269984641801500e+00 9.6223235262586666e+00 9.2143839391259892e+00 9.5557693646735231e+00 9.6576677995926783e+00 9.5544266451539652e+00 9.6599659907368185e+00 9.6479837965549002e+00 9.6482528716430966e+00 9.5905949955197212e+00 9.5539040196562208e+00 9.5106652379719989e+00 9.6086123548913225e+00 9.6183383656851813e+00 9.4705703115592037e+00 9.6677802741149765e+00 9.7704082514035555e+00 9.6708122242216810e+00 9.5576842607832990e+00 9.4420428031558803e+00 9.6106171808039011e+00 9.6445877838286638e+00 9.6381487603831832e+00 9.2877445292468419e+00 9.3827648392715020e+00 9.6707266806607137e+00 9.2807514664251833e+00 9.4872475487737340e+00 9.6580698918327137e+00 9.5142284124849397e+00 9.5806476026181873e+00 9.6256214089885948e+00 9.6018505654428274e+00 9.5576298261699879e+00 9.5394989101301206e+00 9.5806584738011864e+00 9.5989437542020379e+00 9.6277335621113291e+00 9.6050214910027449e+00 9.5922333709473691e+00 9.5882117599065229e+00 9.5966825551584805e+00 9.5749758196662427e+00 9.5510363023943299e+00 9.5791818377125058e+00 9.6092057441875891e+00 9.5413036974344418e+00 9.6021132870798827e+00 9.5770186700749704e+00 9.5546486276008320e+00 9.5859053609794547e+00 9.5752632477262267e+00 9.5665461554549509e+00 9.5718036824011854e+00 9.5929652880062726e+00 9.5958795504683057e+00 9.5831880178577542e+00 9.5622651896734805e+00 9.5647311958778118e+00 9.5737167524600792e+00 9.5703091968395757e+00 9.5654947828800765e+00 9.5663213281606136e+00 9.5777335626476461e+00 9.5689384084276359e+00 9.5788875050381108e+00 9.5762867562746887e+00 9.5874985858802955e+00 9.5666624924057988e+00 9.5663851307984622e+00 9.5670698055096288e+00 9.5766009808080259e+00 9.5893793469815360e+00 9.5740366447846128e+00 9.5784111493338813e+00 9.5798408139334512e+00 9.5735999276655406e+00 9.5842666818438271e+00 9.5722805564054596e+00 9.5751367183794667e+00 9.5806942860505391e+00 9.5833883736218848e+00 9.5681215277362170e+00 9.5864839471610441e+00 9.5765475436204923e+00 9.5751215435366284e+00 9.5739450783790918e+00 9.5622668113905167e+00 9.5631377826647057e+00 9.5829335372315203e+00 9.5577143102702902e+00 9.5674927808231729e+00 9.5699898059909891e+00 9.5799067477389315e+00 9.5705971390242404e+00 9.5736484689009025e+00 9.5719620324921095e+00 9.5685896609798782e+00 9.5752057381016655e+00 9.5720297124893126e+00 9.5772110843863736e+00 9.5745012619015277e+00 9.5699444803676919e+00 9.5757405878898094e+00 9.5846213389339301e+00 9.5843876404211485e+00 9.5844168353171781e+00 9.5842952293924739e+00 9.5843747500010661e+00 9.5844540037835380e+00 9.5847733776642325e+00 2.0000000000000001e-01 
2.30000000e+00 5.9800772764094319e+00 6.0853320424236790e+00 5.6961500023273191e+00 6.1630834476532135e+00 6.0066304799098971e+00 5.7391935516619457e+00 5.9657030573857615e+00 6.0415281771765983e+00 5.9833798349497416e+00 6.0355148158857510e+00 6.0264459680759535e+00 6.0204383127326500e+00 5.9756933827059386e+00 5.9794979708748759e+00 5.9255417873486813e+00 5.9915569175521624e+00 5.9987039121575707e+00 5.8798021853464073e+00 6.0553952492566596e+00 6.1113686004614625e+00 6.0858396844883025e+00 6.0247293775371702e+00 5.8794668873965437e+00 6.0051130472668177e+00 6.0205052523798477e+00 6.0185924090114513e+00 5.6848753332537720e+00 5.8759577673954659e+00 6.0733552013530474e+00 5.7276540894575518e+00 5.9113212351923883e+00 6.0839027444145470e+00 5.9388767073586672e+00 5.9711419255031171e+00 6.0189732454522353e+00 6.0002224531761090e+00 5.9518062242924730e+00 5.9410108815970935e+00 5.9778515875374802e+00 5.9969505162486669e+00 6.0405772102786486e+00 6.0072183975621680e+00 5.9911541338463383e+00 5.9881146704586428e+00 5.9956004984240421e+00 5.9758999406443296e+00 5.9615077899096702e+00 5.9824548541751081e+00 6.0070081437947742e+00 5.9495032826986805e+00 6.0097396974073716e+00 5.9772230039385672e+00 5.9641582163818763e+00 5.9881555819192922e+00 5.9722503840370420e+00 5.9714949443032150e+00 5.9777638976890231e+00 5.9950831047528732e+00 5.9938797984877015e+00 5.9867357519823905e+00 5.9682466522393609e+00 5.9710166966457843e+00 5.9748915727280831e+00 5.9743496466189345e+00 5.9742968207613387e+00 5.9714922725653139e+00 5.9824416741099800e+00 5.9740989859608415e+00 5.9808617109652946e+00 5.9797485758973608e+00 5.9906473599003904e+00 5.9727622998706451e+00 5.9720071413213889e+00 5.9708799443815046e+00 5.9813419839802613e+00 5.9884101239372658e+00 5.9790988562151171e+00 5.9805099274032498e+00 5.9806895620455913e+00 5.9781111955629864e+00 5.9882892274272574e+00 5.9760841403030902e+00 5.9790559529475775e+00 5.9832383020226949e+00 5.9857783042238379e+00 5.9733752033342631e+00 5.9870730824218974e+00 5.9795159972983072e+00 5.9778948403580516e+00 5.9793852252290840e+00 5.9687049450354648e+00 5.9701114267641744e+00 5.9865363601302306e+00 5.9664470910251852e+00 5.9741949745029670e+00 5.9764203438772903e+00 5.9840041253498981e+00 5.9754213006972359e+00 5.9786721996515402e+00 5.9773691659587316e+00 5.9735904999036507e+00 5.9789056427450156e+00 5.9777423703689472e+00 5.9809841533800334e+00 5.9793956053618613e+00 5.9747755376626737e+00 5.9801691051391375e+00 5.9773112806010573e+00 5.9770403994057162e+00 5.9771511456175128e+00 5.9770384072831639e+00 5.9770723960440613e+00 5.9771205127228626e+00 5.9773322225109942e+00 2.0000000000000001e-01 
2.50000000e+00 3.2825983404735717e+00 3.3353799170317573e+00 3.1286609768832019e+00 3.4257940326645788e+00 3.3068755443878737e+00 3.1309955360353583e+00 3.2688437436331750e+00 3.3247106197029574e+00 3.3030195597290621e+00 3.3102337776412813e+00 3.3104244001463234e+00 3.2995351383245231e+00 3.2667505078834060e+00 3.2959701235312040e+00 3.2429838474712827e+00 3.2801649616044237e+00 3.2847953191882953e+00 3.2038180264427947e+00 3.3322528896891495e+00 3.3588661490858982e+00 3.3751254707391127e+00 3.3541890714518319e+00 3.2116982252671731e+00 3.3002285553696633e+00 3.3058263915635497e+00 3.2988411361270451e+00 3.0440069833853047e+00 3.2426236652591123e+00 3.3566255804486849e+00 3.0997953701319876e+00 3.2406422270778950e+00 3.3830279827261318e+00 3.2672225042332523e+00 3.2600676474912960e+00 3.3001820251973579e+00 3.3035756575751947e+00 3.2540161509250263e+00 3.2371720116469547e+00 3.2703279182700040e+00 3.2920365035791810e+00 3.3504442453891179e+00 3.3093207320973961e+00 3.2884295349969053e+00 3.2889646739769058e+00 3.2935341106060463e+00 3.2755641492756031e+00 3.2685206617294984e+00 3.2848473368340505e+00 3.3060209795109552e+00 3.2586898843740308e+00 3.3113643587415731e+00 3.2792107255073777e+00 3.2717681159383170e+00 3.2879906891373545e+00 3.2704496425750569e+00 3.2755999548612058e+00 3.2815445097034290e+00 3.2948055235868376e+00 3.2906703658822023e+00 3.2869820859905259e+00 3.2707147978563289e+00 3.2747991715501636e+00 3.2750638146024644e+00 3.2763063568665771e+00 3.2815199073488772e+00 3.2745268074580700e+00 3.2844483811765555e+00 3.2779616016963375e+00 3.2811478999879498e+00 3.2819743972866577e+00 3.2905790840525393e+00 3.2775137398124574e+00 3.2763021720362460e+00 3.2738007351934870e+00 3.2831890974842324e+00 3.2868557499466045e+00 3.2817707592996408e+00 3.2816801890726253e+00 3.2808121734471460e+00 3.2806477136694179e+00 3.2899183854811747e+00 3.2793527035251158e+00 3.2808339656249976e+00 3.2842940427843654e+00 3.2864507360717363e+00 3.2778569136874585e+00 3.2864923356009288e+00 3.2813508745404758e+00 3.2800884622890303e+00 3.2825658598175256e+00 3.2734209240732284e+00 3.2747953614192609e+00 3.2883781613103928e+00 3.2735761414138893e+00 3.2786063716946732e+00 3.2805847904999177e+00 3.2862221444096220e+00 3.2785020147558885e+00 3.2820294144663866e+00 3.2807022042062197e+00 3.2766462387331607e+00 3.2811992331133997e+00 3.2815427961866375e+00 3.2831017179362196e+00 3.2822050291120348e+00 3.2781845179570368e+00 3.2826652232345306e+00 3.2812571130241937e+00 3.2810890061639051e+00 3.2811566048071312e+00 3.2810728436525194e+00 3.2810911648759911e+00 3.2811443773208571e+00 3.2812860372100543e+00 2.0000000000000001e-01 


==> anc/LHC13-Ytt-HT4-PDF4LHC15LUXqed-pheno.dat <==
-2.50000000e+00 3.2826584449170806e+00 3.1286639301272254e+00 3.4258583245499699e+00 2.8781031032435780e+00 3.6872137865905832e+00 2.8497850973176617e+00 3.7118102012963812e+00 2.00000000e-01 1.0129973538105010e+00 
-2.30000000e+00 5.9798555062843448e+00 5.6960805190300556e+00 6.1627367983487567e+00 5.4538971939861414e+00 6.5058138185825483e+00 5.3822265330352677e+00 6.5367017267642211e+00 2.00000000e-01 1.0088142647564320e+00 
-2.10000000e+00 9.5757182731191790e+00 9.1196068890037587e+00 9.8268641222959960e+00 8.9596357741952186e+00 1.0191800772043139e+01 8.8091706619428898e+00 1.0241024129879163e+01 2.00000000e-01 1.0057750023862839e+00 
-1.90000000e+00 1.4080516217287604e+01 1.3482626307883693e+01 1.4391386366617716e+01 1.3391834254291153e+01 1.4769198180284056e+01 1.3168510082481669e+01 1.4836110748700564e+01 2.00000000e-01 1.0034139206667616e+00 
-1.70000000e+00 1.9490700305036917e+01 1.8628513203321894e+01 1.9908994970700554e+01 1.8741289500366758e+01 2.0240111109707076e+01 1.8348341713122746e+01 2.0348946762343342e+01 2.00000000e-01 1.0016025736014962e+00 
-1.50000000e+00 2.5308963997134278e+01 2.4243456468468292e+01 2.5843829916336944e+01 2.4528224813821783e+01 2.6089703180446772e+01 2.3988032520484804e+01 2.6255344060261123e+01 2.00000000e-01 1.0001834072831854e+00 
-1.30000000e+00 3.1617995099310804e+01 3.0270454518067822e+01 3.2156850680078158e+01 3.0828170916917543e+01 3.2407819281704072e+01 3.0056045081803887e+01 3.2574126667672246e+01 2.00000000e-01 9.9919945520617348e-01 
-1.10000000e+00 3.7799177086404200e+01 3.6139238466360936e+01 3.8419574355755756e+01 3.7002981597127246e+01 3.8595372575681139e+01 3.5958165549380027e+01 3.8808543238483715e+01 2.00000000e-01 9.9839028740568980e-01 
-9.00000000e-01 4.3716859799433720e+01 4.1822031957246324e+01 4.4397018352153708e+01 4.2863234096059990e+01 4.4570485502807450e+01 4.1638627523438366e+01 4.4808323265747845e+01 2.00000000e-01 9.9783140503780643e-01 
-7.00000000e-01 4.9012260647409661e+01 4.6918232300531102e+01 4.9786309521531265e+01 4.8024444146718544e+01 5.0000077148100779e+01 4.6696934286706146e+01 5.0267224032758641e+01 2.00000000e-01 9.9739157092223152e-01 
-5.00000000e-01 5.3082576959611366e+01 5.0878504454420941e+01 5.3963161911337863e+01 5.1919339103668008e+01 5.4245814815554724e+01 5.0590377545913476e+01 5.4541532807711938e+01 2.00000000e-01 9.9709370985401891e-01 
-3.00000000e-01 5.6124164230213871e+01 5.3793447459082813e+01 5.6937896819305919e+01 5.4800586965665282e+01 5.7447741494762461e+01 5.3443847561896206e+01 5.7677875111227571e+01 2.00000000e-01 9.9688211891384637e-01 
-1.00000000e-01 5.7660625991750670e+01 5.5209761947347211e+01 5.8544325329791725e+01 5.6240795977833301e+01 5.9080456005668054e+01 5.4828197381428730e+01 5.9333002082369894e+01 2.00000000e-01 9.9680900098297975e-01 
1.00000000e-01 5.7659505906814871e+01 5.5209015317889687e+01 5.8543068881708244e+01 5.6239698323479359e+01 5.9079313490150398e+01 5.4827411681668409e+01 5.9331790901754282e+01 2.00000000e-01 9.9678963749660288e-01 
3.00000000e-01 5.6125907872592869e+01 5.3794815664329924e+01 5.6940101006402564e+01 5.4802313292959603e+01 5.7449502452226135e+01 5.3445256180436878e+01 5.7679874754600789e+01 2.00000000e-01 9.9691308963623027e-01 
5.00000000e-01 5.3081072611929734e+01 5.0877471074510794e+01 5.3961258227638027e+01 5.1917864361740364e+01 5.4244280862119105e+01 5.0589303527719935e+01 5.4539763858015895e+01 2.00000000e-01 9.9706545245400746e-01 
7.00000000e-01 4.9013092070808533e+01 4.6918738638330503e+01 4.9787550102257832e+01 4.8025259064258378e+01 5.0000925077358687e+01 4.6697464650655967e+01 5.0268320851272968e+01 2.00000000e-01 9.9740849025382217e-01 
9.00000000e-01 4.3715810399346495e+01 4.1821485820197580e+01 4.4395337078484971e+01 4.2862207093262619e+01 4.4569413705430371e+01 4.1638046164567911e+01 4.4806862694985107e+01 2.00000000e-01 9.9780745262291926e-01 
1.10000000e+00 3.7799572522580497e+01 3.6139652252646457e+01 3.8419992356909859e+01 3.7003394454320656e+01 3.8595750590840325e+01 3.5958585065014347e+01 3.8808938802583562e+01 2.00000000e-01 9.9840073206793212e-01 
1.30000000e+00 3.1616082564518830e+01 3.0269309857032969e+01 3.2154291242674134e+01 3.0826311873074658e+01 3.2405853255963009e+01 3.0054822025501398e+01 3.2571805498378794e+01 2.00000000e-01 9.9913901482353062e-01 
1.50000000e+00 2.5310649562342263e+01 2.4244372589297615e+01 2.5846078678567000e+01 2.4529839456771040e+01 2.6091459667913487e+01 2.3989055447567459e+01 2.6257406531930208e+01 2.00000000e-01 1.0002500190320154e+00 
1.70000000e+00 1.9489853639563925e+01 1.8628226249366737e+01 1.9907667083608747e+01 1.8740499034196393e+01 2.0239208244931458e+01 1.8347954307694629e+01 2.0347816575016342e+01 2.00000000e-01 1.0015590645277606e+00 
1.90000000e+00 1.4080016419843561e+01 1.3482245087075121e+01 1.4390714115744890e+01 1.3391345800507157e+01 1.4768687039179966e+01 1.3168096583335469e+01 1.4835529675965240e+01 2.00000000e-01 1.0033783038111628e+00 
2.10000000e+00 9.5757841097777163e+00 9.1196948585375726e+00 9.8269984641801500e+00 8.9596588850683023e+00 1.0191909334487130e+01 8.8092153277235408e+00 1.0241155392882915e+01 2.00000000e-01 1.0057819174670652e+00 
2.30000000e+00 5.9800772764094319e+00 5.6961500023273191e+00 6.1630834476532135e+00 5.4540136918140272e+00 6.5061408610048366e+00 5.3822833386641031e+00 6.5370639492757352e+00 2.00000000e-01 1.0088516778453351e+00 
2.50000000e+00 3.2825983404735717e+00 3.1286609768832019e+00 3.4257940326645788e+00 2.8780421747257456e+00 3.6871545062213977e+00 2.8497445508936070e+00 3.7117494764462546e+00 2.00000000e-01 1.0129788061476086e+00 


==> anc/LHC8-Mtt-HT4-NNPDF30QED-all_members.dat <==
3.50000000e+02 1.1204630797370461e+01 1.1937736766472719e+01 1.0343419376742139e+01 1.1897364997863422e+01 1.1338807723094138e+01 1.0481372254815820e+01 1.1113947098670844e+01 1.1305989650969581e+01 1.1073276965487343e+01 1.0922819510872044e+01 1.1242340927747971e+01 1.1217124178086616e+01 1.1434164332309956e+01 1.1271567841747574e+01 1.1093569615877490e+01 1.1433241084238061e+01 1.1423968747530100e+01 1.1047852908589702e+01 1.0946688360845522e+01 1.1219711116955777e+01 1.1219293741025799e+01 1.1251630866466202e+01 1.1132424287066444e+01 1.1124528317657937e+01 1.1119368770828451e+01 1.1324024112450619e+01 1.1066258614027145e+01 1.1133182602318506e+01 1.1070426856815191e+01 1.0820469481234255e+01 1.1277260114288875e+01 1.1498454743510495e+01 1.0933688832512052e+01 1.1103179258374116e+01 1.0692969564872406e+01 1.0883417273392748e+01 1.1011161264061048e+01 1.1171417488511473e+01 1.1144335232548835e+01 1.1413384403925194e+01 1.1320135125018171e+01 1.1318283008241700e+01 1.1377429928128656e+01 1.1299570456853296e+01 1.1301134325214006e+01 1.1280648235293805e+01 1.1011673323657565e+01 1.1238681167855795e+01 1.1153411302214806e+01 1.1385282423758582e+01 1.1296309172506264e+01 1.1454757158846155e+01 1.1124437833025704e+01 1.1081799216682336e+01 1.1216816086321202e+01 1.0417882521921550e+01 1.0961076394121671e+01 1.0978395528652218e+01 1.1233357126637811e+01 1.1782944780602648e+01 1.1193631453876140e+01 1.1403976213464249e+01 1.1365739438991197e+01 1.1445044004182458e+01 1.1327617886811147e+01 1.1324443025144447e+01 1.1147065966919094e+01 1.1305875077846176e+01 1.1029290726295486e+01 1.1252589869430889e+01 1.0927759991761556e+01 1.1113059476685390e+01 1.1255155984388612e+01 1.1330432640455872e+01 1.1415985319995325e+01 1.1262582155413394e+01 1.1129334084184524e+01 1.1719878546357027e+01 1.1091807635470264e+01 1.1383809003621035e+01 1.1198778423881997e+01 1.1334121566227305e+01 1.1135096361300574e+01 1.1108067512106063e+01 1.1136086047843660e+01 1.0880113786004483e+01 1.1276360320309923e+01 1.1247521256696487e+01 1.1270218978858777e+01 1.1385753079241484e+01 1.1176712899355756e+01 1.1432613315826197e+01 1.1118628842407720e+01 1.1154037677158499e+01 1.1304265404372547e+01 1.1273710373294698e+01 1.1537959183006206e+01 1.1097700633045930e+01 1.1527734186731218e+01 1.1340278381275041e+01 1.0703088076705242e+01 1.1209090111979284e+01 1.1087113644486461e+01 1.1342343736017243e+01 1.1076687024100352e+01 1.1255859126311053e+01 1.1018286092242436e+01 2.0000000000000000e+01 
3.70000000e+02 2.3849071601586139e+01 2.4100934562158631e+01 2.2765817833685336e+01 2.4238545290725369e+01 2.3974225958442208e+01 2.2963034080389949e+01 2.3799376392674528e+01 2.4088089895993658e+01 2.3565397223901670e+01 2.3229827116160802e+01 2.3907223832089123e+01 2.3919335482848727e+01 2.4337292749862023e+01 2.4118396140702902e+01 2.3589392309110686e+01 2.4352258219236710e+01 2.4321561219328700e+01 2.3496170050654971e+01 2.3290821364499301e+01 2.3848887405343145e+01 2.3891518405029633e+01 2.3904908427190037e+01 2.3777086440444716e+01 2.3631044547952211e+01 2.3661161982896960e+01 2.4129300948681234e+01 2.3472393486949958e+01 2.3673972344328465e+01 2.3524068133456357e+01 2.2997571095163543e+01 2.4008033493990844e+01 2.4561865217434658e+01 2.3261896939738246e+01 2.3599894932780217e+01 2.2711773997773516e+01 2.3144572820799748e+01 2.3446821417487524e+01 2.3731903556934380e+01 2.3700410514672111e+01 2.4304623971360297e+01 2.4083212991066958e+01 2.4093106956017987e+01 2.4263795720155741e+01 2.4093081908406962e+01 2.4057541417141280e+01 2.4037864565956028e+01 2.3376807581280740e+01 2.3899068947140087e+01 2.3801903033093257e+01 2.4240532023776133e+01 2.4153240011123504e+01 2.4376201974381306e+01 2.3686718623336230e+01 2.3540672457934175e+01 2.3854963657175148e+01 2.2191966926286348e+01 2.3276857010411987e+01 2.3301402014407916e+01 2.3927031034926546e+01 2.5180626448750740e+01 2.3796200836374425e+01 2.4329198279006523e+01 2.4161592126682841e+01 2.4366871316627194e+01 2.4116004258244953e+01 2.4070605075047308e+01 2.3716558293520482e+01 2.4052713497704030e+01 2.3489259597063981e+01 2.3915097568640526e+01 2.3234719257531051e+01 2.3632685312021405e+01 2.3948805055304963e+01 2.4136088482248994e+01 2.4283091624574094e+01 2.3971545143264812e+01 2.3687894438030135e+01 2.5173125540520033e+01 2.3563754831878381e+01 2.4284765647919247e+01 2.3843030027080029e+01 2.4105265135449493e+01 2.3690936517680502e+01 2.3620797007827125e+01 2.3722991417862293e+01 2.3126238593821412e+01 2.4035217352186507e+01 2.3926677479730994e+01 2.3987106286028997e+01 2.4247405958831017e+01 2.3758237265145482e+01 2.4365826996995004e+01 2.3677504754582674e+01 2.3773484713314520e+01 2.4107805745154273e+01 2.3988828040843345e+01 2.4558652990989586e+01 2.3614244493265581e+01 2.4574623667150480e+01 2.4162071349350420e+01 2.2721462378998861e+01 2.3865706261637857e+01 2.3565724785979441e+01 2.4089122678017073e+01 2.3522501101261099e+01 2.3961607935977327e+01 2.3429747123011662e+01 2.0000000000000000e+01 
3.90000000e+02 2.5472864982606751e+01 2.5618422891042130e+01 2.4427161825764550e+01 2.5784668810138058e+01 2.5581047038257619e+01 2.4629476455345102e+01 2.5437620147736698e+01 2.5708162479508900e+01 2.5152729566921622e+01 2.4765895517564505e+01 2.5546736703853469e+01 2.5554719261337063e+01 2.5980439311049583e+01 2.5818926421031222e+01 2.5193054992875936e+01 2.6083683714261657e+01 2.6021163618731219e+01 2.5074066109305736e+01 2.4883526684388748e+01 2.5462590766161046e+01 2.5498467656888167e+01 2.5515425233733783e+01 2.5536776760611186e+01 2.5201004842612594e+01 2.5248912649030139e+01 2.5782060051593476e+01 2.4964639185247215e+01 2.5263764960207212e+01 2.5091679570980943e+01 2.4528275866551578e+01 2.5629757488174292e+01 2.6282257048053886e+01 2.4858065512012431e+01 2.5179579860444679e+01 2.4164777143973083e+01 2.4691111306180559e+01 2.5015017084658833e+01 2.5315860601662717e+01 2.5307818778235372e+01 2.5985136981917140e+01 2.5722345183065080e+01 2.5776145109867919e+01 2.5957874265031094e+01 2.5795615709718767e+01 2.5711815339813398e+01 2.5703459516140985e+01 2.4895802298826709e+01 2.5513547919419356e+01 2.5452784548908973e+01 2.5939127991367045e+01 2.5862774078837006e+01 2.6083921168258005e+01 2.5265730161524608e+01 2.5092221241586110e+01 2.5467206008719529e+01 2.3727497090836064e+01 2.4784978980963057e+01 2.4802102501400128e+01 2.5551739488726202e+01 2.7003501393383242e+01 2.5398397588526130e+01 2.6018806755483890e+01 2.5777188377584174e+01 2.6080490575458985e+01 2.5780933715176996e+01 2.5696845671946395e+01 2.5323310936809275e+01 2.5721119658232229e+01 2.5115968086965008e+01 2.5516598723840215e+01 2.4766917898817805e+01 2.5233203662211029e+01 2.5593666055273527e+01 2.5752505844826491e+01 2.5940897745559170e+01 2.5624990277926702e+01 2.5288076030653549e+01 2.7015745949564565e+01 2.5111206989385167e+01 2.5976272621995673e+01 2.5482173463884170e+01 2.5755520467072980e+01 2.5326123466386040e+01 2.5215815834172265e+01 2.5312430498962311e+01 2.4649107686253149e+01 2.5716465491606364e+01 2.5542023697273038e+01 2.5609375280386544e+01 2.5940338671389519e+01 2.5343264036936940e+01 2.6057608955109771e+01 2.5305287168988244e+01 2.5369730175523731e+01 2.5786171026891243e+01 2.5644340301207933e+01 2.6291879507191879e+01 2.5220478462826918e+01 2.6286943022216708e+01 2.5847874615661485e+01 2.4151860105306604e+01 2.5493207526653279e+01 2.5135362629949967e+01 2.5684640169122545e+01 2.5067501493145443e+01 2.5613739311517570e+01 2.4990188611857157e+01 2.0000000000000000e+01 
4.10000000e+02 2.4317349467820108e+01 2.4457146958186723e+01 2.3341956746397006e+01 2.4605873249895691e+01 2.4416579554007480e+01 2.3539173443623813e+01 2.4282013301092487e+01 2.4511970072855569e+01 2.3994932371913141e+01 2.3603266666151313e+01 2.4399643737192189e+01 2.4397334826810273e+01 2.4781056138353989e+01 2.4688919349534434e+01 2.4052593892029044e+01 2.4975632915470499e+01 2.4884418287646923e+01 2.3916937925382822e+01 2.3762485168722218e+01 2.4297744109867480e+01 2.4322044835290388e+01 2.4342716733807865e+01 2.4516377114256233e+01 2.4020632900624317e+01 2.4076628409739982e+01 2.4614956576644168e+01 2.3729828642488663e+01 2.4100375780979689e+01 2.3924317190985107e+01 2.3387087238699518e+01 2.4451457624619099e+01 2.5121114933701037e+01 2.3746558741361415e+01 2.4018145546570182e+01 2.2988455891767412e+01 2.3550833179462781e+01 2.3847020252870013e+01 2.4138752534568297e+01 2.4159694910232034e+01 2.4827541768776079e+01 2.4552046668478674e+01 2.4652058627472428e+01 2.4816719994918188e+01 2.4682343189623108e+01 2.4567662646302537e+01 2.4565800976478361e+01 2.3699328542596454e+01 2.4347225707730356e+01 2.4319953238708177e+01 2.4813793976472517e+01 2.4740738809310141e+01 2.4950999379110595e+01 2.4084304348012594e+01 2.3908269329324192e+01 2.4304191780276970e+01 2.2676487201411888e+01 2.3590442866313253e+01 2.3598411033017801e+01 2.4384629874313745e+01 2.5872288549435890e+01 2.4231835290263685e+01 2.4860593644625329e+01 2.4579840622211055e+01 2.4954133533149545e+01 2.4627728438104079e+01 2.4519031529064883e+01 2.4169121014207157e+01 2.4586547478561343e+01 2.4001826434545251e+01 2.4333833659151392e+01 2.3598278892968935e+01 2.4084191724349548e+01 2.4452833208385929e+01 2.4549040246366417e+01 2.4767504727354467e+01 2.4488589727942490e+01 2.4130295474786706e+01 2.5880399592380225e+01 2.3920942070016999e+01 2.4825714453611081e+01 2.4345369249039233e+01 2.4597880815702574e+01 2.4201829722994717e+01 2.4063881578522608e+01 2.4135650201974357e+01 2.3486708406214422e+01 2.4593841958165882e+01 2.4370271774886636e+01 2.4436362940102697e+01 2.4805195455023544e+01 2.4163525859016410e+01 2.4904388084629307e+01 2.4174888281362012e+01 2.4191395684813429e+01 2.4649599870719268e+01 2.4505810991518207e+01 2.5163454910032680e+01 2.4080906733906716e+01 2.5124586295529923e+01 2.4713669982842205e+01 2.2948195349682319e+01 2.4338883659377743e+01 2.3965022036604033e+01 2.4474164976307936e+01 2.3879119215196333e+01 2.4475759755454391e+01 2.3827773309022096e+01 2.0000000000000000e+01 
4.30000000e+02 2.2097235392723132e+01 2.2198361897474122e+01 2.1229740096315513e+01 2.2322721069296797e+01 2.2194280680146967e+01 2.1422796007255570e+01 2.2056297986401628e+01 2.2241240007605164e+01 2.1789442448588083e+01 2.1419119680972681e+01 2.2179747422059421e+01 2.2172491957292838e+01 2.2494906753276823e+01 2.2470151421607781e+01 2.1860267642820599e+01 2.2762357960130917e+01 2.2650809767373445e+01 2.1716489561657607e+01 2.1597871385585794e+01 2.2069090397833136e+01 2.2083882565293575e+01 2.2105638114678381e+01 2.2402004611625028e+01 2.1791794800450809e+01 2.1853321610184523e+01 2.2366810824933676e+01 2.1472689980323267e+01 2.1886300584600281e+01 2.1715055000059717e+01 2.1229700947589695e+01 2.2205007926274494e+01 2.2850422872471047e+01 2.1594265144504448e+01 2.1811389138928799e+01 2.0827270507645743e+01 2.1387690948253578e+01 2.1639077988587573e+01 2.1908427361632317e+01 2.1956495414144491e+01 2.2575807645226519e+01 2.2304585538441835e+01 2.2441966694939811e+01 2.2581489477170745e+01 2.2475817429226641e+01 2.2349129073704724e+01 2.2349358061271346e+01 2.1476754605434831e+01 2.2118089844954234e+01 2.2117054776758717e+01 2.2596451566102768e+01 2.2527417467490967e+01 2.2718660693108813e+01 2.1855282952527688e+01 2.1686739990174249e+01 2.2080074749915966e+01 2.0629262217669783e+01 2.1377092351777303e+01 2.1377089709166384e+01 2.2150633530601148e+01 2.3588300545662815e+01 2.2007192908796483e+01 2.2607689239787412e+01 2.2310405859189675e+01 2.2726198922919075e+01 2.2388329553707511e+01 2.2268407847738512e+01 2.1959845414576044e+01 2.2369660655489316e+01 2.1832171399516831e+01 2.2087946909851908e+01 2.1407596175994147e+01 2.1882476502244501e+01 2.2241767354592231e+01 2.2273804651566415e+01 2.2506822812541841e+01 2.2278440892643090e+01 2.1920140854282185e+01 2.3588468105105335e+01 2.1694528173413921e+01 2.2580630800951081e+01 2.2142651633047748e+01 2.2361438334440059e+01 2.2014278754346250e+01 2.1861164657891493e+01 2.1908088976259698e+01 2.1307029867280846e+01 2.2389165931207209e+01 2.2133742826390645e+01 2.2195331341612519e+01 2.2576377422866397e+01 2.1930411427839196e+01 2.2655220645093205e+01 2.1986190410713650e+01 2.1958880015633458e+01 2.2430157728036271e+01 2.2290906728777092e+01 2.2923150469547672e+01 2.1889413669635303e+01 2.2852730631439279e+01 2.2489907180616559e+01 2.0762886153951531e+01 2.2119179174222634e+01 2.1751729053682283e+01 2.2196109074734537e+01 2.1654961018746810e+01 2.2264784013350088e+01 2.1630415765088259e+01 2.0000000000000000e+01 
4.50000000e+02 1.9646279723832670e+01 1.9793495802919612e+01 1.8848151768132521e+01 1.9899645700501924e+01 1.9731973637438678e+01 1.9026035779927266e+01 1.9606895866408301e+01 1.9741664424652903e+01 1.9359963552336520e+01 1.9020589964118471e+01 1.9724614109360633e+01 1.9714900869963611e+01 1.9974442601021913e+01 2.0006749605616061e+01 1.9439587892667085e+01 2.0297154432506030e+01 2.0171044975558779e+01 1.9294338041920948e+01 1.9205682094101512e+01 1.9611755981098828e+01 1.9617878046389691e+01 1.9639738124242445e+01 2.0025809526685485e+01 1.9341889453310628e+01 1.9405614241380384e+01 1.9882024350389624e+01 1.9011059469077701e+01 1.9448006830812052e+01 1.9285750404738060e+01 1.8858089857586155e+01 1.9728827356234685e+01 2.0329643359780878e+01 1.9214776049700482e+01 1.9381267453734079e+01 1.8468741345029585e+01 1.9007622565070850e+01 1.9210521839029649e+01 1.9456028304288004e+01 1.9525988240459384e+01 2.0083238451192027e+01 1.9823386047016889e+01 1.9989514347296229e+01 2.0101895405141757e+01 2.0022033085371891e+01 1.9895372701256580e+01 1.9894302268871634e+01 1.9044911061071538e+01 1.9660405018874545e+01 1.9677075483507323e+01 2.0133867667064496e+01 2.0068315615690175e+01 2.0239508864063563e+01 1.9404806076954699e+01 1.9249492247529989e+01 1.9628234948249727e+01 1.8361464270558027e+01 1.8955429062241492e+01 1.8950237713780805e+01 1.9685852928226964e+01 2.1035858978577462e+01 1.9556058859778535e+01 2.0111309585927849e+01 1.9811454181628292e+01 2.0250525043546595e+01 1.9908727934544295e+01 1.9787274208602085e+01 1.9522000179408607e+01 1.9911455726719144e+01 1.9428427468854991e+01 1.9616798656093092e+01 1.9003448239519070e+01 1.9453871561388816e+01 1.9796407477256590e+01 1.9770834454388556e+01 2.0009020961456489e+01 1.9831701021863971e+01 1.9483630954274496e+01 2.1024585416532602e+01 1.9253675992964641e+01 2.0090840457272673e+01 1.9706805750552046e+01 1.9888963847997204e+01 1.9591980826526658e+01 1.9431951621238685e+01 1.9456718564727385e+01 1.8915813674001001e+01 1.9942858410206732e+01 1.9668300735013514e+01 1.9724912540068733e+01 2.0103505459553187e+01 1.9474496795477375e+01 2.0162723652706241e+01 1.9564896939901253e+01 1.9501910694269078e+01 1.9970523067136138e+01 1.9838797897035196e+01 2.0431921204528692e+01 1.9470614953522325e+01 2.0333593216372062e+01 2.0023673860275117e+01 1.8385192272681554e+01 1.9667859732416350e+01 1.9318187415443159e+01 1.9693507109730181e+01 1.9215711057517044e+01 1.9817117032908570e+01 1.9214920801990058e+01 2.0000000000000000e+01 
4.70000000e+02 1.7154348557958659e+01 1.7317595892475918e+01 1.6437727072157109e+01 1.7396777423035829e+01 1.7238436897168501e+01 1.6604050227790061e+01 1.7112051365737894e+01 1.7207787686625743e+01 1.6894037216076910e+01 1.6590513640627755e+01 1.7225560403456250e+01 1.7216975040725323e+01 1.7416797949295663e+01 1.7493685382715871e+01 1.6979239546092380e+01 1.7773603854044698e+01 1.7641331413192681e+01 1.6835423901797711e+01 1.6772490810103246e+01 1.7114744486557459e+01 1.7112415649852295e+01 1.7135671675070725e+01 1.7581764638629920e+01 1.6857377379569993e+01 1.6922014564424448e+01 1.7357950184767262e+01 1.6529113453407156e+01 1.6971556932396840e+01 1.6820817823878468e+01 1.6452183855969349e+01 1.7214519986702964e+01 1.7762987293819627e+01 1.6791297177477723e+01 1.6912636737694871e+01 1.6086922874298779e+01 1.6592578893721697e+01 1.6749355852045106e+01 1.6968046307630257e+01 1.7054939427465232e+01 1.7544126090822338e+01 1.7301338794979834e+01 1.7485761967580665e+01 1.7575364594558071e+01 1.7517553080323026e+01 1.7394474290258561e+01 1.7391877656649275e+01 1.6585787900029771e+01 1.7163186530491277e+01 1.7192809426161080e+01 1.7620131742351244e+01 1.7556169667694849e+01 1.7709162457310015e+01 1.6921029131161848e+01 1.6779417892716410e+01 1.7135721276097602e+01 1.6047158170943373e+01 1.6507352132713965e+01 1.6498441222287806e+01 1.7182336019254841e+01 1.8423789880999063e+01 1.7065683296023622e+01 1.7569481629502771e+01 1.7276168442752695e+01 1.7721501161559917e+01 1.7383870986700650e+01 1.7266204152625104e+01 1.7043726947143515e+01 1.7406805289753791e+01 1.6980889115565322e+01 1.7109374298185735e+01 1.6568031179689939e+01 1.6983969925702606e+01 1.7305696893161219e+01 1.7234373207348629e+01 1.7468074302053171e+01 1.7337858057386310e+01 1.7008791066823015e+01 1.8404160455326252e+01 1.6781433269569440e+01 1.7556047325417666e+01 1.7225464979185880e+01 1.7373477337763443e+01 1.7123557937980895e+01 1.6964049836629531e+01 1.6971579740200809e+01 1.6492883325403835e+01 1.7446518590699551e+01 1.7164239410120008e+01 1.7215923561919364e+01 1.7579478589595446e+01 1.6981349720763649e+01 1.7624405972249267e+01 1.7098981750123365e+01 1.7010163771752293e+01 1.7461814955219293e+01 1.7339912484699592e+01 1.7885383703531659e+01 1.7009107863742443e+01 1.7766678742155026e+01 1.7508216188852700e+01 1.5989912181946695e+01 1.7176167223187779e+01 1.6849870151995386e+01 1.7156966092443017e+01 1.6745865125130351e+01 1.7322867715025655e+01 1.6764054157819626e+01 2.0000000000000000e+01 
4.90000000e+02 1.4861126294588640e+01 1.5037941708077096e+01 1.4223676544745143e+01 1.5083548671717470e+01 1.4949304303922910e+01 1.4381739387496939e+01 1.4810177685758415e+01 1.4880585232372439e+01 1.4627153557606091e+01 1.4358498067616031e+01 1.4923356872603774e+01 1.4917966261456790e+01 1.5065904851717297e+01 1.5176689747474787e+01 1.4713356532050247e+01 1.5441116707168739e+01 1.5306833686515395e+01 1.4576291749318214e+01 1.4531680326881906e+01 1.4818927982379607e+01 1.4808595324763070e+01 1.4833239437520957e+01 1.5312507363430228e+01 1.4576364442389536e+01 1.4639768001825633e+01 1.5033537705045623e+01 1.4259042294726015e+01 1.4694772977019568e+01 1.4557560110826401e+01 1.4242748615484530e+01 1.4903466553322195e+01 1.5396513636091607e+01 1.4559377437709923e+01 1.4643198817220837e+01 1.3907015597993222e+01 1.4372568121477537e+01 1.4489375289840904e+01 1.4682615522460429e+01 1.4780657402864797e+01 1.5203555956056235e+01 1.4980468957038187e+01 1.5175038744243444e+01 1.5244558811798292e+01 1.5204168569988436e+01 1.5090065935911312e+01 1.5085296829515846e+01 1.4332934856091009e+01 1.4865946926256653e+01 1.4902966001221859e+01 1.5298888793397303e+01 1.5238278528070333e+01 1.5373360706406686e+01 1.4639886111834411e+01 1.4513998151387250e+01 1.4842893879342643e+01 1.3913786387102206e+01 1.4263967469597034e+01 1.4253742140064576e+01 1.4879424693018763e+01 1.6006766128068307e+01 1.4776345509702679e+01 1.5227259247583383e+01 1.4946223297089002e+01 1.5386256979020443e+01 1.5058719324216645e+01 1.4947644079780511e+01 1.4763022989215846e+01 1.5096152815073802e+01 1.4723200135706117e+01 1.4804795025208083e+01 1.4332952959299240e+01 1.4712408839815909e+01 1.5011423876422493e+01 1.4905470592843521e+01 1.5128966551988828e+01 1.5039134084097972e+01 1.4732552984204760e+01 1.5980160392781077e+01 1.4514145528839164e+01 1.5218178901562647e+01 1.4939403706603791e+01 1.5055712358721269e+01 1.4848477157606291e+01 1.4693533757168321e+01 1.4688437293761481e+01 1.4269562537442386e+01 1.5143445633602687e+01 1.4861876378092369e+01 1.4909277235170885e+01 1.5250633035074847e+01 1.4692010141344889e+01 1.5283951827712379e+01 1.4827271084758570e+01 1.4721207934058663e+01 1.5148751509153248e+01 1.5036602916543782e+01 1.5533119953093466e+01 1.4743173454326559e+01 1.5399945291466198e+01 1.5188210968805661e+01 1.3800910746335257e+01 1.4882364092831681e+01 1.4582638345543243e+01 1.4829149249911506e+01 1.4480549321069107e+01 1.5024458723811325e+01 1.4512680146072800e+01 2.0000000000000000e+01 
5.10000000e+02 1.2780106493997705e+01 1.2965542191883150e+01 1.2218607629498768e+01 1.3015079447211294e+01 1.2844844353383305e+01 1.2351244229183802e+01 1.2743565563445955e+01 1.2772707525020262e+01 1.2572051936792908e+01 1.2337348050391274e+01 1.2832809530216061e+01 1.2832722849393752e+01 1.2936164786785126e+01 1.3072881511439402e+01 1.2656602533412496e+01 1.3314869640621849e+01 1.3182714426649969e+01 1.2528096401681163e+01 1.2496895302488177e+01 1.2736782792599568e+01 1.2719653019513078e+01 1.2745492968299057e+01 1.3237733838570936e+01 1.2509724048872650e+01 1.2572692772904903e+01 1.2925518978612557e+01 1.2210849924916447e+01 1.2629433909944972e+01 1.2505714122848875e+01 1.2239872008767772e+01 1.2808487567888122e+01 1.3248189146232287e+01 1.2530921597989295e+01 1.2584579022428247e+01 1.1935811478526974e+01 1.2358322089059561e+01 1.2443171949347485e+01 1.2611832398349627e+01 1.2716442684555776e+01 1.3078618521142962e+01 1.2875597601425358e+01 1.3072520875546568e+01 1.3126270083424897e+01 1.3099030848027894e+01 1.2995095298354981e+01 1.2989018995466109e+01 1.2295785779552160e+01 1.2782022068497797e+01 1.2824460284392092e+01 1.3186082207644448e+01 1.3133271557228120e+01 1.3247650330136652e+01 1.2574423774976996e+01 1.2462381473127296e+01 1.2762900760950220e+01 1.1973415835363031e+01 1.2235599441772463e+01 1.2224997952243271e+01 1.2790942702441583e+01 1.3804824727078438e+01 1.2699702996938250e+01 1.3101325468844616e+01 1.2834031331799265e+01 1.3260067419193462e+01 1.2947101198144340e+01 1.2845373008326952e+01 1.2693416671557957e+01 1.2995326886464067e+01 1.2673132182894113e+01 1.2716351851725518e+01 1.2309814539108739e+01 1.2650177635940540e+01 1.2925920848624703e+01 1.2797917041107478e+01 1.3005777417681076e+01 1.2949578134859109e+01 1.2667886072167018e+01 1.3778248674923214e+01 1.2461624334361998e+01 1.3095930276212178e+01 1.2862379059230824e+01 1.2951333563316178e+01 1.2780519438212371e+01 1.2632316172473478e+01 1.2621024329579672e+01 1.2255767008325014e+01 1.3048680659168387e+01 1.2774238802443596e+01 1.2817526882031135e+01 1.3132643445673287e+01 1.2616812447908826e+01 1.3157092571552909e+01 1.2763134492604090e+01 1.2648517480651261e+01 1.3047316445394594e+01 1.2942946068181959e+01 1.3390325424134289e+01 1.2685140390777004e+01 1.3250034504345075e+01 1.3080049588976921e+01 1.1825670285438404e+01 1.2800853042587917e+01 1.2527776543181696e+01 1.2721776345678570e+01 1.2430083327952415e+01 1.2934806286746477e+01 1.2471758344444325e+01 2.0000000000000000e+01 
5.30000000e+02 1.0978326747732767e+01 1.1152420374143460e+01 1.0483601238247109e+01 1.1183038673949689e+01 1.1044678583590407e+01 1.0608070967788779e+01 1.0937574098823049e+01 1.0950075117655222e+01 1.0793709600593841e+01 1.0589734274226315e+01 1.1022360471187415e+01 1.1026432462576897e+01 1.1093201322993492e+01 1.1245814648218911e+01 1.0876027349293707e+01 1.1468735857064848e+01 1.1341150766644571e+01 1.0756235721938671e+01 1.0734733619120465e+01 1.0935132543388638e+01 1.0911932957839136e+01 1.0939674324780013e+01 1.1430729496438317e+01 1.0723440952580587e+01 1.0784101232841364e+01 1.1100297192172860e+01 1.0445338406539959e+01 1.0842657735866338e+01 1.0731704403655295e+01 1.0507823027039271e+01 1.0995327428774516e+01 1.1385238874266671e+01 1.0773833071564338e+01 1.0803439929992534e+01 1.0234612999691132e+01 1.0615981848201610e+01 1.0673713215947817e+01 1.0821689841628013e+01 1.0929213556670309e+01 1.1237160978384180e+01 1.1053572260909863e+01 1.1248908322860521e+01 1.1289705377796546e+01 1.1272570399503749e+01 1.1179376999922843e+01 1.1171629103680518e+01 1.0537147956761583e+01 1.0978392160311090e+01 1.1022265277166078e+01 1.1353637414456122e+01 1.1303466889988385e+01 1.1404252023277472e+01 1.0788188184999921e+01 1.0689555130615538e+01 1.0962279146618359e+01 1.0290448549463948e+01 1.0484342937359278e+01 1.0474377455471416e+01 1.0983105119168693e+01 1.1891298424109532e+01 1.0902583715257590e+01 1.1258367447567167e+01 1.1008135169591194e+01 1.1415434754858675e+01 1.1118039350435369e+01 1.1026282564241637e+01 1.0901949503371497e+01 1.1174295059701725e+01 1.0896261375352388e+01 1.0910330135824383e+01 1.0561037672113990e+01 1.0864886029520159e+01 1.1118983966753262e+01 1.0975516023896388e+01 1.1167642661416382e+01 1.1138256981710462e+01 1.0880597981852725e+01 1.1861679270827889e+01 1.0688517308134760e+01 1.1256113431928087e+01 1.1062364599756942e+01 1.1129243877180977e+01 1.0988256283221707e+01 1.0848559203086241e+01 1.0832327204866809e+01 1.0515363134890176e+01 1.1231509534105992e+01 1.0967471639900026e+01 1.1007166162432702e+01 1.1295531894250567e+01 1.0822595485820241e+01 1.1313882252462230e+01 1.0974482929626003e+01 1.0855091270605211e+01 1.1224509025257857e+01 1.1128901277360990e+01 1.1531220821034411e+01 1.0902776379467587e+01 1.1386466394087639e+01 1.1252124987641883e+01 1.0123050841548451e+01 1.0998246389894215e+01 1.0750910905335692e+01 1.0901404677122990e+01 1.0659042950425640e+01 1.1123986127531257e+01 1.0706811544606031e+01 2.0000000000000000e+01 
5.50000000e+02 9.4314291069469736e+00 9.5918284012596775e+00 8.9944359111458940e+00 9.6128666263996596e+00 9.4934763609203827e+00 9.1076745389447886e+00 9.3912759550165692e+00 9.3887399165873227e+00 9.2685659725101637e+00 9.0910717823706744e+00 9.4682929188312670e+00 9.4756899323098551e+00 9.5142603135319206e+00 9.6739780474662780e+00 9.3467909376381186e+00 9.8785191181490362e+00 9.7572479984758367e+00 9.2360962801270201e+00 9.2221184323287524e+00 9.3891391817768017e+00 9.3614787158294845e+00 9.3902842816728711e+00 9.8709809590572988e+00 9.1928643121564644e+00 9.2507447910109590e+00 9.5342104599431412e+00 8.9357738318862872e+00 9.3095827840517806e+00 9.2103400586340918e+00 9.0224728117354864e+00 9.4400917318574837e+00 9.7858467339159159e+00 9.2638316706692088e+00 9.2752603444873891e+00 8.7775329746126705e+00 9.1202004476260186e+00 9.1574745549828069e+00 9.2872791435789246e+00 9.3945942340894657e+00 9.6563160318796655e+00 9.4904167684896699e+00 9.6807029921123071e+00 9.7107983129813835e+00 9.7016736403891564e+00 9.6182410885269274e+00 9.6093185257917551e+00 9.0313330637715232e+00 9.4301127644738010e+00 9.4747367870154910e+00 9.7761491267548219e+00 9.7294598589058090e+00 9.8177104150588566e+00 9.2564091819285395e+00 9.1699730603321861e+00 9.4167130103061929e+00 8.8442313036146825e+00 8.9848885636602827e+00 8.9763203798489712e+00 9.4320128499653784e+00 1.0243615047436926e+01 9.3606598857469248e+00 9.6757678307210107e+00 9.4417814729747285e+00 9.8281221447070397e+00 9.5475743729001170e+00 9.4656985824098516e+00 9.3635287535487777e+00 9.6086403820937232e+00 9.3697173321494827e+00 9.3616686040294983e+00 9.0618133888749597e+00 9.3324223252628453e+00 9.5656799602823064e+00 9.4140118158782755e+00 9.5893328348069193e+00 9.5811818282036381e+00 9.3462592844128078e+00 1.0212137272747439e+01 9.1690174532386575e+00 9.6758798413116587e+00 9.5153992804536216e+00 9.5643785501625853e+00 9.4483661064698534e+00 9.3178695948485846e+00 9.2981972612450008e+00 9.0231107635615366e+00 9.6683237697714013e+00 9.4168037069193229e+00 9.4536576640208470e+00 9.7160298593002690e+00 9.2839965699189939e+00 9.7293604596275962e+00 9.4371918689001024e+00 9.3178382580659882e+00 9.6561542617500056e+00 9.5699523492312064e+00 9.9310398297363953e+00 9.3720989036260534e+00 9.7855575329689959e+00 9.6810359464483273e+00 8.6675129159518249e+00 9.4502157274303542e+00 9.2274334360656312e+00 9.3419006491286787e+00 9.1416054383739098e+00 9.5669242582228531e+00 9.1928037812504080e+00 2.0000000000000000e+01 
5.70000000e+02 8.0999400213761774e+00 8.2712072925335196e+00 7.7094985303959032e+00 8.2877963686541989e+00 8.1515975252718906e+00 7.8081242910960427e+00 8.0647296836344680e+00 8.0467642119493590e+00 7.9563115550332091e+00 7.8016778167425800e+00 8.1300443164899452e+00 8.1404603939156388e+00 8.1564186042672873e+00 8.3208237144908317e+00 8.0305799462985945e+00 8.5066478952412314e+00 8.3923632061634059e+00 7.9290101711884740e+00 7.9196575121805974e+00 8.0590544391767835e+00 8.0283450261760763e+00 8.0575895596613893e+00 8.5219307689028483e+00 7.8771284584162977e+00 7.9324398591061662e+00 8.1862836238612449e+00 7.6412303739296901e+00 7.9902269659127381e+00 7.9021522494584877e+00 7.7445953434598795e+00 8.1019439472065837e+00 8.4066638499615554e+00 7.9638054054868661e+00 7.9608205625824686e+00 7.5263325932110483e+00 7.8334260028584035e+00 7.8536678539013076e+00 7.9673839521555445e+00 8.0734757283031655e+00 8.2937855500789848e+00 8.1451749098471815e+00 8.3282480060174446e+00 8.3508462142698594e+00 8.3475595211921760e+00 8.2729296552805831e+00 8.2628902715052792e+00 7.7388816605442825e+00 8.0978267988537613e+00 8.1409176544957322e+00 8.4168661159700058e+00 8.3738644647944795e+00 8.4509211825530031e+00 7.9395070683077433e+00 7.8644462177005385e+00 8.0861455118919654e+00 7.5967264681235998e+00 7.6967747088629954e+00 7.6897744768360923e+00 8.0972391785024893e+00 8.8220789987330583e+00 8.0341703380690195e+00 8.3122668413829253e+00 8.0943606699751545e+00 8.4592504254533960e+00 8.1963245482844460e+00 8.1229562040345229e+00 8.0388127612258042e+00 8.2610136566619889e+00 8.0541024655204474e+00 8.0294567077805805e+00 7.7728432958440825e+00 8.0132748125215620e+00 8.2280823634709286e+00 8.0716205688738611e+00 8.2308241730701894e+00 8.2393077626249482e+00 8.0266336293711831e+00 8.7906788547124499e+00 7.8628483728832324e+00 8.3143886085063876e+00 8.1821949325679117e+00 8.2167214205221093e+00 8.1213617784789953e+00 8.0000452739035293e+00 7.9789494308202951e+00 7.7398669595480731e+00 8.3205723979063055e+00 8.0836138066036494e+00 8.1170793391802061e+00 8.3549012445270279e+00 7.9608349107533929e+00 8.3652534103416230e+00 8.1128672365316525e+00 7.9944568255663349e+00 8.3055583730100526e+00 8.2268533293579189e+00 8.5510494408364366e+00 8.0526864840560126e+00 8.4066042794588238e+00 8.3260467997096139e+00 7.4184508224487615e+00 8.1180564596598526e+00 7.9171940525516735e+00 8.0020307294467550e+00 7.8377206395173351e+00 8.2259453131860472e+00 7.8901578626821376e+00 2.0000000000000000e+01 
5.90000000e+02 6.9469346865785599e+00 7.1181945589009974e+00 6.6038847090477288e+00 7.1110935369783634e+00 7.0068860121245224e+00 6.6996948077315919e+00 6.9046342774149547e+00 6.8866866979633592e+00 6.8207816418380549e+00 6.6863332755948752e+00 6.9708457868770548e+00 6.9841023880675408e+00 6.9824871341686476e+00 7.1493213895241503e+00 6.8897937960258888e+00 7.3145414348721687e+00 7.2079357365627272e+00 6.7977412516473610e+00 6.7912780696487518e+00 6.9079419560993998e+00 6.8754791798256036e+00 6.9046604424264020e+00 7.3458022062203838e+00 6.7402524728426085e+00 6.7926836855498820e+00 7.0189100639658681e+00 6.5257994093588954e+00 6.8481022242475946e+00 6.7704767239766994e+00 6.6388324352768251e+00 6.9448871921641082e+00 7.2143782392571154e+00 6.8363152053544152e+00 6.8231467345920818e+00 6.4450364535875337e+00 6.7187130784674300e+00 6.7267414279864886e+00 6.8260628217014441e+00 6.9283388138236806e+00 7.1137541512867788e+00 6.9809455471146196e+00 7.1546172962855570e+00 7.1705606506452710e+00 7.1717445488789542e+00 7.1057344227271662e+00 7.0955549484384601e+00 6.6224158502980561e+00 6.9442363911216649e+00 6.9855204899231236e+00 7.2355792559056802e+00 7.1982380229168488e+00 7.2637506416489872e+00 6.8007260320030758e+00 6.7355679615724240e+00 6.9340325594650691e+00 6.5158491955246527e+00 6.5847485500208425e+00 6.5791811366280859e+00 6.9415430590860066e+00 7.5868752448260830e+00 6.8860496677226557e+00 7.1321973895152553e+00 6.9300284567635568e+00 7.2706551573538585e+00 7.0261621747250302e+00 6.9610678528350114e+00 6.8923494198878270e+00 7.0913403807230901e+00 6.9138498695603285e+00 6.8775258235948629e+00 6.6587287318198252e+00 6.8710641224120410e+00 7.0673697230071379e+00 6.9119254511738246e+00 7.0552060144951625e+00 7.0754136200798809e+00 6.8837387140267321e+00 7.5604603320299946e+00 6.7341721457501720e+00 7.1345169523637209e+00 7.0262458912924650e+00 7.0491111948034924e+00 6.9708969316148659e+00 6.8586240769074216e+00 6.8378150678786929e+00 6.6303343943747919e+00 7.1509066427923917e+00 6.9293630228481025e+00 6.9600828543408557e+00 7.1741451124800779e+00 6.8169357404646149e+00 7.1816588694162107e+00 6.9645961762154824e+00 6.8511287457275056e+00 7.1348850068980800e+00 7.0620058144472946e+00 7.3518717218071483e+00 6.9097381703044958e+00 7.2117294500238138e+00 7.1501716173237613e+00 6.3416571042623060e+00 6.9643388316817996e+00 6.7834826107300987e+00 6.8447632748383818e+00 6.7108140573730619e+00 7.0625837710264276e+00 6.7628912237040364e+00 2.0000000000000000e+01 
6.20000000e+02 1.1068791335855240e+01 1.1340907271397178e+01 1.0506396601371593e+01 1.1341147183127998e+01 1.1158593233194049e+01 1.0659733445270446e+01 1.1004263492588676e+01 1.0939745366805964e+01 1.0861194123467108e+01 1.0642930316893100e+01 1.1101498751005296e+01 1.1135184319688115e+01 1.1095570121843480e+01 1.1416115418220009e+01 1.0984146508677638e+01 1.1697569212171256e+01 1.1508610395706478e+01 1.0826487351684859e+01 1.0817972624273402e+01 1.0997349371845811e+01 1.0932089658913561e+01 1.0987125061502709e+01 1.1791786721775319e+01 1.0701347049846595e+01 1.0798129851936503e+01 1.1180271625185618e+01 1.0332206446232934e+01 1.0900103293715404e+01 1.0771837220932735e+01 1.0571032992628590e+01 1.1055875172122750e+01 1.1502638815255132e+01 1.0908368317182516e+01 1.0862154011194990e+01 1.0248014814810588e+01 1.0706829936492392e+01 1.0698072388587054e+01 1.0860011116479871e+01 1.1050615673014891e+01 1.1335065898112223e+01 1.1111353900637189e+01 1.1426803709751159e+01 1.1446463637454617e+01 1.1457513411421941e+01 1.1346737540362923e+01 1.1326417143891675e+01 1.0518669487294604e+01 1.1062667085235420e+01 1.1138469508061711e+01 1.1569955616802407e+01 1.1506085649350686e+01 1.1612127445442479e+01 1.0816039207100667e+01 1.0711099745179743e+01 1.1045977143754785e+01 1.0379151328486136e+01 1.0453207531960876e+01 1.0447441551302637e+01 1.1053791472307756e+01 1.2138266249291998e+01 1.0960876843825206e+01 1.1370204234114800e+01 1.1010780578804640e+01 1.1620913450526972e+01 1.1186455521081111e+01 1.1077806106352407e+01 1.0974911299700583e+01 1.1313901949478952e+01 1.1030745729781433e+01 1.0935847451889424e+01 1.0591705332043425e+01 1.0943639033023734e+01 1.1287062536617585e+01 1.0989004532262634e+01 1.1229667743482173e+01 1.1294664243342298e+01 1.0968830124058307e+01 1.2087960546168819e+01 1.0708054373648361e+01 1.1377202373828988e+01 1.1216278637762896e+01 1.1236706338529427e+01 1.1119845416371986e+01 1.0920891454493479e+01 1.0883650974680657e+01 1.0546495969174925e+01 1.1428974435822129e+01 1.1032963627680557e+01 1.1087071134987212e+01 1.1450825022953323e+01 1.0835704532191988e+01 1.1461778023378109e+01 1.1112363138312233e+01 1.0902891575907303e+01 1.1391846753913290e+01 1.1267004113322086e+01 1.1757183822047145e+01 1.1016090430416213e+01 1.1494736778112904e+01 1.1412642273698806e+01 1.0056268296716492e+01 1.1100392385114363e+01 1.0793177727633429e+01 1.0863281641662855e+01 1.0666902950895713e+01 1.1270909691064693e+01 1.0766262816820989e+01 4.0000000000000000e+01 
6.60000000e+02 8.2047825733824773e+00 8.4260425010873252e+00 7.7715022314138222e+00 8.4123521374458790e+00 8.2838230442567919e+00 7.8979722416491498e+00 8.1461013752103337e+00 8.0743453606500726e+00 8.0447973050127182e+00 7.8792816780419530e+00 8.2232956113724764e+00 8.2611035767748859e+00 8.1924929651687979e+00 8.4862579418288355e+00 8.1496783613613033e+00 8.7144775722356922e+00 8.5554192457164540e+00 8.0209897028995485e+00 8.0157279810136863e+00 8.1428086378506066e+00 8.0799747015287071e+00 8.1298130917510800e+00 8.8305557810645272e+00 7.8921215824079276e+00 7.9761576190375569e+00 8.2850113932919225e+00 7.5919977381216688e+00 8.0679947568046728e+00 7.9691928343770861e+00 7.8298317250991936e+00 8.1851171830418199e+00 8.5327618233973315e+00 8.1025981599532564e+00 8.0430626041871918e+00 7.5765090369340458e+00 7.9388359595376832e+00 7.9097023411867857e+00 8.0349344386396133e+00 8.2044084633843362e+00 8.4011225356320374e+00 8.2237028727041537e+00 8.4986298662826627e+00 8.5076530497292797e+00 8.5245497676452846e+00 8.4368471438923685e+00 8.4165766616579543e+00 7.7649798349180141e+00 8.1988436684172665e+00 8.2634522478124222e+00 8.6198949239460099e+00 8.5644168078495753e+00 8.6486263130114942e+00 7.9967711769067238e+00 7.9194086051468853e+00 8.1854113474567960e+00 7.6867717069103145e+00 7.7090824493482657e+00 7.7092989254457818e+00 8.1870386196114993e+00 9.0472437153994427e+00 8.1134755237900471e+00 8.4337160647506231e+00 8.1277784343244974e+00 8.6520362953086245e+00 8.2822764022146593e+00 8.1982062883400353e+00 8.1268340285370506e+00 8.4021977472414928e+00 8.1920928871289167e+00 8.0824165127358327e+00 7.8335407913466204e+00 8.1068499218968935e+00 8.3957679373639422e+00 8.1210239561217410e+00 8.3105678176073301e+00 8.3941671201008443e+00 8.1327320028739951e+00 9.0013994332267639e+00 7.9161652082864835e+00 8.4425305766382337e+00 8.3362877344755777e+00 8.3350886615136570e+00 8.2561782084734112e+00 8.0884710750296556e+00 8.0557286807007298e+00 7.7989754410239325e+00 8.5079119619391950e+00 8.1709204783462823e+00 8.2162392219045532e+00 8.5085940523425627e+00 8.0044274981172769e+00 8.5158339791457145e+00 8.2527386138272210e+00 8.0674326217494094e+00 8.4688137602398594e+00 8.3677808929323945e+00 8.7613874897218249e+00 8.1713721291556425e+00 8.5231761199334244e+00 8.4764569217062089e+00 7.4052624087421304e+00 8.2319462911896277e+00 7.9861780768617816e+00 8.0083895886328733e+00 7.8819596899681805e+00 8.3738640389701509e+00 7.9713202335565336e+00 4.0000000000000000e+01 
7.00000000e+02 6.1022992337292470e+00 6.2846212236514027e+00 5.7693629687094043e+00 6.2727474303070299e+00 6.1614297969418059e+00 5.8666879499876439e+00 6.0567930892318955e+00 5.9788320056943212e+00 5.9793272645305757e+00 5.8529788067034421e+00 6.1107801972210369e+00 6.1504788379334512e+00 6.0689783173315694e+00 6.3331466635001314e+00 6.0671863202071386e+00 6.5126900419911777e+00 6.3806365560746912e+00 5.9632841245651962e+00 5.9579564797412425e+00 6.0491310888700962e+00 5.9918457136409797e+00 6.0353641069219766e+00 6.6342562330648365e+00 5.8382129064005426e+00 5.9125019251961204e+00 6.1608497960188542e+00 5.5968775174376928e+00 5.9908298236756021e+00 5.9149943514731671e+00 5.8189088780617588e+00 6.0807143997697013e+00 6.3532306944496071e+00 6.0387833297041524e+00 5.9755921244478305e+00 5.6208331022059363e+00 5.9055138301320200e+00 5.8685024737261768e+00 5.9649736673293621e+00 6.1121320648737525e+00 6.2467850914098602e+00 6.1065462269378887e+00 6.3409396030860208e+00 6.3447360601274507e+00 6.3633284661228142e+00 6.2937098321133309e+00 6.2753553331408893e+00 5.7519608577999257e+00 6.0966928928190436e+00 6.1513396166259646e+00 6.4439434328657619e+00 6.4006880716230654e+00 6.4635665358970016e+00 5.9320905259342691e+00 5.8750839241669661e+00 6.0856934344007678e+00 5.7082690356741725e+00 5.7040399621578555e+00 5.7085659805817919e+00 6.0839587636453016e+00 6.7669552496502465e+00 6.0250370631641470e+00 6.2777729813368337e+00 6.0179663581055776e+00 6.4628439454070099e+00 6.1522266432096400e+00 6.0872001498777761e+00 6.0368913481311548e+00 6.2604286211719211e+00 6.1050241586583649e+00 5.9926789828542883e+00 5.8138149754408985e+00 6.0247234027633141e+00 6.2664174131987354e+00 6.0231558536453447e+00 6.1699355379719076e+00 6.2589773684812515e+00 6.0507228930847337e+00 6.7321774214390917e+00 5.8718448060693920e+00 6.2865880260850151e+00 6.2166302740857509e+00 6.2036822473778557e+00 6.1499642872283866e+00 6.0091730951029536e+00 5.9832039092838816e+00 5.7863765466348962e+00 6.3550537785672274e+00 6.0719456564021783e+00 6.1092769494753760e+00 6.3433295450816001e+00 5.9317357337893108e+00 6.3486264671529895e+00 6.1490450410677155e+00 5.9905380932905290e+00 6.3174990481683562e+00 6.2349796797130850e+00 6.5506862772169026e+00 6.0801246854145683e+00 6.3407373733398922e+00 6.3141206546670725e+00 5.4719641110124106e+00 6.1257432343863787e+00 5.9286222905710675e+00 5.9230542735794254e+00 5.8436650124149745e+00 6.2415038686070208e+00 5.9212870926828129e+00 4.0000000000000000e+01 
7.40000000e+02 4.5573575356727565e+00 4.7030115888753024e+00 4.3020841512083177e+00 4.6909011243472500e+00 4.6049387481050790e+00 4.3788511940340467e+00 4.5204229220279446e+00 4.4454474495366876e+00 4.4631102688393813e+00 4.3661146259712167e+00 4.5594435450741768e+00 4.5982370188042525e+00 4.5138646549202059e+00 4.7444205304114533e+00 4.5360055911182542e+00 4.8870065635243654e+00 4.7787849198336492e+00 4.4525371901481989e+00 4.4466939585499636e+00 4.5123351935795197e+00 4.4615457502510676e+00 4.4989987416944643e+00 5.0055198755324204e+00 4.3354772310826588e+00 4.3995856879256179e+00 4.6009543247733733e+00 4.1418016557483526e+00 4.4665422120651117e+00 4.4086203298937123e+00 4.3428771756251727e+00 4.5355095832361831e+00 4.7493194283442843e+00 4.5202992503476835e+00 4.4587624355470830e+00 4.1879226283298809e+00 4.4119206321684779e+00 4.3719321525818220e+00 4.4469870950312034e+00 4.5734716648729252e+00 4.6627606246796800e+00 4.5525326662019712e+00 4.7509857803258937e+00 4.7521365421562756e+00 4.7707492511155181e+00 4.7146479171730729e+00 4.6980067618821204e+00 4.2791839046363984e+00 4.5524898256532866e+00 4.5973507477979769e+00 4.8386086523476752e+00 4.8034477070646249e+00 4.8522339589893386e+00 4.4181477648672880e+00 4.3770653416687111e+00 4.5431639840772515e+00 4.2536414411677104e+00 4.2374303818683616e+00 4.2451259478853327e+00 4.5399516826426183e+00 5.0830279021880918e+00 4.4922838547584512e+00 4.6916643304049455e+00 4.4725688269436770e+00 4.8477830577861267e+00 4.5886904245348985e+00 4.5382317121545581e+00 4.5016419064604740e+00 4.6844683373679770e+00 4.5688819347366465e+00 4.4602409359453228e+00 4.3325840060276661e+00 4.4952942307534389e+00 4.6978696546142702e+00 4.4858666185216691e+00 4.5985015471282162e+00 4.6862822666263551e+00 4.5211287919750180e+00 5.0543418556589179e+00 4.3731127499148412e+00 4.7004282570942966e+00 4.6552869672319446e+00 4.6369846908215342e+00 4.6004250810387157e+00 4.4826643034584812e+00 4.4620563572890486e+00 4.3104727886515137e+00 4.7668303413989594e+00 4.5312764884423116e+00 4.5616641283392312e+00 4.7486542983193623e+00 4.4130702096748573e+00 4.7535643248012018e+00 4.6007018794835162e+00 4.4659834762806421e+00 4.7312349973306960e+00 4.6657003603027665e+00 4.9197009824060807e+00 4.5416510670687416e+00 4.7360679728149551e+00 4.7218748862396120e+00 4.0594423454344426e+00 4.5771118532922292e+00 4.4199036631859574e+00 4.3984735381575568e+00 4.3507053670985050e+00 4.6722788240283588e+00 4.4164690160951992e+00 4.0000000000000000e+01 
7.80000000e+02 3.4371632879055865e+00 3.5453789406948348e+00 3.2416794092875025e+00 3.5298361349580287e+00 3.4781462743149949e+00 3.3042983864471012e+00 3.4047169616628956e+00 3.3377928242096369e+00 3.3645517680211006e+00 3.2886563739504777e+00 3.4350950790989274e+00 3.4718579798757072e+00 3.3903781472955186e+00 3.5927953443018676e+00 3.4245633352399238e+00 3.7029381556962111e+00 3.6138763592151415e+00 3.3579257240509950e+00 3.3508380760320211e+00 3.3992030331637757e+00 3.3546364053599307e+00 3.3866338481132772e+00 3.8132843339706950e+00 3.2505538814310420e+00 3.3069991786490789e+00 3.4699220397185186e+00 3.0950117777925197e+00 3.3624555198394939e+00 3.3181689393359233e+00 3.2730994082374334e+00 3.4169821904872983e+00 3.5863931018280364e+00 3.4170682053100787e+00 3.3597489608105522e+00 3.1513637621723332e+00 3.3277359992472473e+00 3.2894590681861113e+00 3.3480722640247103e+00 3.4560255851230792e+00 3.5140936885958705e+00 3.4273324211404343e+00 3.5941930833505569e+00 3.5940709336373127e+00 3.6115339861254676e+00 3.5663099564942562e+00 3.5517836159743683e+00 3.2153818720424292e+00 3.4330166206752866e+00 3.4696150272501054e+00 3.6688650393804147e+00 3.6434193784233666e+00 3.6785431728120384e+00 3.3228187707048371e+00 3.2933984975813253e+00 3.4248235924323875e+00 3.1994657946715854e+00 3.1786486820083768e+00 3.1881408401702935e+00 3.4210047600999509e+00 3.8560049302884472e+00 3.3825051467137102e+00 3.5416576487942697e+00 3.3550685520779364e+00 3.6721952456542963e+00 3.4565845042061505e+00 3.4167516188803524e+00 3.3889592461438283e+00 3.5396861191989739e+00 3.4528384840047051e+00 3.3518920697539833e+00 3.2609819818869297e+00 3.3868877668926514e+00 3.5570006195173125e+00 3.3745480759704973e+00 3.4604650969383663e+00 3.5431361723113630e+00 3.4118532930227445e+00 3.8374503245355598e+00 3.2892403856494434e+00 3.5490753884131752e+00 3.5203610260685823e+00 3.4998005296988564e+00 3.4749826574122835e+00 3.3760261705874539e+00 3.3605180140596023e+00 3.2423050239756654e+00 3.6107208376200446e+00 3.4154097421840661e+00 3.4398465919029735e+00 3.5897610229675574e+00 3.3154145691516614e+00 3.5942663676576059e+00 3.4756414545234890e+00 3.3625953401338289e+00 3.5794508313706963e+00 3.5254746976655809e+00 3.7307645741402036e+00 3.4249538782102875e+00 3.5721720575061435e+00 3.5658119695583479e+00 3.0412083337227331e+00 3.4542411041457779e+00 3.3275795300811324e+00 3.2988564836840726e+00 3.2711060720641689e+00 3.5316298563311204e+00 3.3262158394209496e+00 4.0000000000000000e+01 
8.30000000e+02 3.6799997429392768e+00 3.8086512420818717e+00 3.4606213959432450e+00 3.7944943895675856e+00 3.7232135233495343e+00 3.5290756822929326e+00 3.6455490366524939e+00 3.5543927960070896e+00 3.6004613367274056e+00 3.5157800715143797e+00 3.6726325500596078e+00 3.7223550159954848e+00 3.6111673344055100e+00 3.8642706313593203e+00 3.6714362182647218e+00 3.9866784317556436e+00 3.8823970931276910e+00 3.5954949977955870e+00 3.5836968500297899e+00 3.6341875720725145e+00 3.5783320379812107e+00 3.6173461070274797e+00 4.1326217498643700e+00 3.4545657615601120e+00 3.5251789079146771e+00 3.7154810994588989e+00 3.2757925990272363e+00 3.5918721399415738e+00 3.5439474031192226e+00 3.5019968867708307e+00 3.6532587377483754e+00 3.8450095983307007e+00 3.6695333746964405e+00 3.5938579943868261e+00 3.3652724318344105e+00 3.5640334606522837e+00 3.5117287483542579e+00 3.5775422170830895e+00 3.7095400183185894e+00 3.7581885886945012e+00 3.6606639930793663e+00 3.8626646578989607e+00 3.8618914853422588e+00 3.8851386540823349e+00 3.8321754972310655e+00 3.8137770493668790e+00 3.4278904102437688e+00 3.6750826959966814e+00 3.7171689215631556e+00 3.9544776350109552e+00 3.9273156310679260e+00 3.9641049474274888e+00 3.5452936133434743e+00 3.5165361034499139e+00 3.6645402442196979e+00 3.4121737146935511e+00 3.3807574373817797e+00 3.3965363395696788e+00 3.6587779913175780e+00 4.1577287498640541e+00 3.6138632429382089e+00 3.7955463483672265e+00 3.5680804757324829e+00 3.9523298365069088e+00 3.6951798815423373e+00 3.6503043177521790e+00 3.6196702905146680e+00 3.7984616524404320e+00 3.7061693373947588e+00 3.5722847212041620e+00 3.4827399160731178e+00 3.6213238802925569e+00 3.8274640421180250e+00 3.6020476438130764e+00 3.6941986193495526e+00 3.8048669341641062e+00 3.6559622029928280e+00 4.1393526765708977e+00 3.5098270382053571e+00 3.8049490600436084e+00 3.7813197486242971e+00 3.7510255483740886e+00 3.7276767597177041e+00 3.6081036464595906e+00 3.5915526823239952e+00 3.4600904910439660e+00 3.8860861759383458e+00 3.6543484532002166e+00 3.6823623261555252e+00 3.8541287104052162e+00 3.5323655800906395e+00 3.8610390500086651e+00 3.7287554251571740e+00 3.5925665271461713e+00 3.8455958678263342e+00 3.7836342499160156e+00 4.0220754753781360e+00 3.6656663335915978e+00 3.8246357198019747e+00 3.8243993566351575e+00 3.2292301541294823e+00 3.7005858079124754e+00 3.5553421815076893e+00 3.5078480082724854e+00 3.4890548555100573e+00 3.7919656905307422e+00 3.5551620003817557e+00 6.0000000000000000e+01 
8.90000000e+02 2.4818213270686567e+00 2.5865318153933177e+00 2.3267985702987279e+00 2.5674542726078600e+00 2.5177394800901012e+00 2.3784714479842726e+00 2.4529461114564874e+00 2.3806998396021481e+00 2.4271559305668609e+00 2.3669166285534651e+00 2.4728678960928847e+00 2.5149323747094403e+00 2.4195767323709263e+00 2.6194394842757527e+00 2.4809969331710100e+00 2.7070004519055728e+00 2.6293369518441718e+00 2.4254323255286372e+00 2.4131235723897464e+00 2.4469064401778891e+00 2.4014140063290972e+00 2.4325348415045136e+00 2.8296267807381024e+00 2.3074666164262085e+00 2.3640246947216639e+00 2.5071114291100809e+00 2.1772600837319498e+00 2.4153646346188600e+00 2.3827793255133654e+00 2.3598955540225992e+00 2.4591559856749399e+00 2.5976539501521119e+00 2.4845657026154777e+00 2.4214382990199157e+00 2.2623246419989345e+00 2.4040293330304032e+00 2.3598660795490285e+00 2.4073408875737115e+00 2.5105122620074605e+00 2.5301855151228674e+00 2.4611659255414229e+00 2.6172356924121498e+00 2.6167102908651980e+00 2.6359917979726224e+00 2.5960452842270554e+00 2.5809793356086774e+00 2.3000111070999050e+00 2.4784371345025842e+00 2.5083661299436915e+00 2.6901509078546564e+00 2.6696297596136032e+00 2.6962053762355684e+00 2.3801146612052886e+00 2.3638875691984684e+00 2.4696560656084818e+00 2.2874192187707933e+00 2.2609922817941279e+00 2.2770890957411929e+00 2.4641883837523557e+00 2.8290124608737743e+00 2.4305677620233475e+00 2.5628374087389441e+00 2.3844738616006760e+00 2.6831271606402902e+00 2.4875306387818497e+00 2.4556712891435479e+00 2.4327725908205298e+00 2.5697718367437483e+00 2.5080794051309860e+00 2.3944709536474744e+00 2.3419140490574484e+00 2.4375729912610540e+00 2.5984279221689759e+00 2.4205209634570060e+00 2.4813783652914787e+00 2.5756403765562164e+00 2.4685458299466787e+00 2.8173157789145264e+00 2.3568763292577666e+00 2.5706585547926153e+00 2.5605369917700895e+00 2.5338501845670178e+00 2.5204243621610827e+00 2.4276813360115876e+00 2.4162966910454924e+00 2.3234641173635682e+00 2.6377277177274929e+00 2.4630901265308869e+00 2.4829662726596085e+00 2.6081516185672795e+00 2.3673869897563740e+00 2.6152281963492410e+00 2.5207218524618473e+00 2.4160690742937874e+00 2.6039632876632473e+00 2.5598896605678276e+00 2.7371500057988141e+00 2.4696707375124802e+00 2.5790825692093509e+00 2.5862060076998521e+00 2.1542867252000506e+00 2.4974785835130611e+00 2.3919876321650815e+00 2.3465374676010851e+00 2.3422272155973389e+00 2.5666080595480105e+00 2.3920433307860356e+00 6.0000000000000000e+01 
9.50000000e+02 1.6816742674024401e+00 1.7506727809429574e+00 1.5754063937685843e+00 1.7447541168240479e+00 1.7008253769085746e+00 1.6086731102625318e+00 1.6651892346654975e+00 1.6024738182381331e+00 1.6443122796437304e+00 1.6006506678562213e+00 1.6723376992944921e+00 1.7076283663327985e+00 1.6287845561733354e+00 1.7866824632974891e+00 1.6842890320469532e+00 1.8466490112776941e+00 1.7892507122211343e+00 1.6444022029689753e+00 1.6322762425100756e+00 1.6549650315247517e+00 1.6187453501890179e+00 1.6430799822526656e+00 1.9465547891690218e+00 1.5473612609235015e+00 1.5931786119389515e+00 1.7000970025246338e+00 1.4527079678617527e+00 1.6315751973491552e+00 1.6095055281243362e+00 1.5977548369129688e+00 1.6634837652021224e+00 1.7641689057177670e+00 1.6908578025197516e+00 1.6393460685274892e+00 1.5280391730538105e+00 1.6290845808582235e+00 1.5934867738638365e+00 1.6273818973263940e+00 1.7072407578105313e+00 1.7105879465486600e+00 1.6619631472717109e+00 1.7813228102377017e+00 1.7819291439578566e+00 1.7972704119568890e+00 1.7667756293026400e+00 1.7548347933675399e+00 1.5509229461641283e+00 1.6793019047279634e+00 1.7005260754069242e+00 1.8390649780006449e+00 1.8264858374995963e+00 1.8429896868887041e+00 1.6050900963641084e+00 1.5966233761023945e+00 1.6717791678690874e+00 1.5390871585190569e+00 1.5186629960129270e+00 1.5337150695908546e+00 1.6673123130266279e+00 1.9349437993434078e+00 1.6421666494986775e+00 1.7391086622701892e+00 1.5995447145400274e+00 1.8297933738109673e+00 1.6829266955969520e+00 1.6594316792145054e+00 1.6414413837377568e+00 1.7468528445848848e+00 1.7052951114493178e+00 1.6115081539975569e+00 1.5820604855722451e+00 1.6481203652889047e+00 1.7731278819869636e+00 1.6348533487639954e+00 1.6738026998184725e+00 1.7514742850096572e+00 1.6748978813669042e+00 1.9301675606850024e+00 1.5895415954950167e+00 1.7452149314098995e+00 1.7417791320853224e+00 1.7196055650729718e+00 1.7120947630030310e+00 1.6406406323211109e+00 1.6329231505323356e+00 1.5670051313129356e+00 1.7986867693857107e+00 1.6685658519857702e+00 1.6822220043687264e+00 1.7730390323775336e+00 1.5936105464061125e+00 1.7804352232569469e+00 1.7116970019251490e+00 1.6326943142612043e+00 1.7715146248780431e+00 1.7401295463407234e+00 1.8716357355780484e+00 1.6704907290808693e+00 1.7475627627942516e+00 1.7581354756750631e+00 1.4432588944739597e+00 1.6935459266566730e+00 1.6168717062347617e+00 1.5770897785916251e+00 1.5793106778251074e+00 1.7455292766434771e+00 1.6165228572753614e+00 6.0000000000000000e+01 
1.01000000e+03 1.1686509770985420e+00 1.2259418485077909e+00 1.0896375150240700e+00 1.2101024218172660e+00 1.1909128741931909e+00 1.1181278207427601e+00 1.1506707034335775e+00 1.1060349863805727e+00 1.1427564435154323e+00 1.1102500273689537e+00 1.1600886306193385e+00 1.1889184013337533e+00 1.1240929098031556e+00 1.2488823828085438e+00 1.1730694432691999e+00 1.2920207000028887e+00 1.2488899878933641e+00 1.1436163999976481e+00 1.1322312797089396e+00 1.1481032455616851e+00 1.1187703750353486e+00 1.1383360892812240e+00 1.3735263424243582e+00 1.0639571826141265e+00 1.1006769450726643e+00 1.1826715462600168e+00 9.9352565433185935e-01 1.1304184287169181e+00 1.1150653291754642e+00 1.1095554088366888e+00 1.1537150121973483e+00 1.2285380094752831e+00 1.1806306767857626e+00 1.1386644568806412e+00 1.0584794434891209e+00 1.1322946020970976e+00 1.1031761326559850e+00 1.1284417336504105e+00 1.1911467225392627e+00 1.1854029709297433e+00 1.1506226290202421e+00 1.2436317071968701e+00 1.2449534256490311e+00 1.2571077642644555e+00 1.2333181082319959e+00 1.2234551085055250e+00 1.0728193558746333e+00 1.1670939802009908e+00 1.1817572385822785e+00 1.2900334843550820e+00 1.2804839398034380e+00 1.2927244957201967e+00 1.1097414250054518e+00 1.1062368922417909e+00 1.1607557341739547e+00 1.0610048079417023e+00 1.0459783809718206e+00 1.0596665408588335e+00 1.1570554853185466e+00 1.3573016886804283e+00 1.1377144383165074e+00 1.2100524752357924e+00 1.0997205252923894e+00 1.2798714284099089e+00 1.1677732496896931e+00 1.1502666157277026e+00 1.1353228753268350e+00 1.2184873852880893e+00 1.1894091648315472e+00 1.1117733520593021e+00 1.0960833243906989e+00 1.1426633307866803e+00 1.2415458392226699e+00 1.1324101352786859e+00 1.1576202515775449e+00 1.2215930159090937e+00 1.1656863433185527e+00 1.3553276231091274e+00 1.0990841281821362e+00 1.2148861820057100e+00 1.2151765502225051e+00 1.1972602380264923e+00 1.1931773311377025e+00 1.1372306355396504e+00 1.1312075195536546e+00 1.0835624218213742e+00 1.2577548873399149e+00 1.1595810548099814e+00 1.1688019352563712e+00 1.2362971351757448e+00 1.0999869151294601e+00 1.2435491845841311e+00 1.1920089025128582e+00 1.1311348102899119e+00 1.2354070977780989e+00 1.2137526516808697e+00 1.3136594818027683e+00 1.1580814877369290e+00 1.2141539648364945e+00 1.2263285830751072e+00 9.9080228572588802e-01 1.1775943612999551e+00 1.1212014309254359e+00 1.0873554364836315e+00 1.0922093825025090e+00 1.2182281886016226e+00 1.1202598722700934e+00 6.0000000000000000e+01 
1.07000000e+03 8.0712267830301732e-01 8.4117421292969363e-01 7.5482324179208871e-01 8.3634615179475702e-01 8.1802221727493740e-01 7.7272262466099417e-01 7.9757911365921597e-01 7.5890700224952901e-01 7.8939705263601911e-01 7.6500810958085719e-01 7.9966473330357846e-01 8.2291304051727698e-01 7.7123687373508620e-01 8.6925925272506399e-01 8.1187016264410961e-01 8.9809797583196260e-01 8.6620339501528931e-01 7.9055746594986487e-01 7.8040913570360504e-01 7.9145771235791362e-01 7.6841249610372586e-01 7.8355385073257966e-01 9.6292033245541508e-01 7.2683316812137455e-01 7.5627926650822552e-01 8.1779178110997552e-01 6.7512365264451901e-01 7.7810591858918798e-01 7.6762779551615012e-01 7.6563266455686596e-01 7.9537412269333285e-01 8.5069408070640984e-01 8.1915160710474300e-01 7.8594999838200275e-01 7.2864469404986631e-01 7.8200964583423838e-01 7.5934081440060019e-01 7.7745832389929415e-01 8.2585657457810235e-01 8.1609725209207318e-01 7.9156815779343037e-01 8.6249349253035879e-01 8.6444552205242220e-01 8.7398264780445067e-01 8.5526498526032757e-01 8.4756727008399069e-01 7.3758171582302900e-01 8.0610732065603008e-01 8.1621915261664812e-01 8.9913319352594823e-01 8.9421637044880375e-01 9.0093668137757721e-01 7.6246627140107581e-01 7.6169004971844434e-01 8.0070662742096832e-01 7.2635828327887419e-01 7.1569726898046959e-01 7.2753793234148600e-01 7.9790799847224569e-01 9.4660611972531628e-01 7.8332327309450711e-01 8.3709513769738986e-01 7.5078153044997131e-01 8.8940468306363651e-01 8.0569087711726928e-01 7.9226243621571935e-01 7.8009734317395973e-01 8.4454500019691947e-01 8.2437065115085861e-01 7.6181533086888142e-01 7.5480976961679158e-01 7.8711402746522141e-01 8.6397665865216677e-01 7.7989414549152347e-01 7.9548449723453984e-01 8.4654857666292260e-01 8.0636783539463852e-01 9.4813342827275926e-01 7.5504994295616013e-01 8.4068837151814835e-01 8.4227091093780682e-01 8.2827170912324144e-01 8.2603460017158714e-01 7.8305816454570976e-01 7.7889321330388228e-01 7.4433583579905049e-01 8.7384834539546374e-01 8.0112771469986088e-01 8.0704021061359688e-01 8.5655060963657370e-01 7.5441167618940019e-01 8.6328422352230361e-01 8.2466630851922451e-01 7.7890007977358489e-01 8.5664142962469314e-01 8.4108408948743396e-01 9.1609633128013435e-01 7.9733505225810153e-01 8.3834188099580431e-01 8.5021634957123449e-01 6.7580192972904385e-01 8.1390414079829632e-01 7.7256641939611237e-01 7.4523422952577956e-01 7.5047579849809154e-01 8.4468560817712868e-01 7.7122728457467604e-01 6.0000000000000000e+01 
1.13000000e+03 5.7302914822339834e-01 6.0526206321460752e-01 5.3303284586611344e-01 5.9807124348711194e-01 5.8303513648017258e-01 5.4710444942714109e-01 5.6452686469550517e-01 5.3515780927320211e-01 5.6061314794305717e-01 5.4195866687828154e-01 5.6665886445529801e-01 5.8552144050064292e-01 5.4365445882241148e-01 6.2179201143082230e-01 5.7789213768295655e-01 6.4200360769770848e-01 6.1788707317566194e-01 5.6186040472508691e-01 5.5285021219369457e-01 5.6084727507603971e-01 5.4207408972947746e-01 5.5439516308922843e-01 6.9429812608887576e-01 5.0977734939292219e-01 5.3428159087030247e-01 5.8163230484261708e-01 4.7093251238490702e-01 5.5066474690897316e-01 5.4321885512411361e-01 5.4319359603108652e-01 5.6350730614810629e-01 6.0548853256859125e-01 5.8476235044344738e-01 5.5785225775454206e-01 5.1551321023695629e-01 5.5517773267274162e-01 5.3708163526676533e-01 5.5075232466321644e-01 5.8890582018832727e-01 5.7724898998194785e-01 5.5946467468760519e-01 6.1503358738148328e-01 6.1739768812807549e-01 6.2482007044436838e-01 6.0988907046246033e-01 6.0359928396602003e-01 5.2140006700698538e-01 5.7242459751302366e-01 5.7927341877381977e-01 6.4474687006555587e-01 6.4228915236546558e-01 6.4594095626503034e-01 5.3823312489689346e-01 5.3912518873567539e-01 5.6783086173494390e-01 5.1065654757956613e-01 5.0317048492154681e-01 5.1357679070570406e-01 5.6553114501400648e-01 6.7866490683680825e-01 5.5426775563245878e-01 5.9509559091602648e-01 5.2660634444808463e-01 6.3544695966707354e-01 5.7135733804579580e-01 5.6098143558279834e-01 5.5059305585557472e-01 6.0202552839953494e-01 5.8763312938551693e-01 5.3629674856474130e-01 5.3425625106182617e-01 5.5731186454887027e-01 6.1865668150663289e-01 5.5210844650839463e-01 5.6160454144938676e-01 6.0315813111342620e-01 5.7347054283918075e-01 6.8113918204836299e-01 5.3292682316175022e-01 5.9799164206711752e-01 6.0022587606195210e-01 5.8942970338585121e-01 5.8815753218241540e-01 5.5432157619611000e-01 5.5077622307150731e-01 5.2548252605172330e-01 6.2400378567018411e-01 5.6916461770072158e-01 5.7283841108982048e-01 6.0999320405140212e-01 5.3164652690890957e-01 6.1645887117411824e-01 5.8640694348522360e-01 5.5113909210915213e-01 6.0996194286704497e-01 5.9952069534827035e-01 6.5713786614740999e-01 5.6401923442183122e-01 5.9504303647991785e-01 6.0617614132342956e-01 4.7335191361136902e-01 5.7810135427614340e-01 5.4731755429504481e-01 5.2504823160393510e-01 5.2988694069514042e-01 6.0235801601314587e-01 5.4567836150755122e-01 6.0000000000000000e+01 
1.19000000e+03 4.0629903940734408e-01 4.2667201726793946e-01 3.7807439506867430e-01 4.2225569512383671e-01 4.1313066539250298e-01 3.8816138118154953e-01 4.0035723894797742e-01 3.7696360027486053e-01 3.9776141835612594e-01 3.8344129511901143e-01 4.0106102181701447e-01 4.1611167978801750e-01 3.8285985354177748e-01 4.4398102816309504e-01 4.1083931196374585e-01 4.5825442687090445e-01 4.4010367201794581e-01 3.9886506328133103e-01 3.9112223667438123e-01 3.9692302365790111e-01 3.8196190449992024e-01 3.9168267362735520e-01 4.9992138268826403e-01 3.5709297727810879e-01 3.7672520896774520e-01 4.1314965107224594e-01 3.2805925252185358e-01 3.8920109633818617e-01 3.8390112389697778e-01 3.8486836248187883e-01 3.9874643421008599e-01 4.3048238051248033e-01 4.1684032804746829e-01 3.9550806609253270e-01 3.6431470656145404e-01 3.9360556123753171e-01 3.7941453431742761e-01 3.8954490307418105e-01 4.1942902567660767e-01 4.0757087053353952e-01 3.9489077159580099e-01 4.3795143045230628e-01 4.4038150671900533e-01 4.4618409867782483e-01 4.3428472163938536e-01 4.2921257111473626e-01 3.6817273469378298e-01 4.0602431878530132e-01 4.1048468853526376e-01 4.6174930129984049e-01 4.6015033673487138e-01 4.6253680873208619e-01 3.7951969552943071e-01 3.8117485618005115e-01 4.0215245816171863e-01 3.5846031314137417e-01 3.5322937907663060e-01 3.6209848671788303e-01 4.0037567191232920e-01 4.8602422582674742e-01 3.9171789179866418e-01 4.2255090734746942e-01 3.6828094090630814e-01 4.5335067841204668e-01 4.0481239704730526e-01 3.9670197873866053e-01 3.8786405348341912e-01 4.2872776496954418e-01 4.1828813167651968e-01 3.7685352179670956e-01 3.7772386068547353e-01 3.9392552976525175e-01 4.4248925604098388e-01 3.9041946423156815e-01 3.9574936850673070e-01 4.2915448523609923e-01 4.0745032469273706e-01 4.8905855144823612e-01 3.7565072009949074e-01 4.2474541761202739e-01 4.2710764442577243e-01 4.1886992497117509e-01 4.1825210127414414e-01 3.9182279890515792e-01 3.8887907601756783e-01 3.7030997921007702e-01 4.4498898075807980e-01 4.0392814944638206e-01 4.0610054256599137e-01 4.3389983707305357e-01 3.7424971704184784e-01 4.3966742602348330e-01 4.1644744822285817e-01 3.8946980534718334e-01 4.3390543658238279e-01 4.2682021833877232e-01 4.7085714348889934e-01 3.9822803351765745e-01 4.2173166416874036e-01 4.3168294077976221e-01 3.3091510743021907e-01 4.1013821006932288e-01 3.8733715158070442e-01 3.6956388593337985e-01 3.7368992944536827e-01 4.2911996849053241e-01 3.8553694987045478e-01 6.0000000000000000e+01 
1.25000000e+03 2.9387827024869528e-01 3.1086360208989444e-01 2.7265079980431878e-01 3.0509434067129643e-01 3.0076299219111302e-01 2.8109005243544299e-01 2.8829357139518491e-01 2.7083319175841575e-01 2.8798369363188625e-01 2.7667439426570306e-01 2.8954704312089025e-01 3.0165069414805384e-01 2.7496276814662385e-01 3.2442765935468348e-01 2.9793693935405452e-01 3.3362173170479531e-01 3.1981978159350399e-01 2.8882876004440594e-01 2.8220241275570884e-01 2.8648668613785805e-01 2.7440974062507884e-01 2.8230461829580511e-01 3.6720752767011727e-01 2.5505423579248582e-01 2.7122158000884072e-01 2.9948359558399501e-01 2.3295285340122757e-01 2.8053874585312583e-01 2.7671561625623392e-01 2.7811076445449218e-01 2.8772484419848005e-01 3.1227148638059860e-01 3.0318704089950760e-01 2.8606822713608060e-01 2.6248574778308981e-01 2.8468842213972401e-01 2.7333333037552426e-01 2.8101713784284504e-01 3.0473454384323495e-01 2.9340347336120570e-01 2.8415375271582710e-01 3.1808651983323288e-01 3.2063611530270913e-01 3.2511493907095490e-01 3.1537536748506995e-01 3.1125063684268606e-01 2.6514799748945228e-01 2.9371476400954810e-01 2.9664147981218802e-01 3.3738743010617189e-01 3.3742416607400205e-01 3.3793808090452643e-01 2.7282803448863907e-01 2.7482561705427372e-01 2.9048504565852507e-01 2.5641266236206206e-01 2.5285137369100041e-01 2.6037158410250483e-01 2.8909549276501062e-01 3.5512942664781944e-01 2.8225220515073368e-01 3.0604451226224583e-01 2.6293142586538759e-01 3.2978779136357872e-01 2.9252765108431278e-01 2.8614410224857278e-01 2.7872136694305827e-01 3.1149146767092184e-01 3.0384281029104687e-01 2.6995020214746474e-01 2.7239696131082075e-01 2.8403765031475908e-01 3.2286326423924150e-01 2.8165261667640573e-01 2.8463676056884712e-01 3.1142620787916675e-01 2.9523957817979679e-01 3.5903515547938064e-01 2.6984012339726066e-01 3.0779392348925055e-01 3.0994807728732809e-01 3.0366216829068549e-01 3.0340926896186149e-01 2.8252843950034306e-01 2.8002854426592544e-01 2.6614135903554575e-01 3.2356410132547869e-01 2.9253158702956750e-01 2.9362852899708447e-01 3.1477462916215615e-01 2.6856777317762043e-01 3.1996393870634027e-01 3.0155293789925863e-01 2.8066380869884822e-01 3.1497853249596380e-01 3.0999776083079034e-01 3.4427223059579976e-01 2.8656867042847711e-01 3.0489910958058136e-01 3.1359454629820921e-01 2.3591290939632065e-01 2.9682241951761301e-01 2.7953591809229844e-01 2.6529222151724779e-01 2.6872846359164376e-01 3.1187792282064175e-01 2.7774065864855624e-01 6.0000000000000000e+01 
1.34000000e+03 3.6573087366223417e-01 3.8504562964810202e-01 3.3939161109782723e-01 3.8106816436439395e-01 3.7183019120545308e-01 3.4885181082775507e-01 3.6019856030421255e-01 3.3395460762162688e-01 3.5895476895389011e-01 3.4296596718190986e-01 3.5936122598473097e-01 3.7672656223807455e-01 3.3880661404286905e-01 4.0944648201760825e-01 3.7230210727416851e-01 4.1948089790417248e-01 4.0101523564211183e-01 3.6024310316234104e-01 3.4999986908890951e-01 3.5540804610449622e-01 3.3783721328150268e-01 3.4934760470116688e-01 4.6757493680611717e-01 3.1107108849428572e-01 3.3510549804217321e-01 3.7400512689144044e-01 2.8156005238593657e-01 3.4750706337414977e-01 3.4270821520332601e-01 3.4570720412093658e-01 3.5705210348949534e-01 3.9047969321848869e-01 3.8083722395357977e-01 3.5616191180625828e-01 3.2481366860024857e-01 3.5432701581741749e-01 3.3823060194216398e-01 3.4837846178976789e-01 3.8184415052271053e-01 3.6232195015378321e-01 3.5077027301162866e-01 3.9827046179604020e-01 4.0298441468777557e-01 4.0914435672083843e-01 3.9492669849413548e-01 3.8879867371748034e-01 3.2815164390600371e-01 3.6575085615936681e-01 3.6857466129179356e-01 4.2639654913765263e-01 4.2791999391940111e-01 4.2698124478214539e-01 3.3633541138875445e-01 3.4056629531236127e-01 3.6071257676401064e-01 3.1388475780044345e-01 3.0961698963477918e-01 3.2123515711140577e-01 3.5875485223114101e-01 4.4879803253607681e-01 3.4947663563835651e-01 3.8162290111030556e-01 3.2011929482995249e-01 4.1388707834587274e-01 3.6390642500595299e-01 3.5457878252533470e-01 3.4288808738216681e-01 3.9044015321816394e-01 3.8044185226704824e-01 3.3090283315568908e-01 3.3735833030794499e-01 3.5177727323435454e-01 4.0760220798028429e-01 3.4921467851597238e-01 3.5067530574600103e-01 3.8947769199552851e-01 3.6859851540707000e-01 4.5651693700406643e-01 3.3233762364931319e-01 3.8404160837015616e-01 3.8750921473659644e-01 3.7932968908709408e-01 3.7942904545623057e-01 3.5003690687032962e-01 3.4560407565646428e-01 3.2781433163834506e-01 4.0563199647814574e-01 3.6503718199839735e-01 3.6532692345247941e-01 3.9342955608627406e-01 3.3037207475982810e-01 4.0214066171486712e-01 3.7577316711132558e-01 3.4739641334931154e-01 3.9359274307942138e-01 3.8832772688856165e-01 4.3536115250098323e-01 3.5368714462852868e-01 3.7924441982682972e-01 3.9290929534332486e-01 2.8684872805958694e-01 3.6961631154625468e-01 3.4690836575122086e-01 3.2648002953995020e-01 3.3139921811168704e-01 3.9110401724122040e-01 3.4348550915417975e-01 1.2000000000000000e+02 
1.50000000e+03 2.7904894423911952e-01 2.9620865423861426e-01 2.5768560034115723e-01 2.9147321470576182e-01 2.8503084710777388e-01 2.6588952158555318e-01 2.7383473681742942e-01 2.5072704891238295e-01 2.7492612530148991e-01 2.5984372097977837e-01 2.7295503909090546e-01 2.8931153184990543e-01 2.5405917332347500e-01 3.2071217589736994e-01 2.8630406252458979e-01 3.2584563029482394e-01 3.1017019544597668e-01 2.7595336941509058e-01 2.6525153593908946e-01 2.6950148993073741e-01 2.5261044452840564e-01 2.6384097982014826e-01 3.7160272806879036e-01 2.2865676240431301e-01 2.5291234924538364e-01 2.8740825850091067e-01 2.0350371728021704e-01 2.6304223510517699e-01 2.5916369769074127e-01 2.6317986348549538e-01 2.7086219734172473e-01 3.0063979893146436e-01 2.9558613871580347e-01 2.7208034644490614e-01 2.4517958094439743e-01 2.7043699644988467e-01 2.5536991158234779e-01 2.6376516800041289e-01 2.9501754176231776e-01 2.7213675230376538e-01 2.6341226396751843e-01 3.0701819309904105e-01 3.1332361948476189e-01 3.1868907656539858e-01 3.0453854781343198e-01 2.9837583681269519e-01 2.4801192742329747e-01 2.7940710081114917e-01 2.8017612627398669e-01 3.3450098757546942e-01 3.3848339189962307e-01 3.3476385357438476e-01 2.5221707361052548e-01 2.5782806992594248e-01 2.7413465489848593e-01 2.3217290769070847e-01 2.2929881496563764e-01 2.4126459075260334e-01 2.7237819120493523e-01 3.5208032351227814e-01 2.6407494718560354e-01 2.9204058505859837e-01 2.3442795089697083e-01 3.2016991506061143e-01 2.7752716624991969e-01 2.6843992686342766e-01 2.5592306270122628e-01 3.0208827906089974e-01 2.9358069833291678e-01 2.4519989978885912e-01 2.5514536484841976e-01 2.6590870011520623e-01 3.1928501989264541e-01 2.6475697232911732e-01 2.6267179195448609e-01 2.9967908840237745e-01 2.8297162589812125e-01 3.6206746451305394e-01 2.4845523955360549e-01 2.9436151135553740e-01 2.9787650137565103e-01 2.9144197835980545e-01 2.9226063329321089e-01 2.6488874306091303e-01 2.5933566941321229e-01 2.4523607336661207e-01 3.1316347974521547e-01 2.8021512437152007e-01 2.7855083525254382e-01 3.0246526308824739e-01 2.4675975846420192e-01 3.1255048483636094e-01 2.8715364195619281e-01 2.6235642406630866e-01 3.0214819161058165e-01 2.9999000376712770e-01 3.4210876414371644e-01 2.6524555798289423e-01 2.8905214157425685e-01 3.0348054275533454e-01 2.0951509921740510e-01 2.8215266059594546e-01 2.6342857090396526e-01 2.4413362455415216e-01 2.4862359538857684e-01 3.0278234384636210e-01 2.5894144264443070e-01 2.0000000000000000e+02 
1.70000000e+03 1.0658151273337535e-01 1.1366547239321556e-01 9.8118830794426404e-02 1.1168093140084713e-01 1.0898671931522853e-01 1.0147939160448677e-01 1.0445339174366852e-01 9.3735557863729890e-02 1.0567596022838606e-01 9.8163488182280850e-02 1.0364500022370914e-01 1.1149290916274984e-01 9.4682790809860543e-02 1.2822994907216834e-01 1.1066065959674266e-01 1.2774469259597862e-01 1.2095694667475519e-01 1.0596551143923863e-01 1.0034457151528399e-01 1.0191808277456513e-01 9.3436163912218401e-02 9.9180056506481151e-02 1.5032709914775766e-01 8.2261879417540332e-02 9.5559851144702765e-02 1.1109877626618926e-01 7.1411907909145325e-02 9.9415364075606569e-02 9.7725889935288954e-02 1.0019596142456148e-01 1.0259875015477830e-01 1.1620030805489161e-01 1.1589867019594202e-01 1.0416166009565483e-01 9.2103124839153158e-02 1.0333865803865729e-01 9.6001075763244820e-02 9.9572544772044844e-02 1.1469418389786576e-01 1.0126083097919969e-01 9.8062050009349006e-02 1.1888571420090997e-01 1.2312177065009378e-01 1.2544918393096319e-01 1.1806584806267384e-01 1.1469796686496343e-01 9.3617621188184674e-02 1.0692860898411290e-01 1.0617704644088308e-01 1.3299070737935950e-01 1.3715593337274978e-01 1.3287297083057042e-01 9.3866488951870802e-02 9.7370656073950165e-02 1.0399653303866449e-01 8.4757455991414710e-02 8.3657390335985238e-02 8.9945798380859476e-02 1.0319474482152483e-01 1.3973704765066500e-01 9.9502305801008009e-02 1.1179753881718187e-01 8.3879261432600827e-02 1.2442657216897871e-01 1.0602583294882899e-01 1.0130533712602918e-01 9.4298478968524599e-02 1.1792338662065276e-01 1.1397237714429240e-01 8.9456194529675348e-02 9.6166244839930845e-02 1.0010733968776132e-01 1.2694970498869637e-01 1.0013115041657426e-01 9.7316267550580121e-02 1.1576568030140386e-01 1.0912833442889146e-01 1.4691206596771347e-01 9.2009301483216593e-02 1.1303624274508986e-01 1.1477023990569640e-01 1.1253125678727055e-01 1.1333619484154019e-01 1.0009587729120815e-01 9.6107656866826874e-02 9.0775671992518708e-02 1.2122702213916504e-01 1.0834782717067985e-01 1.0635834851976883e-01 1.1658017261165909e-01 9.1311304342359220e-02 1.2278942548412751e-01 1.0967561768248928e-01 9.8542931675542997e-02 1.1652628918368335e-01 1.1673513713514590e-01 1.3619478496273335e-01 9.8527282679172115e-02 1.1024062812735554e-01 1.1788918025787123e-01 7.4950464667022557e-02 1.0780476027615803e-01 9.9976125407417071e-02 9.0451526906354732e-02 9.2479452600079379e-02 1.1816747765930351e-01 9.7081677307760864e-02 2.0000000000000000e+02 
1.90000000e+03 4.3035365812595143e-02 4.6143548745493673e-02 3.9463637563198956e-02 4.5242598564927197e-02 4.4055776206751093e-02 4.0905950883515570e-02 4.2092672118561998e-02 3.7076360786768826e-02 4.3034453507975273e-02 3.9118769456608395e-02 4.1591941660883050e-02 4.5440346161993959e-02 3.7186697258999424e-02 5.4692370800703716e-02 4.5252083194898339e-02 5.3082617101710729e-02 5.0031311754363733e-02 4.3034384357484100e-02 4.0105350346307488e-02 4.0626692807719668e-02 3.6322144384001102e-02 3.9271843559003053e-02 6.4484964367235054e-02 3.0890465723365838e-02 3.8283919643931956e-02 4.5479295521398767e-02 2.6044336360209214e-02 3.9747328216940478e-02 3.8925637705950741e-02 4.0319976102013717e-02 4.1118998115896914e-02 4.7631329966948584e-02 4.8230266089697472e-02 4.2154817908417505e-02 3.6478948551834846e-02 4.1781030991734608e-02 3.8088951398818745e-02 3.9654498830293150e-02 4.7168027083698834e-02 3.9605577100510915e-02 3.8374865633875752e-02 4.8676157822483149e-02 5.1371146173488785e-02 5.2370949577467463e-02 4.8440176954523032e-02 4.6566651958332338e-02 3.7403037277007202e-02 4.3262177376386178e-02 4.2442593792342741e-02 5.6057469265121840e-02 5.9236348606420255e-02 5.5860838429781817e-02 3.6810618186317486e-02 3.8830773948524383e-02 4.1618426423528455e-02 3.2583172683801724e-02 3.2038156425117828e-02 3.5257333973509331e-02 4.1253496118593497e-02 5.8784493207395379e-02 3.9612948923923252e-02 4.5204286833283938e-02 3.1321323796920264e-02 5.1057714188166847e-02 4.2862757839919718e-02 4.0319783699786692e-02 3.6423723836834718e-02 4.8841328540466092e-02 4.6824074501536687e-02 3.4228666209964037e-02 3.8188045331737155e-02 3.9752635501458487e-02 5.3654054603337359e-02 3.9979999947822163e-02 3.7878980887739937e-02 4.7265131582110216e-02 4.4548136087318120e-02 6.3608882070377695e-02 3.5868599638554238e-02 4.5876650542798193e-02 4.6680907983997058e-02 4.5983098467293967e-02 4.6592086289612970e-02 4.0001617523524192e-02 3.7271133278804436e-02 3.5310988802505154e-02 4.9485844554394968e-02 4.4484112674607883e-02 4.2947259468526913e-02 4.7466654135119468e-02 3.5573884599001487e-02 5.1196301360451286e-02 4.4184410322299368e-02 3.9076228046325837e-02 4.7531134404691255e-02 4.8146256277802224e-02 5.7478078466377230e-02 3.8497570685149682e-02 4.4486600901223278e-02 4.8456345615046810e-02 2.8093171879724106e-02 4.3510229029481484e-02 4.0111410800060948e-02 3.5225455490458163e-02 3.6200986371748074e-02 4.8881845364547129e-02 3.8390263093927172e-02 2.0000000000000000e+02 
2.10000000e+03 1.8244108022463734e-02 1.9890632823319335e-02 1.6587556986530805e-02 1.9227856977519740e-02 1.8882953892714657e-02 1.7312705422829290e-02 1.7714494467816491e-02 1.5381338845115609e-02 1.8411726314674172e-02 1.6357186541321036e-02 1.7533999123061608e-02 1.9474670458287473e-02 1.5251048115255003e-02 2.4582110514652571e-02 1.9473900622982966e-02 2.3256396455065203e-02 2.1825279351286028e-02 1.8339989568430540e-02 1.6792251044482467e-02 1.6968168255401782e-02 1.4724233948372032e-02 1.6239253885004426e-02 2.9148915568320537e-02 1.1947716043863542e-02 1.6180001523945980e-02 1.9597286096592583e-02 9.7725778125491505e-03 1.6699343702356251e-02 1.6253893220191030e-02 1.7045800905668988e-02 1.7293886866081146e-02 2.0460928556134687e-02 2.1171446668316628e-02 1.7898021434397744e-02 1.5137884462794680e-02 1.7750897494354628e-02 1.5829035235051504e-02 1.6549276157322934e-02 2.0388511442777611e-02 1.6171462168333577e-02 1.5674766772754898e-02 2.0950441735446967e-02 2.2629729966958015e-02 2.3064783136522802e-02 2.0914136514563610e-02 1.9840921970060862e-02 1.5723896221933192e-02 1.8397183457288135e-02 1.7769741516580048e-02 2.4919249720969216e-02 2.7025145533041275e-02 2.4724688188342302e-02 1.5136496871856635e-02 1.6238263990246499e-02 1.7463112521625055e-02 1.3104820883583185e-02 1.2759416754838160e-02 1.4425988035412913e-02 1.7283875961648362e-02 2.5980230557378498e-02 1.6560377039924724e-02 1.9131407978660087e-02 1.2049552653017166e-02 2.1988187158467797e-02 1.8197793741350554e-02 1.6817340037713485e-02 1.4652696255041153e-02 2.1341807536830522e-02 2.0241908867545941e-02 1.3632541939758179e-02 1.5881906882108162e-02 1.6514261614844108e-02 2.3975587333674376e-02 1.6718841539850208e-02 1.5341063952684987e-02 2.0274147092507473e-02 1.9140464704885504e-02 2.8958868927769440e-02 1.4659705791169748e-02 1.9543711508354863e-02 1.9929171398752634e-02 1.9790373445846873e-02 2.0165751624372657e-02 1.6781593951413341e-02 1.4991721094799494e-02 1.4321527732247831e-02 2.1177632049193672e-02 1.9271130565709560e-02 1.8237997424282438e-02 2.0286618961511162e-02 1.4491238756043908e-02 2.2514992254767371e-02 1.8656645888188113e-02 1.6196335631111648e-02 2.0365203532107568e-02 2.0925199025319183e-02 2.5541946562948132e-02 1.5723207594846241e-02 1.8877982661990610e-02 2.0927937066326823e-02 1.0945219218548090e-02 1.8400805585060121e-02 1.6885741729632638e-02 1.4329068121204399e-02 1.4804059827493058e-02 2.1275828495313582e-02 1.5915693310502636e-02 2.0000000000000000e+02 
2.40000000e+03 1.1274865693954887e-02 1.2236837419912813e-02 1.0262067288840080e-02 1.1905250791101687e-02 1.1606026215972912e-02 1.0703777045114047e-02 1.0973617807447279e-02 9.2342788052087073e-03 1.1532063810093260e-02 9.8682516355412322e-03 1.0710996588405471e-02 1.2211208443375161e-02 8.9253745742137874e-03 1.6971969158998641e-02 1.2255086277583330e-02 1.5092644452745486e-02 1.4095075662578940e-02 1.1412446496351987e-02 1.0180538580967092e-02 1.0214146215517127e-02 8.4554937216659541e-03 9.5656003369346005e-03 1.9654524874916091e-02 6.2619217739444096e-03 1.0090861573700182e-02 1.2393355986689576e-02 4.8859782303505433e-03 1.0188316825012894e-02 9.8124344292956408e-03 1.0489543096006890e-02 1.0619427930290378e-02 1.2900612632380095e-02 1.3789355910881311e-02 1.1037316246858012e-02 9.0529529834263191e-03 1.1024500886403072e-02 9.4839486815704328e-03 9.9812797408682201e-03 1.2901813530251188e-02 9.4114739980966245e-03 9.1227878088094086e-03 1.3201988359417056e-02 1.4811045429927852e-02 1.5054700498025321e-02 1.3273789282311569e-02 1.2328048955753873e-02 9.6309075043722256e-03 1.1397845138949354e-02 1.0751729116385054e-02 1.6478169729643107e-02 1.9059935068821105e-02 1.6211137606115082e-02 8.9394822532693520e-03 9.8145977716314024e-03 1.0572703861348356e-02 7.5249439706917059e-03 7.0825974633339254e-03 8.4028062189622308e-03 1.0440894380062692e-02 1.6959110135765853e-02 1.0045043161026782e-02 1.1784612859834908e-02 6.2807637399076837e-03 1.3855660102767085e-02 1.1279152456069561e-02 1.0106116860837244e-02 8.2921916771087605e-03 1.3769845620169882e-02 1.2859911852910846e-02 7.6356204206649040e-03 9.5217257505575935e-03 9.8580786771563043e-03 1.6022768075049904e-02 1.0115261332412830e-02 8.7975330311527381e-03 1.2704806139602813e-02 1.2038856085324024e-02 2.0288828752667944e-02 8.6243214256074164e-03 1.2120719262095354e-02 1.2399477066805817e-02 1.2502232786396396e-02 1.2809568222381383e-02 1.0245048103222470e-02 8.4215847864133175e-03 8.2336133011417199e-03 1.3202640122447188e-02 1.2338342507510825e-02 1.1310577592962671e-02 1.2624172856697684e-02 8.4222182545371661e-03 1.4682299257123593e-02 1.1413789137908439e-02 9.6847361734560284e-03 1.2963171547169760e-02 1.3403887384083761e-02 1.6797660953272550e-02 9.2037127227305813e-03 1.1707969297894968e-02 1.3247881361183772e-02 6.0085756208086427e-03 1.1361346785989138e-02 1.0301951497239198e-02 8.2908023153442020e-03 8.6114095659839112e-03 1.3634336366717301e-02 9.5201331400522771e-03 4.0000000000000000e+02 
2.80000000e+03 2.3471895589708696e-03 2.6274749308165270e-03 2.1004723072281166e-03 2.5095655609723073e-03 2.4432771382298119e-03 2.2071664063549757e-03 2.2637177868089051e-03 1.8438492091347599e-03 2.4420084380410959e-03 1.9654300978040997e-03 2.1806563523896947e-03 2.6236207496005883e-03 1.6795375512104976e-03 4.2419218073371451e-03 2.6239485819555246e-03 3.4430607415060596e-03 3.1841031080483205e-03 2.3988830184949487e-03 2.0453069015777931e-03 2.0221828585303826e-03 1.5177471775513645e-03 1.7741413123055897e-03 4.7165998177577002e-03 8.4159748878453100e-04 2.1973687016823957e-03 2.6941601927320926e-03 5.9518201551882254e-04 2.0835112839074944e-03 1.9611007348904435e-03 2.1790243692377865e-03 2.2036777616110661e-03 2.7321791328296981e-03 3.1639311117567471e-03 2.2786329862429676e-03 1.7857766501034754e-03 2.3220058902454813e-03 1.8666840802166803e-03 2.0004431548461972e-03 2.7855238795904233e-03 1.7487278985744061e-03 1.7039546467026510e-03 2.8574539028824821e-03 3.4286060216562378e-03 3.4528319098016424e-03 2.9167106186893895e-03 2.5964361080510960e-03 1.9994165188886438e-03 2.3892830582240491e-03 2.1566731726490344e-03 3.8705455208775390e-03 5.0090205267916393e-03 3.7234066786317917e-03 1.7325190654169911e-03 1.9622793050157630e-03 2.1112586692813308e-03 1.4011337097002436e-03 1.1514258725949193e-03 1.5643895428871014e-03 2.0746658870053128e-03 3.8277884876400533e-03 2.0405123845877076e-03 2.4197504563529502e-03 8.2244478724371464e-04 2.9884308379691700e-03 2.3623808117913341e-03 1.9958625856076068e-03 1.4262668319759508e-03 3.0794172076380011e-03 2.8031267802455634e-03 1.3095617162466339e-03 1.8742728101914699e-03 1.8988458772005320e-03 3.8560178336458826e-03 2.0264418272394908e-03 1.5290469121201243e-03 2.7104329343829061e-03 2.5880480458657009e-03 5.1340783072046613e-03 1.6878280945966601e-03 2.5253794787363356e-03 2.6135929515643049e-03 2.7203477260004339e-03 2.7921213436571000e-03 2.1041514184193121e-03 1.4014316764449737e-03 1.4790809028562436e-03 2.7859536465078142e-03 2.7520248151055669e-03 2.3875456419636598e-03 2.6409301048533691e-03 1.5817529647964620e-03 3.3638346318401978e-03 2.3281521208270970e-03 1.8868023949216955e-03 2.8449259431564010e-03 2.9773748638616672e-03 3.8382808965560220e-03 1.7501178733335544e-03 2.4762980469806512e-03 2.8678522349744827e-03 1.0136973572012877e-03 2.3536366234631601e-03 2.0945509710024210e-03 1.5384243293114831e-03 1.5761586401937722e-03 3.0243978084786866e-03 1.8802521701718443e-03 4.0000000000000000e+02 
3.50000000e+03 6.0451399567361061e-04 6.7575027138268024e-04 5.4162010128036152e-04 6.1614359533124208e-04 6.6015808503041152e-04 5.8219529783905515e-04 5.7176874625309009e-04 4.4939601064931126e-04 6.2543479485862186e-04 4.7028497175287637e-04 5.3328311556145500e-04 7.1898811082440916e-04 3.7503231995149566e-04 1.5507061746376195e-03 6.9111373280481079e-04 1.0155311684696699e-03 9.2875909375976387e-04 6.2005927083981396e-04 4.8376916965109764e-04 4.7563357704100129e-04 2.8789491603485134e-04 3.4617986695733639e-04 1.4607412024546548e-03 3.3671708646457033e-06 6.7972266425243800e-04 7.3925821857941272e-04 6.1615023162771802e-07 5.2014862789650010e-04 4.6620061492039195e-04 5.6023722301127784e-04 5.7464506348425858e-04 7.0373239427934690e-04 9.4212307831583679e-04 5.6495918209942101e-04 4.2600462319804353e-04 5.9189922815020056e-04 4.4330559594830488e-04 4.9526851935034440e-04 7.4688267564047665e-04 3.7359968059188836e-04 3.7753915169178118e-04 7.6428002065946556e-04 1.0067136257030328e-03 1.0088787788897309e-03 8.1900841279221846e-04 6.8559895045181929e-04 5.1908031955173772e-04 6.2063295694394247e-04 5.2653581454930644e-04 1.1817334680578292e-03 1.9719686545403171e-03 1.0821634334884072e-03 4.0592309784747164e-04 4.6613658432737557e-04 4.9833106935986819e-04 3.1729192743757404e-04 1.5401826997484382e-04 3.3906148905993977e-04 4.8647476069278825e-04 1.0601043044227998e-03 5.1012928168199479e-04 6.1312388925890483e-04 -6.0123305121187241e-06 8.1261360712117691e-04 6.0807036962244685e-04 4.6500784521248927e-04 2.3829747081022932e-04 8.4681428302146953e-04 7.6961543467339176e-04 2.2855197031125017e-04 4.5637952231971106e-04 4.0278487010129234e-04 1.2401553833197400e-03 4.9855899067203710e-04 2.3025336943835979e-04 7.2139768456838964e-04 6.9490139717683151e-04 1.8726401365770160e-03 4.2371233962884488e-04 6.3986546036123610e-04 6.8521233650169384e-04 7.5549908929982944e-04 7.6272110662775150e-04 5.1185331311438354e-04 2.0941390532851602e-04 2.8022616202699779e-04 7.2854287907695846e-04 7.9486340520457121e-04 6.2998506780889425e-04 6.5146240953194645e-04 3.5634316147645836e-04 9.8985488057214284e-04 5.7354165502909911e-04 4.3788755182305077e-04 8.4289916195915120e-04 8.3004449647354494e-04 1.0399686896923799e-03 4.0099636345440159e-04 6.6046659401962230e-04 7.7707401290036068e-04 2.1045323112701557e-04 6.1023674033826021e-04 5.1607296339169597e-04 3.4555795103892651e-04 3.0800704661894358e-04 8.3089243240653035e-04 4.4823537361106055e-04 1.0000000000000000e+03 


==> anc/LHC8-Mtt-HT4-NNPDF30QED-pheno.dat <==
3.50000000e+02 1.1204630797370461e+01 1.0343419376742139e+01 1.1937736766472719e+01 1.1029290726295486e+01 1.1379970868445437e+01 1.0325751254119378e+01 1.1958413592649007e+01 2.00000000e+01 1.0412306345973599e+00 
3.70000000e+02 2.3849071601586139e+01 2.2765817833685336e+01 2.4238545290725369e+01 2.3457611179396146e+01 2.4240532023776133e+01 2.2697255649355725e+01 2.4401277194343844e+01 2.00000000e+01 1.0226984252226605e+00 
3.90000000e+02 2.5472864982606751e+01 2.4427161825764550e+01 2.5784668810138058e+01 2.5006601973846458e+01 2.5939127991367045e+01 2.4327921191161973e+01 2.6033777471504418e+01 2.00000000e+01 1.0132650387541922e+00 
4.10000000e+02 2.4317349467820108e+01 2.3341956746397006e+01 2.4605873249895691e+01 2.3853642797286227e+01 2.4781056138353989e+01 2.3237342598720293e+01 2.4863490337121075e+01 2.00000000e+01 1.0080549328699910e+00 
4.30000000e+02 2.2097235392723132e+01 2.1229740096315513e+01 2.2322721069296797e+01 2.1654961018746810e+01 2.2539509766699453e+01 2.1123503031565566e+01 2.2593673115117422e+01 2.00000000e+01 1.0047029341324887e+00 
4.50000000e+02 1.9646279723832670e+01 1.8848151768132521e+01 1.9899645700501924e+01 1.9215711057517044e+01 2.0076848390148296e+01 1.8739418317617300e+01 2.0145863244924371e+01 2.00000000e+01 1.0023020950311636e+00 
4.70000000e+02 1.7154348557958659e+01 1.6437727072157109e+01 1.7396777423035829e+01 1.6764571025094980e+01 1.7544126090822338e+01 1.6338583347228440e+01 1.7613367380827505e+01 2.00000000e+01 1.0004436153502898e+00 
4.90000000e+02 1.4861126294588640e+01 1.4223676544745143e+01 1.5083548671717470e+01 1.4513998151387250e+01 1.5208254437790030e+01 1.4135288756720845e+01 1.5273400064855540e+01 2.00000000e+01 9.9901667469014610e-01 
5.10000000e+02 1.2780106493997705e+01 1.2218607629498768e+01 1.3015079447211294e+01 1.2462381473127296e+01 1.3097831514868117e+01 1.2134947471956862e+01 1.3175279212728412e+01 2.00000000e+01 9.9776749384892427e-01 
5.30000000e+02 1.0978326747732767e+01 1.0483601238247109e+01 1.1183038673949689e+01 1.0698286047898367e+01 1.1258367447567167e+01 1.0409840931463281e+01 1.1325212559346882e+01 2.00000000e+01 9.9680526499928146e-01 
5.50000000e+02 9.4314291069469736e+00 8.9944359111458940e+00 9.6128666263996596e+00 9.1818222674456198e+00 9.6810359464483273e+00 8.9281730811486781e+00 9.7400115882886702e+00 2.00000000e+01 9.9584996292757644e-01 
5.70000000e+02 8.0999400213761774e+00 7.7094985303959032e+00 8.2877963686541989e+00 7.8716320367349102e+00 8.3282480060174446e+00 7.6476468711628929e+00 8.3955995266581791e+00 2.00000000e+01 9.9507667078003015e-01 
5.90000000e+02 6.9469346865785599e+00 6.6038847090477288e+00 7.1181945589009974e+00 6.7392520768715629e+00 7.1546172962855570e+00 6.5459167898973609e+00 7.2161223724830350e+00 2.00000000e+01 9.9440264805009071e-01 
6.20000000e+02 1.1068791335855240e+01 1.0506396601371593e+01 1.1341147183127998e+01 1.0708608235888354e+01 1.1428974435822129e+01 1.0400944270370418e+01 1.1520354812063646e+01 4.00000000e+01 9.9337420964326517e-01 
6.60000000e+02 8.2047825733824773e+00 7.7715022314138222e+00 8.4260425010873252e+00 7.9161652082864835e+00 8.4933999384784720e+00 7.6841753911697950e+00 8.5684526698200436e+00 4.00000000e+01 9.9225219442689905e-01 
7.00000000e+02 6.1022992337292470e+00 5.7693629687094043e+00 6.2846212236514027e+00 5.8714518039583625e+00 6.3331466635001314e+00 5.6971608716883431e+00 6.3964621882986457e+00 4.00000000e+01 9.9122563599782909e-01 
7.40000000e+02 4.5573575356727565e+00 4.3020841512083177e+00 4.7030115888753024e+00 4.3731127499148412e+00 4.7416023214306717e+00 4.2425391088059206e+00 4.7922218460592223e+00 4.00000000e+01 9.9080485560054465e-01 
7.80000000e+02 3.4371632879055865e+00 3.2416794092875025e+00 3.5453789406948348e+00 3.2894590681861113e+00 3.5848675076250616e+00 3.1921520977070390e+00 3.6202675315252857e+00 4.00000000e+01 9.8939446233285844e-01 
8.30000000e+02 3.6799997429392768e+00 3.4606213959432450e+00 3.8086512420818717e+00 3.5144036180522202e+00 3.8455958678263342e+00 3.4051380764444361e+00 3.8896978230669856e+00 6.00000000e+01 9.8864316049340739e-01 
8.90000000e+02 2.4818213270686567e+00 2.3267985702987279e+00 2.5865318153933177e+00 2.3598955540225992e+00 2.6037471001147141e+00 2.2845956967630920e+00 2.6425390314389832e+00 6.00000000e+01 9.8773297254551629e-01 
9.50000000e+02 1.6816742674024401e+00 1.5754063937685843e+00 1.7506727809429574e+00 1.5931786119389515e+00 1.7701699228659287e+00 1.5433834795582253e+00 1.7938895778850719e+00 6.00000000e+01 9.8672721999562285e-01 
1.01000000e+03 1.1686509770985420e+00 1.0896375150240700e+00 1.2259418485077909e+00 1.1006769450726643e+00 1.2366250091244197e+00 1.0644224003124749e+00 1.2575481816478760e+00 6.00000000e+01 9.8589502481210700e-01 
1.07000000e+03 8.0712267830301732e-01 7.5482324179208871e-01 8.4117421292969363e-01 7.5627926650822552e-01 8.5796609009780911e-01 7.3418240422692527e-01 8.6831548452537088e-01 6.00000000e+01 9.8509796305262354e-01 
1.13000000e+03 5.7302914822339834e-01 5.3303284586611344e-01 6.0526206321460752e-01 5.3428159087030247e-01 6.1177670557649422e-01 5.1734183007027834e-01 6.2343087448016432e-01 6.00000000e+01 9.8428529874355963e-01 
1.19000000e+03 4.0629903940734408e-01 3.7807439506867430e-01 4.2667201726793946e-01 3.7685352179670956e-01 4.3574455701797860e-01 3.6551093997377654e-01 4.4210541780933410e-01 6.00000000e+01 9.8363320395086917e-01 
1.25000000e+03 2.9387827024869528e-01 2.7265079980431878e-01 3.1086360208989444e-01 2.7083319175841575e-01 3.1692334873897482e-01 2.6254647898024042e-01 3.2250652797386603e-01 6.00000000e+01 9.8351188985691440e-01 
1.34000000e+03 3.6573087366223417e-01 3.3939161109782723e-01 3.8504562964810202e-01 3.3395460762162688e-01 3.9750713970284135e-01 3.2445754285503831e-01 4.0291676994398407e-01 1.20000000e+02 9.8291102990606860e-01 
1.50000000e+03 2.7904894423911952e-01 2.5768560034115723e-01 2.9620865423861426e-01 2.5107969537919800e-01 3.0701819309904105e-01 2.4385418121547034e-01 3.1186257751943430e-01 2.00000000e+02 9.8164979576688882e-01 
1.70000000e+03 1.0658151273337535e-01 9.8118830794426404e-02 1.1366547239321556e-01 9.3735557863729890e-02 1.1942746760302081e-01 9.1198550011169319e-02 1.2125124487050762e-01 2.00000000e+02 9.8163809045619044e-01 
1.90000000e+03 4.3035365812595143e-02 3.9463637563198956e-02 4.6143548745493673e-02 3.6810618186317486e-02 4.9260113438872773e-02 3.5858686517936361e-02 4.9992972021285796e-02 2.00000000e+02 9.8299015073472795e-01 
2.10000000e+03 1.8244108022463734e-02 1.6587556986530805e-02 1.9890632823319335e-02 1.5137884462794680e-02 2.1350331582132787e-02 1.4723769098823915e-02 2.1759740074097644e-02 2.00000000e+02 9.8474363608139637e-01 
2.40000000e+03 1.1274865693954887e-02 1.0262067288840080e-02 1.2236837419912813e-02 8.7798857677398884e-03 1.3769845620169882e-02 8.5821560100827286e-03 1.3948872880511843e-02 4.00000000e+02 9.9131576767878948e-01 
2.80000000e+03 2.3471895589708696e-03 2.1004723072281166e-03 2.6274749308165270e-03 1.6699813094630507e-03 3.0243978084786866e-03 1.6264396609417813e-03 3.0801089971577008e-03 4.00000000e+02 1.0039762971959580e+00 
3.50000000e+03 6.0451399567361061e-04 5.4162010128036152e-04 6.7575027138268024e-04 3.6221370832575125e-04 8.4681428302146953e-04 3.5418407097261847e-04 8.5706901190918958e-04 1.00000000e+03 1.0410195716103334e+00 


==> anc/LHC8-Mtt-HT4-PDF4LHC15LUXqed-all_members.dat <==
3.50000000e+02 1.1273591805670545e+01 1.2053310712252161e+01 1.0392452532100682e+01 1.2008453488629792e+01 1.1408655122511529e+01 1.0530473750315085e+01 1.1181481093819631e+01 1.1299031561324286e+01 1.1282946885840531e+01 1.1263879335851993e+01 1.1311528038343781e+01 1.1345039805966586e+01 1.1275452046845533e+01 1.1216899353406475e+01 1.1243221937665135e+01 1.1289070426783493e+01 1.1248400837882237e+01 1.1315790791799081e+01 1.1337219106660850e+01 1.1299729081899333e+01 1.1288948219564306e+01 1.1241968425802881e+01 1.1301698814456074e+01 1.1239621999816322e+01 1.1314237937247736e+01 1.1290335497103666e+01 1.1291874503862477e+01 1.1210678399009764e+01 1.1290098574472868e+01 1.1181557819455461e+01 1.1244293126275492e+01 1.1314394770669969e+01 1.1261325388996314e+01 1.1261929676962009e+01 1.1285911052749031e+01 1.1283249736484702e+01 1.1267227212725526e+01 1.1254910906418289e+01 1.1278699402842026e+01 1.1280783848264406e+01 1.1282814596615944e+01 1.1291374153328301e+01 1.1283123608037750e+01 1.1281784224577306e+01 1.1279887340389664e+01 1.1275327581132668e+01 1.1257155912366077e+01 1.1273594324228405e+01 1.1282990883646530e+01 1.1256119301298442e+01 1.1281983234900842e+01 1.1276544469842099e+01 1.1253967045875358e+01 1.1273968619095911e+01 1.1278083159076578e+01 1.1267112507282318e+01 1.1273439950697396e+01 1.1281820024509459e+01 1.1283763302234609e+01 1.1273941404012559e+01 1.1265107204635145e+01 1.1267266137314040e+01 1.1281708335227165e+01 1.1272740554396524e+01 1.1261321539704467e+01 1.1265610155082179e+01 1.1269878185336541e+01 1.1273138639268723e+01 1.1276065822479648e+01 1.1276756992048462e+01 1.1275632401942396e+01 1.1270906041640508e+01 1.1270725739458213e+01 1.1275474441128743e+01 1.1276393638726862e+01 1.1284587395740550e+01 1.1271229700830323e+01 1.1281129982139962e+01 1.1282393620693894e+01 1.1270566133309265e+01 1.1276952419013632e+01 1.1271849992933285e+01 1.1272179122497421e+01 1.1277198242933975e+01 1.1275433632337849e+01 1.1270630587500644e+01 1.1285757979594282e+01 1.1273877303103227e+01 1.1276996152960665e+01 1.1269705098856420e+01 1.1266259700201450e+01 1.1265785951579419e+01 1.1277952941243740e+01 1.1259727482989753e+01 1.1267835431674596e+01 1.1268097901819020e+01 1.1276178384260016e+01 1.1269825238733272e+01 1.1271800237755638e+01 1.1270415479635430e+01 1.1269562673764291e+01 1.1274747737351692e+01 1.1271099687192017e+01 1.1274910563475659e+01 1.1272111935798661e+01 1.1269731798141613e+01 1.1273898226591518e+01 1.1272877579687231e+01 1.1273358684171388e+01 1.1273013806551633e+01 1.1273009349257633e+01 1.1273139632658847e+01 1.1272928187307928e+01 1.1273439431032221e+01 2.0000000000000000e+01 
3.70000000e+02 2.3869382188894388e+01 2.4158089230401878e+01 2.2781403805243734e+01 2.4291990849178791e+01 2.3992423201282591e+01 2.2976147443377013e+01 2.3820682966516728e+01 2.3924464948013718e+01 2.3886720426892090e+01 2.3854035151297971e+01 2.3953275045397149e+01 2.4021117440629219e+01 2.3875432704027084e+01 2.3747584080779188e+01 2.3802348626292286e+01 2.3903474532472664e+01 2.3816347254710823e+01 2.3952429318118895e+01 2.4014317386757241e+01 2.3936545856465266e+01 2.3911320325219890e+01 2.3801275177259186e+01 2.3924561938944116e+01 2.3795546018551040e+01 2.3960066615454203e+01 2.3907316264653296e+01 2.3903384528606626e+01 2.3731490700498693e+01 2.3904563007375558e+01 2.3667181656280228e+01 2.3806662571728069e+01 2.3958281312268774e+01 2.3841931467732532e+01 2.3844964151171069e+01 2.3895052320357259e+01 2.3889481002240835e+01 2.3855139126768631e+01 2.3827386446205988e+01 2.3880016290162001e+01 2.3883321391156720e+01 2.3889977908826133e+01 2.3907124276896607e+01 2.3890259572721611e+01 2.3886211270528371e+01 2.3883263643468503e+01 2.3873360953057425e+01 2.3834260401446429e+01 2.3869836698894606e+01 2.3890053133038823e+01 2.3831454444418601e+01 2.3887415378250424e+01 2.3876161715944935e+01 2.3827415090693744e+01 2.3870104480542388e+01 2.3878643723014068e+01 2.3855660700984838e+01 2.3869117925730542e+01 2.3887207688832007e+01 2.3891433619119695e+01 2.3870058311027339e+01 2.3851237004608649e+01 2.3855913314536057e+01 2.3886686787799864e+01 2.3867321935736342e+01 2.3843063278233529e+01 2.3852272219313221e+01 2.3861541887954065e+01 2.3868206533331513e+01 2.3874682594861763e+01 2.3876098392281502e+01 2.3873923009455925e+01 2.3863592077438511e+01 2.3862952274393006e+01 2.3873231890461007e+01 2.3875281679776204e+01 2.3893156918624964e+01 2.3864389683839583e+01 2.3885177278179860e+01 2.3888183996030062e+01 2.3862958689626012e+01 2.3876633843186379e+01 2.3865433744188675e+01 2.3866306391612209e+01 2.3877291962206911e+01 2.3873357701938538e+01 2.3862944586275827e+01 2.3895553993202423e+01 2.3870022826879467e+01 2.3876532912151177e+01 2.3861233497504564e+01 2.3853576895491976e+01 2.3852284166007287e+01 2.3878927756971063e+01 2.3839389752494682e+01 2.3856907796728091e+01 2.3857666061066489e+01 2.3874930279151712e+01 2.3861291596238832e+01 2.3865511875756731e+01 2.3862387349590183e+01 2.3860596817170784e+01 2.3871768890628918e+01 2.3863958044418048e+01 2.3872154422488812e+01 2.3866250075853927e+01 2.3861004333884665e+01 2.3870006172914799e+01 2.3873731754897651e+01 2.3874453303386765e+01 2.3874010171987536e+01 2.3873983790990845e+01 2.3874262082901595e+01 2.3873983515217290e+01 2.3874807295010250e+01 2.0000000000000000e+01 
3.90000000e+02 2.5501546615476290e+01 2.5651455884834796e+01 2.4457210386326814e+01 2.5819548757307523e+01 2.5604611352584435e+01 2.4655377627871850e+01 2.5468635416684144e+01 2.5560999243386387e+01 2.5518337536760480e+01 2.5490626765538014e+01 2.5595404032920126e+01 2.5665875090939682e+01 2.5510433940420029e+01 2.5366082942229443e+01 2.5424675284160433e+01 2.5540492793187937e+01 2.5444429758633259e+01 2.5583235972971526e+01 2.5672608974343742e+01 2.5589192235308758e+01 2.5559543404002717e+01 2.5420942164457163e+01 2.5559314178247792e+01 2.5417168057147695e+01 2.5603607436883806e+01 2.5552308173999805e+01 2.5534491008651312e+01 2.5341438916689469e+01 2.5545072925413304e+01 2.5267287192981019e+01 2.5428223156954488e+01 2.5602166279055783e+01 2.5470036855328672e+01 2.5474875977198653e+01 2.5529922355247148e+01 2.5524432366997321e+01 2.5485399409216637e+01 2.5452340935687637e+01 2.5513059824631569e+01 2.5516287774629689e+01 2.5527164164266175e+01 2.5542133645836550e+01 2.5523660027401714e+01 2.5519459025723389e+01 2.5518230535080960e+01 2.5505646789030031e+01 2.5464034921443705e+01 2.5502934242265649e+01 2.5524940921627110e+01 2.5459068147264411e+01 2.5521735750165607e+01 2.5509480776975153e+01 2.5456665455038113e+01 2.5503088271000621e+01 2.5511038572068799e+01 2.5486383593339511e+01 2.5501148656395717e+01 2.5521438030572622e+01 2.5525855751585564e+01 2.5502356909608711e+01 2.5481484057308695e+01 2.5486461068552817e+01 2.5519244323731090e+01 2.5499023918326657e+01 2.5472791277422893e+01 2.5482743200155156e+01 2.5493373620959392e+01 2.5499735063077615e+01 2.5507035179893393e+01 2.5508341049958798e+01 2.5506910913551270e+01 2.5494944892655159e+01 2.5494009930118903e+01 2.5505067570134731e+01 2.5507566829032839e+01 2.5527351290163864e+01 2.5495962454693164e+01 2.5518334124715995e+01 2.5521691519189282e+01 2.5494601683473562e+01 2.5509489697566341e+01 2.5496892052507466e+01 2.5498131931200209e+01 2.5510096407062708e+01 2.5506075682590030e+01 2.5494463597956866e+01 2.5529795903429413e+01 2.5502314664151005e+01 2.5509024512610448e+01 2.5492788439782526e+01 2.5484045304344637e+01 2.5482761209674063e+01 2.5511803655572724e+01 2.5468905371429599e+01 2.5487691715979839e+01 2.5488696404390794e+01 2.5507477303548530e+01 2.5492506713941903e+01 2.5497235696257729e+01 2.5493731484353720e+01 2.5491819433612392e+01 2.5503972371991058e+01 2.5495617542111649e+01 2.5504592381292177e+01 2.5497942426267759e+01 2.5492335150944385e+01 2.5502150753272073e+01 2.5506281806581690e+01 2.5506980012347817e+01 2.5506517974812574e+01 2.5506484306714977e+01 2.5506724431151277e+01 2.5506394390139743e+01 2.5507234440642225e+01 2.0000000000000000e+01 
4.10000000e+02 2.4339065614589206e+01 2.4457235981123304e+01 2.3367782051572920e+01 2.4615772825914547e+01 2.4431722034827732e+01 2.3561509632656836e+01 2.4307879237519046e+01 2.4396983676346718e+01 2.4352892970084092e+01 2.4334715645623113e+01 2.4433077760817330e+01 2.4498061025649037e+01 2.4350427815680529e+01 2.4205515844139864e+01 2.4260870369072450e+01 2.4378748001687860e+01 2.4284597081142302e+01 2.4409311677874907e+01 2.4517965414844660e+01 2.4439071399465508e+01 2.4407576309367283e+01 2.4255223442775641e+01 2.4391472783196047e+01 2.4253859316849105e+01 2.4442050940662575e+01 2.4396997488682789e+01 2.4366307859680500e+01 2.4174204110843469e+01 2.4386199409948752e+01 2.4098365819295200e+01 2.4263305745949339e+01 2.4440687083705239e+01 2.4306724579613054e+01 2.4313101401585818e+01 2.4367101946368514e+01 2.4362156422699361e+01 2.4322882163984364e+01 2.4288130821683470e+01 2.4350169335842580e+01 2.4353217635579433e+01 2.4367209447974126e+01 2.4378103984747096e+01 2.4360259757253850e+01 2.4356022486589147e+01 2.4356911380475594e+01 2.4342992887347659e+01 2.4303395231089347e+01 2.4341348147957909e+01 2.4362779222368257e+01 2.4296769859763526e+01 2.4359236020102959e+01 2.4347683537974422e+01 2.4296107558480887e+01 2.4341523215620555e+01 2.4347891530970355e+01 2.4324362593880966e+01 2.4338570032551708e+01 2.4359124762181672e+01 2.4363133167692791e+01 2.4340014931070606e+01 2.4319657601753658e+01 2.4324197564213236e+01 2.4355210649411411e+01 2.4336332891017022e+01 2.4311137492542137e+01 2.4320721408409806e+01 2.4331490849590168e+01 2.4336810728093255e+01 2.4344296154479423e+01 2.4345356003002060e+01 2.4344716499756863e+01 2.4332291921314294e+01 2.4331257188280542e+01 2.4342028927981893e+01 2.4344673869862227e+01 2.4364202966350124e+01 2.4333533766364202e+01 2.4355153603215744e+01 2.4358290281480006e+01 2.4332419004390935e+01 2.4347015029917255e+01 2.4334522236400030e+01 2.4335785468621960e+01 2.4347435708436386e+01 2.4343515245267437e+01 2.4332160087709319e+01 2.4366405039328260e+01 2.4339916765157660e+01 2.4346237826644280e+01 2.4330814906450080e+01 2.4321946304557585e+01 2.4320529990883422e+01 2.4349215554157507e+01 2.4307278345312053e+01 2.4325478507686167e+01 2.4326524393126327e+01 2.4344909265921729e+01 2.4330300194185153e+01 2.4334932893459236e+01 2.4331496791481079e+01 2.4329434413888766e+01 2.4341330718434993e+01 2.4333296565961653e+01 2.4342029993101818e+01 2.4335638842270459e+01 2.4330017439839104e+01 2.4339762348578432e+01 2.4342064120351484e+01 2.4342892132744385e+01 2.4342409655821356e+01 2.4342382315656177e+01 2.4342621777647718e+01 2.4342391074689953e+01 2.4343171986721146e+01 2.0000000000000000e+01 
4.30000000e+02 2.2138103619247190e+01 2.2284078344661364e+01 2.1251392183320672e+01 2.2410167860110395e+01 2.2229661230185222e+01 2.1440145266947585e+01 2.2100587314460142e+01 2.2192023466018544e+01 2.2148421164678552e+01 2.2140326654395849e+01 2.2227694523685855e+01 2.2284227414658599e+01 2.2151102986881050e+01 2.2013135802682026e+01 2.2062696136545739e+01 2.2176417960250880e+01 2.2089260517544766e+01 2.2194074232548669e+01 2.2314711870754390e+01 2.2244992889206561e+01 2.2212238038947753e+01 2.2056086124823988e+01 2.2182106568658909e+01 2.2057176424767388e+01 2.2236588462855597e+01 2.2198847177769160e+01 2.2158141540410178e+01 2.1977592266996929e+01 2.2185682447678190e+01 2.1904193065676857e+01 2.2064130822559321e+01 2.2235350640368278e+01 2.2106783137188735e+01 2.2114099581913280e+01 2.2164487061259141e+01 2.2160340043715006e+01 2.2122347562078374e+01 2.2088433635219697e+01 2.2148226746470122e+01 2.2150934738284317e+01 2.2167004322540681e+01 2.2174033785549522e+01 2.2157532922090283e+01 2.2153602386459195e+01 2.2155893603543291e+01 2.2141504522715859e+01 2.2105601014931466e+01 2.2140972978366719e+01 2.2160832845191550e+01 2.2098019922302136e+01 2.2157486461902014e+01 2.2146494499424765e+01 2.2098997137923895e+01 2.2141183744380555e+01 2.2145859016449688e+01 2.2124451582407296e+01 2.2137675308438823e+01 2.2157192182322426e+01 2.2160796488617020e+01 2.2138951491645134e+01 2.2120001841002097e+01 2.2124020328201954e+01 2.2152152117739185e+01 2.2135350813542264e+01 2.2112217507845571e+01 2.2120990231938304e+01 2.2131425373887918e+01 2.2135609267588187e+01 2.2142670493215775e+01 2.2143577720779430e+01 2.2143725554858015e+01 2.2131499994843384e+01 2.2130502209025195e+01 2.2140415132581747e+01 2.2143086335715569e+01 2.2161360791360810e+01 2.2132768667289476e+01 2.2152647132720048e+01 2.2155580134382557e+01 2.2132051725956682e+01 2.2145455130060398e+01 2.2133712405685102e+01 2.2134979882735372e+01 2.2145762140775496e+01 2.2142396917906009e+01 2.2131622876183055e+01 2.2163327165614231e+01 2.2138951085268509e+01 2.2144361640193551e+01 2.2130655849520945e+01 2.2121970544336317e+01 2.2120619099917061e+01 2.2147684403692882e+01 2.2108615919707582e+01 2.2125340568377855e+01 2.2126512151673975e+01 2.2143407762399800e+01 2.2129822799639957e+01 2.2134208990101538e+01 2.2131038575266896e+01 2.2128957289207261e+01 2.2140112708739874e+01 2.2132650775778515e+01 2.2140816164858652e+01 2.2134840978179767e+01 2.2129649339699686e+01 2.2138713775108670e+01 2.2139332741685948e+01 2.2139915919091397e+01 2.2139487684236041e+01 2.2139458527440393e+01 2.2139735353302598e+01 2.2139463544401426e+01 2.2140115341242748e+01 2.0000000000000000e+01 
4.50000000e+02 1.9644427897622087e+01 1.9813632258602635e+01 1.8838534594998613e+01 1.9918064220656888e+01 1.9727567750060327e+01 1.9013290612428257e+01 1.9606733282363606e+01 1.9693875871608231e+01 1.9651200696518611e+01 1.9652231464245840e+01 1.9727857130225580e+01 1.9775245579642441e+01 1.9658496841843682e+01 1.9531187454679092e+01 1.9574022455305542e+01 1.9680399322292129e+01 1.9602103453843409e+01 1.9686649975561728e+01 1.9812802190514944e+01 1.9753587749196686e+01 1.9720650152946028e+01 1.9567192422102490e+01 1.9679271633150282e+01 1.9570043474828871e+01 1.9736299382564411e+01 1.9704778896905303e+01 1.9657594139179317e+01 1.9493247481544113e+01 1.9690417148278470e+01 1.9424460032954741e+01 1.9574811398964062e+01 1.9734831755241302e+01 1.9614839344480739e+01 1.9622867744273861e+01 1.9668670754688208e+01 1.9665086672183758e+01 1.9629705670767748e+01 1.9597318187730888e+01 1.9653373587675610e+01 1.9655826284046086e+01 1.9672818286103066e+01 1.9676642570877682e+01 1.9661841782680643e+01 1.9658032463339730e+01 1.9661500705282801e+01 1.9647609499732596e+01 1.9615544660298276e+01 1.9647576629953598e+01 1.9665767177246650e+01 1.9607425337985433e+01 1.9662419413556851e+01 1.9652695820989795e+01 1.9609569574437877e+01 1.9647895188734921e+01 1.9651005870395057e+01 1.9632224060085381e+01 1.9643906026879108e+01 1.9662031861812370e+01 1.9665270066687672e+01 1.9645428850437831e+01 1.9628012501020144e+01 1.9631444706378378e+01 1.9656406239898413e+01 1.9641859456984584e+01 1.9621148950899968e+01 1.9629014601187642e+01 1.9638650926170673e+01 1.9641851327094127e+01 1.9648451514847160e+01 1.9649176086233229e+01 1.9649928425903486e+01 1.9638337481117759e+01 1.9637277275521747e+01 1.9646148544973720e+01 1.9648755413320458e+01 1.9665390011972303e+01 1.9639580895607128e+01 1.9657225351533317e+01 1.9660091795325226e+01 1.9639075734127356e+01 1.9651341845301634e+01 1.9640372455844407e+01 1.9641563322437385e+01 1.9651433521829674e+01 1.9648304179258496e+01 1.9638644316413274e+01 1.9667199426143419e+01 1.9645315007020166e+01 1.9649996201060954e+01 1.9637890706438125e+01 1.9629703612361425e+01 1.9628529390077368e+01 1.9653205762298160e+01 1.9617614339828776e+01 1.9632829047425439e+01 1.9633946835819930e+01 1.9649223426577930e+01 1.9636900656910171e+01 1.9640980675612120e+01 1.9638043198832776e+01 1.9636116658160674e+01 1.9646168052543523e+01 1.9639599945075204e+01 1.9646896930260269e+01 1.9641518691352889e+01 1.9636726601523431e+01 1.9645060006783257e+01 1.9640421784137192e+01 1.9640886007454306e+01 1.9640603664788721e+01 1.9640679403204096e+01 1.9640766086299148e+01 1.9640455804567985e+01 1.9641204585069261e+01 2.0000000000000000e+01 
4.70000000e+02 1.7131177559661534e+01 1.7286121303990765e+01 1.6423468298489194e+01 1.7381014546494949e+01 1.7201576493725479e+01 1.6581108909063961e+01 1.7099160618988957e+01 1.7175647873383724e+01 1.7135007244075787e+01 1.7143182318176368e+01 1.7207367191760916e+01 1.7246153357372574e+01 1.7145713319459169e+01 1.7030490995493469e+01 1.7066845457035789e+01 1.7164191185352578e+01 1.7095383759712277e+01 1.7161352696059854e+01 1.7287987686550743e+01 1.7239156203385246e+01 1.7206751043817388e+01 1.7060307840618265e+01 1.7157438670236733e+01 1.7064399121964474e+01 1.7215120545134980e+01 1.7189336327103828e+01 1.7137997398168864e+01 1.6991788632545546e+01 1.7174488287196290e+01 1.6928816721353972e+01 1.7067055032638624e+01 1.7213537132351220e+01 1.7103870819368868e+01 1.7112140943115907e+01 1.7153052560627145e+01 1.7149974373146211e+01 1.7117548318769106e+01 1.7087651581191388e+01 1.7138976841564862e+01 1.7141005547278915e+01 1.7158425613322994e+01 1.7159720154437085e+01 1.7146630213147894e+01 1.7143008871225909e+01 1.7147192772075776e+01 1.7133986202237661e+01 1.7106068759669387e+01 1.7134522321035817e+01 1.7150803542013669e+01 1.7097924080294227e+01 1.7147543432959377e+01 1.7138874288930563e+01 1.7100742152606735e+01 1.7134754593057401e+01 1.7136755132982390e+01 1.7120464899424377e+01 1.7130730452842247e+01 1.7147260684958546e+01 1.7150001300486508e+01 1.7132128076797908e+01 1.7116602334146169e+01 1.7119605985722156e+01 1.7141139672786412e+01 1.7128677073987838e+01 1.7110594072215370e+01 1.7117512232032855e+01 1.7126330433370665e+01 1.7128589288536848e+01 1.7134743949450471e+01 1.7135145029197851e+01 1.7136477092212747e+01 1.7125576086791529e+01 1.7124546673955813e+01 1.7132333556721075e+01 1.7134908753193280e+01 1.7149876466109891e+01 1.7126922972553373e+01 1.7142338549882702e+01 1.7144915498950208e+01 1.7126563421449593e+01 1.7137409915393835e+01 1.7127453698068869e+01 1.7128693419183080e+01 1.7137391717442053e+01 1.7134758874701046e+01 1.7125983988565547e+01 1.7151291733857605e+01 1.7131985375222190e+01 1.7136090035903987e+01 1.7125570743726612e+01 1.7117981353172958e+01 1.7116882470496176e+01 1.7139114411311404e+01 1.7107420792620985e+01 1.7120752848451453e+01 1.7121821893660730e+01 1.7135554338924074e+01 1.7124522980284016e+01 1.7128067545605425e+01 1.7125589151068645e+01 1.7123707317059456e+01 1.7132721850638124e+01 1.7126959224648282e+01 1.7133377537488066e+01 1.7128626754430936e+01 1.7124347098694699e+01 1.7131712681701437e+01 1.7135381021557400e+01 1.7135841075829187e+01 1.7135592904344524e+01 1.7135563095511234e+01 1.7135683360331715e+01 1.7135544340701557e+01 1.7136178794861330e+01 2.0000000000000000e+01 
4.90000000e+02 1.4846611520583592e+01 1.4991256365414586e+01 1.4214173715958385e+01 1.5040147365658488e+01 1.4931238035925281e+01 1.4370761930168966e+01 1.4795982849359135e+01 1.4886560515614647e+01 1.4848089187527288e+01 1.4861787685084748e+01 1.4915705173936709e+01 1.4947024031022515e+01 1.4861186399019305e+01 1.4758088949481913e+01 1.4788268338113921e+01 1.4876656244135386e+01 1.4816734936629880e+01 1.4866695463204373e+01 1.4990721067717365e+01 1.4951370287332900e+01 1.4919802350642820e+01 1.4782463339601984e+01 1.4865278670267887e+01 1.4787465291144930e+01 1.4922813498905311e+01 1.4901443058132209e+01 1.4848221992227268e+01 1.4719518146103479e+01 1.4886632044624614e+01 1.4662358906326613e+01 1.4788338097396700e+01 1.4921142290961120e+01 1.4821687507688425e+01 1.4829940232551454e+01 1.4866207926600557e+01 1.4863524425241478e+01 1.4834273279264623e+01 1.4806848698086057e+01 1.4853330824483020e+01 1.4855160169630899e+01 1.4872359796351363e+01 1.4871677550676985e+01 1.4860324186414964e+01 1.4856746242866057e+01 1.4861456486615268e+01 1.4849092976879641e+01 1.4824684872653560e+01 1.4850079134777683e+01 1.4864578143873311e+01 1.4816778137381267e+01 1.4861507839505581e+01 1.4853774700505829e+01 1.4820107932493407e+01 1.4850341724956643e+01 1.4851356462266242e+01 1.4837411199585954e+01 1.4846237714716064e+01 1.4860978924192422e+01 1.4863560585134611e+01 1.4847619194232104e+01 1.4833788514004576e+01 1.4836235616978996e+01 1.4854945201167734e+01 1.4844285073148869e+01 1.4828659950920986e+01 1.4834489931114948e+01 1.4842515209898542e+01 1.4843999386079474e+01 1.4849620213718007e+01 1.4850010184725372e+01 1.4851629756629187e+01 1.4841603714086812e+01 1.4840613656099881e+01 1.4847413886307212e+01 1.4849851005890688e+01 1.4863052903243169e+01 1.4842748462520614e+01 1.4856240426299660e+01 1.4858548402276758e+01 1.4842532526170009e+01 1.4852187475852928e+01 1.4843328553281976e+01 1.4844511650320435e+01 1.4852261323804386e+01 1.4849914920217699e+01 1.4842013799743221e+01 1.4864285776211322e+01 1.4847563608122716e+01 1.4850888917196691e+01 1.4841735609316638e+01 1.4834837021491252e+01 1.4833916880608889e+01 1.4853629398625797e+01 1.4825586864674436e+01 1.4837362658714811e+01 1.4838401826734732e+01 1.4850584263151397e+01 1.4840729347242529e+01 1.4843948911891152e+01 1.4841619991640968e+01 1.4839978942119915e+01 1.4847964793991203e+01 1.4842916953516124e+01 1.4848663867274075e+01 1.4844316047946313e+01 1.4840659865223214e+01 1.4847171552710821e+01 1.4848097429568318e+01 1.4848551517001729e+01 1.4848340049971531e+01 1.4848310657513215e+01 1.4848464219225193e+01 1.4848278217672977e+01 1.4848684657880154e+01 2.0000000000000000e+01 
5.10000000e+02 1.2819815771212111e+01 1.3012908928388022e+01 1.2251100609526997e+01 1.3060792854074869e+01 1.2889007578515587e+01 1.2388084980719714e+01 1.2779064536708615e+01 1.2855564124650767e+01 1.2819324414445417e+01 1.2836912867246649e+01 1.2882019907594897e+01 1.2906953921923371e+01 1.2834023302369594e+01 1.2742279606536702e+01 1.2767398619629288e+01 1.2846917313557736e+01 1.2795079397228260e+01 1.2831760613390271e+01 1.2951024129402494e+01 1.2920026444215969e+01 1.2889528336132580e+01 1.2762069237906877e+01 1.2831805374237113e+01 1.2767723787004448e+01 1.2888582051687079e+01 1.2870783425226024e+01 1.2817068497900788e+01 1.2704598876399192e+01 1.2856519971518583e+01 1.2653069628586969e+01 1.2767089877944386e+01 1.2886676064559058e+01 1.2797110799933691e+01 1.2805221767562109e+01 1.2837159020224131e+01 1.2835004340327760e+01 1.2808438864388034e+01 1.2783562859458408e+01 1.2825501186760356e+01 1.2827037151378450e+01 1.2843859593546979e+01 1.2841765803532828e+01 1.2831761150556883e+01 1.2828407726443649e+01 1.2833343103258743e+01 1.2821975965407008e+01 1.2800792915938416e+01 1.2823083860300843e+01 1.2835999481424054e+01 1.2793154744893563e+01 1.2833238740631293e+01 1.2826411105629704e+01 1.2796893136566563e+01 1.2823364488195633e+01 1.2823562773096189e+01 1.2811735659385180e+01 1.2819286276816401e+01 1.2832637438969879e+01 1.2834717897132361e+01 1.2820669024708417e+01 1.2808451358395082e+01 1.2810553425533696e+01 1.2826574047761900e+01 1.2817650466844970e+01 1.2804150143431542e+01 1.2809168614483287e+01 1.2816489462257984e+01 1.2817285313607053e+01 1.2822343722748153e+01 1.2822621745641845e+01 1.2824333966097816e+01 1.2815205666649465e+01 1.2814249919458474e+01 1.2820236954978053e+01 1.2822424236553340e+01 1.2834267539905518e+01 1.2816459819278986e+01 1.2828078743170138e+01 1.2830214436249005e+01 1.2816276977621538e+01 1.2824731618475512e+01 1.2816858211825023e+01 1.2817892257280549e+01 1.2824663040919589e+01 1.2822730372660352e+01 1.2815720987092400e+01 1.2835197569825734e+01 1.2820593123426459e+01 1.2823427265130452e+01 1.2815583298150836e+01 1.2809369780824845e+01 1.2808534151113138e+01 1.2826104899786593e+01 1.2801268359285368e+01 1.2811661503928963e+01 1.2812661396802694e+01 1.2823156504981855e+01 1.2814505573602313e+01 1.2817393072425272e+01 1.2815428227527869e+01 1.2813823008342199e+01 1.2820869843664859e+01 1.2816549438503142e+01 1.2821503903687638e+01 1.2817784547867442e+01 1.2814429456099873e+01 1.2820181408245807e+01 1.2821982852413409e+01 1.2822309167864914e+01 1.2822143573845075e+01 1.2822114941704625e+01 1.2822188733485584e+01 1.2822073133312411e+01 1.2822558001633617e+01 2.0000000000000000e+01 
5.30000000e+02 1.1003824941373338e+01 1.1188280517681120e+01 1.0502504430733076e+01 1.1215787093102406e+01 1.1071702968245011e+01 1.0628416681750572e+01 1.0960557730632738e+01 1.1035707005512252e+01 1.1001815911052111e+01 1.1022175190246465e+01 1.1059455298578859e+01 1.1079073065383019e+01 1.1017486899587830e+01 1.0936506828495210e+01 1.0957089830932889e+01 1.1028057025160438e+01 1.0983690653523567e+01 1.1009307759664139e+01 1.1121978043661823e+01 1.1098343661842682e+01 1.1069173533713901e+01 1.0952349876483261e+01 1.1010507284931528e+01 1.0958483175954314e+01 1.1065338565861651e+01 1.1050478743627064e+01 1.0997790234407654e+01 1.0900286536623776e+01 1.1036971978461430e+01 1.0854279091592772e+01 1.0956571972292611e+01 1.1063411599487516e+01 1.0983266979039035e+01 1.0991083424704295e+01 1.1019068819687927e+01 1.1017187173545610e+01 1.0993491795944259e+01 1.0971137341748987e+01 1.1008539222689919e+01 1.1009927250613654e+01 1.1025885497310897e+01 1.1022957358938728e+01 1.1014269589179223e+01 1.1011089833873060e+01 1.1016093058138617e+01 1.1005730425248293e+01 1.0987350752623925e+01 1.1006946185845152e+01 1.1018281018131049e+01 1.0980195451189553e+01 1.1015700929554113e+01 1.1009685825526887e+01 1.0984063031935563e+01 1.1007244172861585e+01 1.1006917185757860e+01 1.0996844179089301e+01 1.1003243080803371e+01 1.1015182015116554e+01 1.1016992714138013e+01 1.1004629154148965e+01 1.0993936110066727e+01 1.0995660775636177e+01 1.1009276982072803e+01 1.1001847136955918e+01 1.0990160774567016e+01 1.0994548562296529e+01 1.1001086578895018e+01 1.1001396971526820e+01 1.1005975517507441e+01 1.1006121941854628e+01 1.1007921144230538e+01 1.0999767574685327e+01 1.0998720752717208e+01 1.1003962522752555e+01 1.1006011818707149e+01 1.1016374148705832e+01 1.1000808550104225e+01 1.1010843488816114e+01 1.1012699440783599e+01 1.1000774233967642e+01 1.1008230455182396e+01 1.1001120898046073e+01 1.1002104408479637e+01 1.1008159923958926e+01 1.1006328281345386e+01 1.1000152802956695e+01 1.1017196106087843e+01 1.1004526859082491e+01 1.1006842753606062e+01 1.1000170960779021e+01 1.0994595907998001e+01 1.0993848661173166e+01 1.1009334127298288e+01 1.0987600432414364e+01 1.0996622474220853e+01 1.0997469195332993e+01 1.1006721291859442e+01 1.0999236119751446e+01 1.1001666277237302e+01 1.0999983386622720e+01 1.0998410478178421e+01 1.1004666196690414e+01 1.1000905877188114e+01 1.1005334477473252e+01 1.1001963410754231e+01 1.0999054674761188e+01 1.1004203360950322e+01 1.0995291556578092e+01 1.0995482340586452e+01 1.0995368426658310e+01 1.0995343316226732e+01 1.0995440053454823e+01 1.0995291743498514e+01 1.0995627221960646e+01 2.0000000000000000e+01 
5.50000000e+02 9.4279945920813937e+00 9.5995218357221770e+00 8.9862836325320998e+00 9.6205675470809631e+00 9.4900970005884595e+00 9.0991189744217973e+00 9.3880102863039543e+00 9.4564177755175507e+00 9.4251049844883301e+00 9.4467688618000434e+00 9.4776472878223448e+00 9.4928699812543051e+00 9.4409937540492415e+00 9.3699149012094320e+00 9.3864841864910584e+00 9.4496577060069402e+00 9.4116761605933235e+00 9.4286530723924589e+00 9.5339662858362217e+00 9.5162083885443582e+00 9.4886945586789206e+00 9.3825361852701459e+00 9.4304828057677366e+00 9.3887313321339914e+00 9.4829348781981455e+00 9.4705407726338393e+00 9.4193745500248873e+00 9.3354769604262824e+00 9.4579790053917314e+00 9.2944120175143112e+00 9.3859303697367888e+00 9.4809996742123808e+00 9.4096413611370551e+00 9.4169929910956895e+00 9.4415025949681368e+00 9.4399321773637848e+00 9.4187296395403681e+00 9.3986542116083100e+00 9.4319807701688347e+00 9.4331986122232347e+00 9.4483736473521169e+00 9.4447187975122127e+00 9.4371268966028090e+00 9.4342366566846270e+00 9.4390427568324444e+00 9.4296589063544864e+00 9.4137942969702202e+00 9.4309470431498177e+00 9.4410588636703032e+00 9.4070766717959042e+00 9.4387078769912058e+00 9.4333199097942071e+00 9.4109317387970108e+00 9.4312458173906641e+00 9.4304452996460775e+00 9.4220146672237437e+00 9.4274831171597455e+00 9.4381348889794516e+00 9.4396529544099437e+00 9.4287556746883787e+00 9.4193485123057119e+00 9.4207840007114871e+00 9.4324081491875500e+00 9.4261545098096704e+00 9.4162639121055793e+00 9.4198978752349980e+00 9.4257381636273347e+00 9.4257372341043926e+00 9.4298321058978036e+00 9.4298688698779642e+00 9.4317934588056236e+00 9.4244169232922044e+00 9.4234467207732813e+00 9.4279909578154211e+00 9.4299010363276743e+00 9.4389448168972159e+00 9.4253651876863422e+00 9.4339840883494794e+00 9.4356881227434268e+00 9.4254006829101051e+00 9.4318660558228515e+00 9.4256177817667943e+00 9.4265669698116632e+00 9.4317184776721934e+00 9.4302878470898133e+00 9.4248402153112441e+00 9.4396360787730398e+00 9.4286809684858941e+00 9.4306081297358961e+00 9.4249562643223914e+00 9.4198639449747503e+00 9.4192458973914377e+00 9.4328767210081654e+00 9.4138230673424594e+00 9.4216793435404238e+00 9.4225392876001965e+00 9.4305933482110813e+00 9.4239541302907863e+00 9.4261523222038104e+00 9.4246578915640224e+00 9.4232874345590059e+00 9.4287189872142925e+00 9.4255557674588264e+00 9.4293334618543287e+00 9.4264491825567660e+00 9.4238782813556465e+00 9.4283186376207109e+00 9.4285985889343777e+00 9.4288225495923488e+00 9.4286728428271935e+00 9.4286716874781984e+00 9.4287440734507957e+00 9.4286440919291028e+00 9.4289695212033617e+00 2.0000000000000000e+01 
5.70000000e+02 8.0859718974960160e+00 8.2435511111614623e+00 7.6989142780464501e+00 8.2641757391904669e+00 8.1350540130953011e+00 7.7956394529468769e+00 8.0524722724152298e+00 8.1113259410310885e+00 8.0823992838756418e+00 8.1047110865061356e+00 8.1302169013603560e+00 8.1419243927732801e+00 8.0981755061832299e+00 8.0357761967327850e+00 8.0491745245234601e+00 8.1052843733127133e+00 8.0728631694163777e+00 8.0830462075542187e+00 8.1806701809403002e+00 8.1678127322142835e+00 8.1419199388338139e+00 8.0458065013012252e+00 8.0851669896279663e+00 8.0520740827281099e+00 8.1350018148269445e+00 8.1245301669621686e+00 8.0756058120857244e+00 8.0033060879687650e+00 8.1128920714506076e+00 7.9668292995646244e+00 8.0485575135454113e+00 8.1330613012075172e+00 8.0695331752882904e+00 8.0764006178132615e+00 8.0978296618566148e+00 8.0965729947624361e+00 8.0776250192779600e+00 8.0596720724522513e+00 8.0893445676760134e+00 8.0903500080475244e+00 8.1045787247786585e+00 8.1005999799599095e+00 8.0939567302051305e+00 8.0913377700955991e+00 8.0959225233539414e+00 8.0874617837042564e+00 8.0736626109641616e+00 8.0887996673116600e+00 8.0976320139449296e+00 8.0674944399879926e+00 8.0954960664002904e+00 8.0907159761180161e+00 8.0712990761798693e+00 8.0890539182882097e+00 8.0879815301745221e+00 8.0808571202920234e+00 8.0854717495417159e+00 8.0949645163319932e+00 8.0962677834570993e+00 8.0866276683898128e+00 8.0784666596878072e+00 8.0796503905475348e+00 8.0895600442367552e+00 8.0842972543920890e+00 8.0758492945000793e+00 8.0788897161492113e+00 8.0841486679753736e+00 8.0838605666232635e+00 8.0875238658249522e+00 8.0875358682267446e+00 8.0894037864139889e+00 8.0827827215601875e+00 8.0818646127140550e+00 8.0858257069156920e+00 8.0875819394561272e+00 8.0954951371410253e+00 8.0837070374481748e+00 8.0910877740118519e+00 8.0925873712240008e+00 8.0837294536408670e+00 8.0894338114758924e+00 8.0838562046290203e+00 8.0847343190273957e+00 8.0892529527323944e+00 8.0879951992661532e+00 8.0832166568916843e+00 8.0961063943770579e+00 8.0866107868795503e+00 8.0882060681640375e+00 8.0833705310321022e+00 8.0788195545553680e+00 8.0782766135877839e+00 8.0902909144394091e+00 8.0736228122236788e+00 8.0804392835201391e+00 8.0812358914217004e+00 8.0882381326722239e+00 8.0824450411977917e+00 8.0843435784059015e+00 8.0830776296860751e+00 8.0818144508146013e+00 8.0865697242691947e+00 8.0838412787029021e+00 8.0871570513071482e+00 8.0846108287514209e+00 8.0823687722017095e+00 8.0862637554049783e+00 8.0918541252099434e+00 8.0920496231280890e+00 8.0919243628464947e+00 8.0919133991154268e+00 8.0919697676945539e+00 8.0918906895934359e+00 8.0921856451268024e+00 2.0000000000000000e+01 
5.90000000e+02 6.9395064425605462e+00 7.0883916912572937e+00 6.6016910138662102e+00 7.0897284878357771e+00 6.9959769852456217e+00 6.6963053581738246e+00 6.8998055204055904e+00 6.9621303446615244e+00 6.9354844142434455e+00 6.9578683813063567e+00 6.9788713091564780e+00 6.9877580328866413e+00 6.9508523443828292e+00 6.8961644218099298e+00 6.9068862442267323e+00 6.9566854643881832e+00 6.9290859062528121e+00 6.9339201225243281e+00 7.0239392092265467e+00 7.0150206030232596e+00 6.9908155299492547e+00 6.9041037033710051e+00 6.9361666783178260e+00 6.9102908017301363e+00 6.9831758189574487e+00 6.9743362767985877e+00 6.9278267689218094e+00 6.8657538192626086e+00 6.9636889489421270e+00 6.8333827479907692e+00 6.9062271312752150e+00 6.9812535764672141e+00 6.9247799908812580e+00 6.9312515131417278e+00 6.9500062905268232e+00 6.9488762846677856e+00 6.9319914207873072e+00 6.9160038665890768e+00 6.9423058796517685e+00 6.9432371762029197e+00 6.9564044941921601e+00 6.9522708574884868e+00 6.9464861052255102e+00 6.9440192846532325e+00 6.9483698210752660e+00 6.9407969791884465e+00 6.9288860845979938e+00 6.9420526778317875e+00 6.9499343836464060e+00 6.9231521397817204e+00 6.9479793706146129e+00 6.9438302890970229e+00 6.9268246636267783e+00 6.9423850576839099e+00 6.9411390456726121e+00 6.9351340195311453e+00 6.9390249335357224e+00 6.9474554603453909e+00 6.9485893982467193e+00 6.9401041380398683e+00 6.9329514892795627e+00 6.9339502349937199e+00 6.9424002582836986e+00 6.9379679147012006e+00 6.9307552074763530e+00 6.9333328013536910e+00 6.9380125010995810e+00 6.9375718067868615e+00 6.9408349164018999e+00 6.9407920028884247e+00 6.9426284809556948e+00 6.9366992677727826e+00 6.9358071303064186e+00 6.9392455779765623e+00 6.9408969815639825e+00 6.9478031458839800e+00 6.9375275571522810e+00 6.9438826468862027e+00 6.9452375397819210e+00 6.9375786536627873e+00 6.9425634909585829e+00 6.9376177346728687e+00 6.9384298731449690e+00 6.9423709493212398e+00 6.9413040815420404e+00 6.9370942572515233e+00 6.9482923882456573e+00 6.9400815525801933e+00 6.9414256023978762e+00 6.9372843372598023e+00 6.9332138240599317e+00 6.9327505894634296e+00 6.9433131466625113e+00 6.9287155589686025e+00 6.9346433208965106e+00 6.9353625299022861e+00 6.9414838138484241e+00 6.9364155797272575e+00 6.9381053026851660e+00 6.9369769173367102e+00 6.9358138028071510e+00 6.9400051801566836e+00 6.9376737620305802e+00 6.9405292838401254e+00 6.9383017350541465e+00 6.9363390913300877e+00 6.9397534260956313e+00 6.9330926562632937e+00 6.9332461021381011e+00 6.9331431803011014e+00 6.9331342803464215e+00 6.9331929752197494e+00 6.9331171345565110e+00 6.9333617051196272e+00 2.0000000000000000e+01 
6.20000000e+02 1.1065977015200549e+01 1.1319529128872638e+01 1.0506943725750538e+01 1.1323840624552979e+01 1.1154472478239175e+01 1.0660643144160343e+01 1.1001835682287416e+01 1.1104246044776389e+01 1.1057479080077076e+01 1.1100528231371920e+01 1.1132066788786014e+01 1.1143503306861037e+01 1.1086007482983723e+01 1.0996360524708191e+01 1.1011575825059243e+01 1.1094713638134426e+01 1.1051344134794052e+01 1.1049820964435851e+01 1.1207680492234683e+01 1.1198712407567395e+01 1.1155329167001826e+01 1.1007647393149533e+01 1.1054088710011118e+01 1.1019387213943022e+01 1.1139441581243016e+01 1.1125364228417297e+01 1.1040423628978898e+01 1.0941869234293531e+01 1.1106996553269150e+01 1.0887602687931096e+01 1.1010321316983958e+01 1.1135895095281585e+01 1.1041139971787597e+01 1.1052491229472118e+01 1.1083265171561303e+01 1.1081677450218358e+01 1.1053161041819891e+01 1.1026073896373186e+01 1.1070171159207305e+01 1.1071796760237669e+01 1.1095365097035366e+01 1.1087015366430387e+01 1.1077383898780747e+01 1.1073142836939736e+01 1.1081016816664665e+01 1.1068161195727443e+01 1.1048749547681957e+01 1.1070525156889033e+01 1.1083639914747090e+01 1.1038768169758232e+01 1.1080364563883528e+01 1.1073213447013311e+01 1.1045608083622046e+01 1.1071096643007827e+01 1.1068204849799660e+01 1.1058985230854040e+01 1.1065033563404956e+01 1.1079231659901881e+01 1.1080960154156930e+01 1.1066975413148146e+01 1.1055252716002665e+01 1.1056760305854139e+01 1.1070101431181078e+01 1.1063282054816677e+01 1.1051938430058071e+01 1.1055886758926571e+01 1.1063806854385399e+01 1.1062500311532881e+01 1.1068040702884916e+01 1.1067939726999253e+01 1.1071335956077471e+01 1.1061294253189454e+01 1.1059699213904114e+01 1.1065241889972581e+01 1.1068111190581197e+01 1.1079483033973709e+01 1.1062715795334137e+01 1.1072869380544592e+01 1.1075135600371654e+01 1.1062877928230350e+01 1.1071089413059408e+01 1.1062796174954274e+01 1.1064214356112606e+01 1.1070638509377444e+01 1.1068980440106410e+01 1.1061976555625259e+01 1.1080269925894280e+01 1.1066980625020197e+01 1.1068967681583201e+01 1.1062457751011726e+01 1.1055516024215031e+01 1.1054785135928956e+01 1.1072290729145271e+01 1.1048304423017523e+01 1.1057980346240230e+01 1.1059244644094141e+01 1.1069226246025508e+01 1.1060870237476792e+01 1.1063674156122982e+01 1.1061852840493023e+01 1.1059798079866033e+01 1.1066707206091781e+01 1.1062992899098752e+01 1.1067666523396014e+01 1.1063996136100988e+01 1.1060755485234042e+01 1.1066388950377844e+01 1.1067975059871177e+01 1.1068214246943270e+01 1.1068061499758750e+01 1.1068028103675596e+01 1.1068124856951764e+01 1.1068011143194875e+01 1.1068405585366966e+01 4.0000000000000000e+01 
6.60000000e+02 8.1907283932789010e+00 8.4028238616122888e+00 7.7570026747499128e+00 8.3992450530452274e+00 8.2633657917102106e+00 7.8796758674205298e+00 8.1365098821207038e+00 8.2213106545925498e+00 8.1823301919721985e+00 8.2216233401974428e+00 8.2429348585686064e+00 8.2486830259264536e+00 8.2074563874947337e+00 8.1387964089484139e+00 8.1480811188886957e+00 8.2133724309238385e+00 8.1820049592543764e+00 8.1713618660147240e+00 8.3024202661125059e+00 8.3013203239473974e+00 8.2643334637235615e+00 8.1457620680859488e+00 8.1750985003939647e+00 8.1564252853990773e+00 8.2489493892282866e+00 8.2385396619607185e+00 8.1643026080760333e+00 8.0922332949955980e+00 8.2236956617738564e+00 8.0493400836902538e+00 8.1468417050172448e+00 8.2459082741687624e+00 8.1709238474332384e+00 8.1804538962831970e+00 8.2041873893138586e+00 8.2031221161856482e+00 8.1803396766076997e+00 8.1588648692350194e+00 8.1935658154637530e+00 8.1949670805205237e+00 8.2149166592944507e+00 8.2069477858407058e+00 8.1994829010829218e+00 8.1959535981685825e+00 8.2026831372403120e+00 8.1924255340025312e+00 8.1776512986938403e+00 8.1945731028678672e+00 8.2048454751433919e+00 8.1693881240887407e+00 8.2021706373121699e+00 8.1964694979284136e+00 8.1754504371724330e+00 8.1950801498381161e+00 8.1920511065155797e+00 8.1855863408305165e+00 8.1898768307910412e+00 8.2011400882331902e+00 8.2024118709594322e+00 8.1914887697449679e+00 8.1825553481245503e+00 8.1835836155552890e+00 8.1933086013315410e+00 8.1884554889444665e+00 8.1802515455181393e+00 8.1829793198644722e+00 8.1893213599548424e+00 8.1877959370665359e+00 8.1922011095631042e+00 8.1920257339996247e+00 8.1950796291291272e+00 8.1870543356951035e+00 8.1856406645164235e+00 8.1898400795123827e+00 8.1922768496486729e+00 8.2009633223219964e+00 8.1882492410049181e+00 8.1957569213979937e+00 8.1975161953816436e+00 8.1884308790148790e+00 8.1947339592649886e+00 8.1881792396007462e+00 8.1893879854477216e+00 8.1942807287045483e+00 8.1930889872511212e+00 8.1876447977477902e+00 8.2015569972973328e+00 8.1915439368684471e+00 8.1929326824606967e+00 8.1881025050963778e+00 8.1825749166532482e+00 8.1820412429466156e+00 8.1956222153727314e+00 8.1772038272549228e+00 8.1845516465839445e+00 8.1855794031611975e+00 8.1931971726181647e+00 8.1867813584403173e+00 8.1889446750062351e+00 8.1875764511160423e+00 8.1858665686096295e+00 8.1912230157945967e+00 8.1884736200616128e+00 8.1920319735392262e+00 8.1891926391811332e+00 8.1866822250055176e+00 8.1910386924757717e+00 8.1904847364124347e+00 8.1906462887606537e+00 8.1905404769828021e+00 8.1905240854266133e+00 8.1905987465023387e+00 8.1905150100096211e+00 8.1908092922347446e+00 4.0000000000000000e+01 
7.00000000e+02 6.0899747336244978e+00 6.2798029159704010e+00 5.7557298292496029e+00 6.2668322177655771e+00 6.1488846835958544e+00 5.8526509522308077e+00 6.0442015917398066e+00 6.1145069178742855e+00 6.0822160196115380e+00 6.1168661841084591e+00 6.1312250783435704e+00 6.1335415288105404e+00 6.1037503302882463e+00 6.0511402407628978e+00 6.0564973979090748e+00 6.1078069549591305e+00 6.0851564094092021e+00 6.0701116213858768e+00 6.1778136883296417e+00 6.1813019520070887e+00 6.1500398082871799e+00 6.0553431430858078e+00 6.0731001658099668e+00 6.0648403555355310e+00 6.1361900962199130e+00 6.1282839035701864e+00 6.0644529101575255e+00 6.0118143284941601e+00 6.1163896596981120e+00 5.9778941719664793e+00 6.0554068723105514e+00 6.1335634668046017e+00 6.0741953895294429e+00 6.0821490859380871e+00 6.1004868515413744e+00 6.0997708776504380e+00 6.0816208181588722e+00 6.0645339408187899e+00 6.0918909016152094e+00 6.0930970087169571e+00 6.1098113316026508e+00 6.1026139616856421e+00 6.0967037616971433e+00 6.0938138747698920e+00 6.0994865856423726e+00 6.0913316046613479e+00 6.0800534640500929e+00 6.0931310694294538e+00 6.1012925073778028e+00 6.0732014661079603e+00 6.0991575426922813e+00 6.0945294783760611e+00 6.0784795792001560e+00 6.0936437191313475e+00 6.0906877930681302e+00 6.0861996770083078e+00 6.0892192068469431e+00 6.0981688192870251e+00 6.0990680228398197e+00 6.0905929712411826e+00 6.0837500903634067e+00 6.0844326691154693e+00 6.0915495158709811e+00 6.0880917734515032e+00 6.0821738180596627e+00 6.0840536953004909e+00 6.0891238288933476e+00 6.0875276301320795e+00 6.0910520939124657e+00 6.0908670675443117e+00 6.0935198664366919e+00 6.0871073339258821e+00 6.0859161848726684e+00 6.0890839594868389e+00 6.0911185600445528e+00 6.0977838616583693e+00 6.0881018626226115e+00 6.0936573626342012e+00 6.0950382333896185e+00 6.0882383690272910e+00 6.0931399940699373e+00 6.0879543164887373e+00 6.0889664927557243e+00 6.0926996512809497e+00 6.0918571514406805e+00 6.0876033303682640e+00 6.0982266214143062e+00 6.0906705440388000e+00 6.0915967315556889e+00 6.0880217236530818e+00 6.0836213808201762e+00 6.0832302561194487e+00 6.0937921432693125e+00 6.0795943339544785e+00 6.0852133246357107e+00 6.0860596623112970e+00 6.0918971561042401e+00 6.0869376452462411e+00 6.0885982747823064e+00 6.0875725502423776e+00 6.0861489829857200e+00 6.0903165059435072e+00 6.0882714508091027e+00 6.0909917876821913e+00 6.0887967073703031e+00 6.0868446607683957e+00 6.0902303904185313e+00 6.0862626953434482e+00 6.0863532489076437e+00 6.0862884165916498e+00 6.0862761623821351e+00 6.0863280045414552e+00 6.0862787033226864e+00 6.0864875890640997e+00 4.0000000000000000e+01 
7.40000000e+02 4.5566855362674099e+00 4.7110744321517055e+00 4.2987177267023657e+00 4.6990878447552937e+00 4.6021449166627804e+00 4.3740832386576161e+00 4.5205710748030814e+00 4.5764709135785058e+00 4.5498260462912761e+00 4.5797182241671859e+00 4.5893192959114257e+00 4.5896061714833847e+00 4.5678364618820479e+00 4.5275070053637902e+00 4.5302873930865992e+00 4.5707374027974481e+00 4.5543868166566535e+00 4.5375881826308140e+00 4.6257621174280432e+00 4.6317307013195403e+00 4.6055305257608508e+00 4.5300886588930069e+00 4.5398819972162858e+00 4.5384069937959417e+00 4.5933497864786732e+00 4.5873429654419891e+00 4.5326246793629030e+00 4.4944746644082985e+00 4.5780095549825583e+00 4.4675501597801359e+00 4.5293364583113593e+00 4.5912838317371589e+00 4.5441202777056544e+00 4.5506302216570598e+00 4.5649455114031410e+00 4.5645136147796421e+00 4.5499001864538737e+00 4.5362870890253353e+00 4.5578773942703377e+00 4.5590032247266743e+00 4.5729978609759590e+00 4.5665816262355543e+00 4.5618886496181625e+00 4.5595199495159466e+00 4.5642282733188830e+00 4.5577367929944090e+00 4.5490371532898219e+00 4.5593102901388241e+00 4.5657925855942461e+00 4.5434435495766392e+00 4.5640985694596639e+00 4.5602931277568626e+00 4.5479574195440495e+00 4.5597338647709584e+00 4.5569633562253511e+00 4.5538641533204478e+00 4.5560034257380915e+00 4.5631310933446834e+00 4.5637957799166635e+00 4.5571901684784191e+00 4.5518677572921771e+00 4.5523568031724038e+00 4.5575762555786961e+00 4.5550947552429575e+00 4.5508341408271873e+00 4.5521223226296765e+00 4.5561609943825099e+00 4.5546463695943826e+00 4.5574603384304346e+00 4.5572815388236396e+00 4.5595560947259113e+00 4.5544176968705594e+00 4.5534184859790496e+00 4.5558128922306693e+00 4.5575121318714222e+00 4.5626813743271093e+00 4.5552295082099370e+00 4.5593908013019622e+00 4.5604902906528952e+00 4.5553894758010207e+00 4.5591719420757411e+00 4.5550622660519462e+00 4.5558995716788537e+00 4.5587503999723502e+00 4.5581739367443310e+00 4.5548340943427243e+00 4.5630023015477104e+00 4.5572055406292638e+00 4.5578787220656976e+00 4.5552189298788308e+00 4.5516925712567851e+00 4.5514045864054866e+00 4.5596658733154660e+00 4.5486690028381886e+00 4.5529644735693768e+00 4.5536684180499929e+00 4.5581581220172449e+00 4.5543077875679421e+00 4.5556241588728001e+00 4.5548228360101168e+00 4.5536607551623343e+00 4.5568854755805894e+00 4.5553965321951377e+00 4.5574587385840930e+00 4.5557679868511984e+00 4.5542390958344132e+00 4.5568690582829836e+00 4.5612918672011800e+00 4.5613729368389233e+00 4.5613172887248670e+00 4.5612993909182613e+00 4.5613341178206444e+00 4.5612939526365164e+00 4.5614518717940955e+00 4.0000000000000000e+01 
7.80000000e+02 3.4320572766168023e+00 3.5490648746917888e+00 3.2352687236910143e+00 3.5394492357628797e+00 3.4677912678898881e+00 3.2949414014177507e+00 3.4030206542061783e+00 3.4480298155617599e+00 3.4261144844075559e+00 3.4515286359523172e+00 3.4579725579502534e+00 3.4571381925781992e+00 3.4411384052014280e+00 3.4100401372313121e+00 3.4112185588889461e+00 3.4431593990633402e+00 3.4312927254781771e+00 3.4146447804883064e+00 3.4864996542480453e+00 3.4934944307002711e+00 3.4716536269450398e+00 3.4115210398042275e+00 3.4163247126732199e+00 3.4187004674314720e+00 3.4612986550633660e+00 3.4566020850539272e+00 3.4103061623252326e+00 3.3824387449153264e+00 3.4491964358177802e+00 3.3610417323180206e+00 3.4104135012287555e+00 3.4595776719261471e+00 3.4219946988678442e+00 3.4273937457718846e+00 3.4385673296660646e+00 3.4383037025514063e+00 3.4265742393303302e+00 3.4157216130871628e+00 3.4328249904692436e+00 3.4337977183643833e+00 3.4454160750493275e+00 3.4398563370453132e+00 3.4361080766933290e+00 3.4341810478841270e+00 3.4380856146289376e+00 3.4329234096524592e+00 3.4261446116252303e+00 3.4342183838538389e+00 3.4393849896568480e+00 3.4215385874702999e+00 3.4380431063582986e+00 3.4349201819688560e+00 3.4253942198285428e+00 3.4346359602556609e+00 3.4321000734098268e+00 3.4299546533993932e+00 3.4314655795022020e+00 3.4371845976881996e+00 3.4376552833004501e+00 3.4324132857387455e+00 3.4283345063758923e+00 3.4286900038408605e+00 3.4325097054128930e+00 3.4307381198752540e+00 3.4276858132879227e+00 3.4285352766096153e+00 3.4317797383904907e+00 3.4303635688703418e+00 3.4326265636254401e+00 3.4324529424842853e+00 3.4344065715091769e+00 3.4302756360997360e+00 3.4294283886915684e+00 3.4312610943371302e+00 3.4326683937602365e+00 3.4366736773755586e+00 3.4309669115795831e+00 3.4340422468930520e+00 3.4349250040782904e+00 3.4310877489219718e+00 3.4340499567520744e+00 3.4307636782826831e+00 3.4314633630845375e+00 3.4336451819128211e+00 3.4332342941965845e+00 3.4306296466429917e+00 3.4369281645051664e+00 3.4324912813854116e+00 3.4329551945055861e+00 3.4309403012469017e+00 3.4281092986369353e+00 3.4279221524707912e+00 3.4344369586622974e+00 3.4258514517952996e+00 3.4291615028233826e+00 3.4297313750485880e+00 3.4332279726804451e+00 3.4302172338650760e+00 3.4312354545704151e+00 3.4306448115901933e+00 3.4296538546886084e+00 3.4321972902649200e+00 3.4310759826537476e+00 3.4326794691900169e+00 3.4313471507201321e+00 3.4301444189277395e+00 3.4322124624813690e+00 3.4310140928199924e+00 3.4310607451440251e+00 3.4310294132931474e+00 3.4310258861965699e+00 3.4310497602063941e+00 3.4310139576476133e+00 3.4311456310257689e+00 4.0000000000000000e+01 
8.30000000e+02 3.6774522999076766e+00 3.8099131755296205e+00 3.4571445556424516e+00 3.7927552473193340e+00 3.7219418888397033e+00 3.5263995138447197e+00 3.6414247919761369e+00 3.6960815803542051e+00 3.6701356265755494e+00 3.7011045862793193e+00 3.7069185693936775e+00 3.7047240699013018e+00 3.6878486657778513e+00 3.6537453230525876e+00 3.6537405409070547e+00 3.6900183952009038e+00 3.6779764587363104e+00 3.6546089146963308e+00 3.7387954140200939e+00 3.7496936661010136e+00 3.7235110782783307e+00 3.6549701644899177e+00 3.6563216433350330e+00 3.6639086932752942e+00 3.7108375292883733e+00 3.7055950104372468e+00 3.6486689075107801e+00 3.6205356300302185e+00 3.6974638604981234e+00 3.5959861003788505e+00 3.6527967977381759e+00 3.7089657728707217e+00 3.6659192537435863e+00 3.6722464226311105e+00 3.6848328871512330e+00 3.6846973323868597e+00 3.6710485452917059e+00 3.6585441275780282e+00 3.6780288224693667e+00 3.6793555994232205e+00 3.6932910866445394e+00 3.6863178698967403e+00 3.6819281483676907e+00 3.6797197894606501e+00 3.6843140117261131e+00 3.6784053418838862e+00 3.6708750106588868e+00 3.6799915513597568e+00 3.6859597468832517e+00 3.6654563553060986e+00 3.6844523254840400e+00 3.6806783144259985e+00 3.6701607214903027e+00 3.6805441745350529e+00 3.6772241085837614e+00 3.6752183991779073e+00 3.6767021545161027e+00 3.6833016852299205e+00 3.6837577967356627e+00 3.6778621187108542e+00 3.6732994995900983e+00 3.6736555853679573e+00 3.6776342816717036e+00 3.6758405320053020e+00 3.6727895301485005e+00 3.6735255375908711e+00 3.6772636263835645e+00 3.6754382911836783e+00 3.6780341372796985e+00 3.6777647788413437e+00 3.6801893769526552e+00 3.6754076748055100e+00 3.6744111066983169e+00 3.6763732575255137e+00 3.6780872868524033e+00 3.6825407634411755e+00 3.6762312985243391e+00 3.6795283979019224e+00 3.6805154142742089e+00 3.6764052172698816e+00 3.6796981968781806e+00 3.6759224329119431e+00 3.6767720914314701e+00 3.6791622443799770e+00 3.6788142152484529e+00 3.6758577510868520e+00 3.6827835612228657e+00 3.6779380494677807e+00 3.6783900248513013e+00 3.6762388510805568e+00 3.6729756164086598e+00 3.6727726805885981e+00 3.6801092229510255e+00 3.6705378642305808e+00 3.6741776198047704e+00 3.6748727928534741e+00 3.6787561995337499e+00 3.6753747857653698e+00 3.6765514591643096e+00 3.6758651998187215e+00 3.6746934632350228e+00 3.6775582877262911e+00 3.6763665947926865e+00 3.6781321098879576e+00 3.6766387192028662e+00 3.6752860488128483e+00 3.6776103619761558e+00 3.6778960153369216e+00 3.6779325280473141e+00 3.6779145236210504e+00 3.6778976646341635e+00 3.6779272164272649e+00 3.6778941315572999e+00 3.6780250993615322e+00 6.0000000000000000e+01 
8.90000000e+02 2.4693310170141403e+00 2.5635111805866968e+00 2.3166247280111794e+00 2.5515629571601020e+00 2.5000873208882659e+00 2.3655606253495547e+00 2.4435429907936141e+00 2.4831352632615875e+00 2.4637450915677155e+00 2.4874289522490636e+00 2.4904961041017133e+00 2.4879667506551852e+00 2.4767478459269867e+00 2.4533645535627722e+00 2.4522511912799176e+00 2.4782650724764825e+00 2.4707792941291409e+00 2.4505435319317566e+00 2.5128794921587985e+00 2.5229631918376665e+00 2.5032067391413073e+00 2.4540701839553294e+00 2.4515583082449299e+00 2.4610183390163041e+00 2.4934253719416382e+00 2.4896747774298014e+00 2.4450620697038010e+00 2.4280602134451148e+00 2.4841699727724942e+00 2.4100823515030405e+00 2.4515919171535545e+00 2.4922670599455161e+00 2.4609581712882327e+00 2.4656248481432366e+00 2.4746169138735117e+00 2.4746835409715238e+00 2.4645586877935930e+00 2.4554267295029666e+00 2.4694688364326920e+00 2.4706464261925278e+00 2.4813321438851625e+00 2.4757541000585075e+00 2.4724459145547910e+00 2.4708451032876351e+00 2.4742873510970682e+00 2.4700062388033666e+00 2.4646930799740847e+00 2.4712401440610861e+00 2.4756461972257435e+00 2.4606275494848133e+00 2.4745759750641634e+00 2.4716279765165239e+00 2.4642832985079379e+00 2.4716864790766326e+00 2.4689002448847130e+00 2.4678476654828936e+00 2.4687351053877085e+00 2.4735604764294230e+00 2.4738022611343320e+00 2.4696036542069413e+00 2.4664040214343945e+00 2.4666407861379174e+00 2.4691920535342806e+00 2.4680742860829810e+00 2.4662441306501259e+00 2.4665768860169011e+00 2.4693260461152504e+00 2.4678000146852592e+00 2.4696950888113447e+00 2.4694554973068059e+00 2.4713616354437233e+00 2.4678577341055590e+00 2.4670932759695856e+00 2.4683992059200048e+00 2.4697492919943342e+00 2.4728466771272712e+00 2.4684951783037490e+00 2.4706676656450659e+00 2.4713808993740858e+00 2.4686210385800726e+00 2.4709621051811581e+00 2.4681918073241196e+00 2.4688444708766579e+00 2.4704784122204657e+00 2.4703150504897264e+00 2.4682282027644940e+00 2.4730167887953747e+00 2.4696551727306901e+00 2.4699388785480263e+00 2.4684999333666240e+00 2.4661062702939760e+00 2.4659895043834990e+00 2.4712279336125835e+00 2.4644862669958187e+00 2.4670166508144833e+00 2.4675249445404446e+00 2.4702622745877130e+00 2.4678527299345188e+00 2.4686971969691527e+00 2.4682203209842473e+00 2.4673274345078453e+00 2.4693675770437098e+00 2.4685860292399053e+00 2.4698143053402521e+00 2.4687420260607125e+00 2.4677811843238646e+00 2.4694390269037787e+00 2.4687504706225942e+00 2.4687692261321645e+00 2.4687536511115979e+00 2.4687431818400705e+00 2.4687602411842988e+00 2.4687439091417627e+00 2.4688294110560576e+00 6.0000000000000000e+01 
9.50000000e+02 1.6833795958765578e+00 1.7553237706104543e+00 1.5762410846950938e+00 1.7455116450577259e+00 1.7051086673705158e+00 1.6111107824535114e+00 1.6646805977830699e+00 1.6936806741811803e+00 1.6791334738997312e+00 1.6972049122922388e+00 1.6987159920717880e+00 1.6963253163390513e+00 1.6887076559470882e+00 1.6724537542667031e+00 1.6709433668235425e+00 1.6898105389090752e+00 1.6851244632002107e+00 1.6682683096422233e+00 1.7145926175087869e+00 1.7233520345800648e+00 1.7083943561960084e+00 1.6728567738809363e+00 1.6688325580531918e+00 1.6783094784530890e+00 1.7009195791356637e+00 1.6982277875498388e+00 1.6634020127658247e+00 1.6531242688833310e+00 1.6944832225847786e+00 1.6399006358552906e+00 1.6704692788913749e+00 1.7002119032347940e+00 1.6772410320574356e+00 1.6807141057524122e+00 1.6872270135662693e+00 1.6873710033904914e+00 1.6797986094788775e+00 1.6731176802868677e+00 1.6833001713567017e+00 1.6843206207046530e+00 1.6924963596646749e+00 1.6880757859669324e+00 1.6855779662103643e+00 1.6844086961571940e+00 1.6869878763988642e+00 1.6838523010016830e+00 1.6800516417935982e+00 1.6848272389309025e+00 1.6880998857567771e+00 1.6770163108592260e+00 1.6873258673304878e+00 1.6850304598639423e+00 1.6798412959511320e+00 1.6851860893881911e+00 1.6829024626896065e+00 1.6823737372779071e+00 1.6829004493982305e+00 1.6864630477564502e+00 1.6865958770592655e+00 1.6835668743409864e+00 1.6812926291834049e+00 1.6814538319887071e+00 1.6831145518099220e+00 1.6824117841366359e+00 1.6813138094533484e+00 1.6814336880974017e+00 1.6834611668983692e+00 1.6822236234088419e+00 1.6836004141800680e+00 1.6834068547101257e+00 1.6849083579236857e+00 1.6822944677106493e+00 1.6817338475152817e+00 1.6826151761787542e+00 1.6836501403491448e+00 1.6858500857460723e+00 1.6828093219601810e+00 1.6842514562370292e+00 1.6847565820529218e+00 1.6828953490770708e+00 1.6845723561774271e+00 1.6825340027663522e+00 1.6830293577618969e+00 1.6841763720123630e+00 1.6841003785541944e+00 1.6826054497058149e+00 1.6859633958638491e+00 1.6836124101399654e+00 1.6837843212291583e+00 1.6827970914149326e+00 1.6810386162150721e+00 1.6809697255751188e+00 1.6847548469295082e+00 1.6799390850434266e+00 1.6817188290208469e+00 1.6820971010524026e+00 1.6840532121682972e+00 1.6823178858403871e+00 1.6829279484033008e+00 1.6825914446462453e+00 1.6819165172064348e+00 1.6833859836387992e+00 1.6828604686415434e+00 1.6837243579124581e+00 1.6829509277607240e+00 1.6822618389058763e+00 1.6834553051793948e+00 1.6834280576071796e+00 1.6834351188441112e+00 1.6834276922674212e+00 1.6834195261991878e+00 1.6834302645650669e+00 1.6834210167363624e+00 1.6834786010661686e+00 6.0000000000000000e+01 
1.01000000e+03 1.1567466280531222e+00 1.2084502615657993e+00 1.0812710036438620e+00 1.1985507907524469e+00 1.1741644016153754e+00 1.1071168970204246e+00 1.1421181662181230e+00 1.1644727992289163e+00 1.1535849506934388e+00 1.1672380614103031e+00 1.1678953570958870e+00 1.1658200399802037e+00 1.1605071616059670e+00 1.1492020079113519e+00 1.1476213923188503e+00 1.1613743210364467e+00 1.1584492652008735e+00 1.1447394264638873e+00 1.1792113409231109e+00 1.1864688504808734e+00 1.1752628642008414e+00 1.1495909696921425e+00 1.1450493940506445e+00 1.1537467164749087e+00 1.1695315379596831e+00 1.1675763491947375e+00 1.1403166895572503e+00 1.1345058616717525e+00 1.1651228945430157e+00 1.1246048936379509e+00 1.1473124826937000e+00 1.1691968827050097e+00 1.1522222164872149e+00 1.1548057652755732e+00 1.1595588162209791e+00 1.1597526684748021e+00 1.1540430665274459e+00 1.1491105354642603e+00 1.1565549147507368e+00 1.1574273993695605e+00 1.1637134680291445e+00 1.1602294356452103e+00 1.1583017143912231e+00 1.1574695013941618e+00 1.1593885180601853e+00 1.1570849015691813e+00 1.1543240238849672e+00 1.1578492855836326e+00 1.1602905302332480e+00 1.1520515292810503e+00 1.1597475692614121e+00 1.1579183207585892e+00 1.1542410232225540e+00 1.1581245997069261e+00 1.1562671831017135e+00 1.1560532533642351e+00 1.1563703702028127e+00 1.1590192542143802e+00 1.1590721088220803e+00 1.1568674487712314e+00 1.1552380260990147e+00 1.1553598244645193e+00 1.1564312500828171e+00 1.1559886335841356e+00 1.1553667046166893e+00 1.1553459362675591e+00 1.1568677729754837e+00 1.1558684445795355e+00 1.1568744900441106e+00 1.1567153140679749e+00 1.1578882206870471e+00 1.1559369596689830e+00 1.1555242939995369e+00 1.1561193757804638e+00 1.1569243396972198e+00 1.1584864928484129e+00 1.1563550756515835e+00 1.1573157802065934e+00 1.1576737771257546e+00 1.1564056709292789e+00 1.1576342222315879e+00 1.1561090949888282e+00 1.1564870077685319e+00 1.1572931957835373e+00 1.1572780221709944e+00 1.1562005153730330e+00 1.1585702976333132e+00 1.1569068417636321e+00 1.1570107437232691e+00 1.1563343416668375e+00 1.1550302761471642e+00 1.1549875126108271e+00 1.1577416060001222e+00 1.1542869653066001e+00 1.1555449097984951e+00 1.1558258953789136e+00 1.1572365239091535e+00 1.1559735727384026e+00 1.1564220442318653e+00 1.1561790220947294e+00 1.1556659565403331e+00 1.1567322176860935e+00 1.1563824856841096e+00 1.1569978757273665e+00 1.1564338326815178e+00 1.1559316527500312e+00 1.1568010650039879e+00 1.1558950692901415e+00 1.1558946250695017e+00 1.1558922296026524e+00 1.1558851985155958e+00 1.1558915041944995e+00 1.1558880334774546e+00 1.1559279318332181e+00 6.0000000000000000e+01 
1.07000000e+03 8.1086621808841619e-01 8.4976400383742967e-01 7.5578956892970683e-01 8.4008659552363185e-01 8.2524316260893560e-01 7.7562476039034145e-01 7.9865710474517893e-01 8.1673359572592263e-01 8.0851634861388910e-01 8.1887613526925640e-01 8.1909234597305136e-01 8.1734648531599863e-01 8.1354690162193422e-01 8.0557492840250178e-01 8.0406762831077039e-01 8.1423898248491400e-01 8.1240086267070422e-01 8.0134596445506778e-01 8.2727886528052563e-01 8.3320636177319340e-01 8.2475098803713720e-01 8.0594929457343356e-01 8.0149240682157941e-01 8.0912929778048115e-01 8.2033140611294586e-01 8.1886949660464392e-01 7.9743224338729612e-01 7.9429472097363063e-01 8.1725486646245127e-01 7.8678692199180167e-01 8.0388147350062933e-01 8.2022004286483108e-01 8.0749733544883340e-01 8.0941378449450507e-01 8.1295154971534478e-01 8.1316885340113976e-01 8.0879718041360937e-01 8.0509189225384092e-01 8.1061716160750141e-01 8.1136048746203082e-01 8.1625915471095445e-01 8.1349331253216606e-01 8.1198987520094890e-01 8.1137682094107388e-01 8.1283029006833218e-01 8.1111464388564658e-01 8.0907218009841597e-01 8.1171939110587799e-01 8.1358519502475068e-01 8.0735112189819047e-01 8.1318196936189158e-01 8.1172423403487282e-01 8.0905171135201681e-01 8.1192876064358832e-01 8.1041962722188454e-01 8.1038711644576722e-01 8.1056927614250307e-01 8.1256438620468119e-01 8.1257463941738950e-01 8.1094106176804803e-01 8.0976428896803143e-01 8.0985541778860881e-01 8.1055823800780502e-01 8.1027704442307802e-01 8.0993283116676551e-01 8.0985024635858593e-01 8.1099854459931908e-01 8.1019871137807020e-01 8.1093922922111028e-01 8.1080743410661682e-01 8.1174045365493208e-01 8.1025398893121159e-01 8.0995044187006171e-01 8.1036239922458908e-01 8.1098635943603670e-01 8.1211746243929561e-01 8.1059708420677568e-01 8.1123724680545217e-01 8.1150053747243356e-01 8.1063418042393587e-01 8.1153584860430350e-01 8.1037905920878794e-01 8.1066933901810512e-01 8.1125310299944675e-01 8.1125736883264632e-01 8.1048104307708380e-01 8.1217822307192600e-01 8.1098467028216226e-01 8.1104859663899032e-01 8.1056837038854723e-01 8.0958670872648053e-01 8.0956491558791888e-01 8.1160874257901283e-01 8.0907655003839596e-01 8.0998011565848671e-01 8.1019573781270204e-01 8.1123165469217284e-01 8.1029658806623794e-01 8.1063283942267805e-01 8.1045397871203106e-01 8.1005810062507955e-01 8.1084742492233575e-01 8.1060723208286856e-01 8.1105291649169053e-01 8.1063236045332099e-01 8.1026290227957121e-01 8.1090653620923026e-01 8.1248846934324059e-01 8.1248578939429283e-01 8.1248571421755689e-01 8.1248173423460424e-01 8.1248549911966228e-01 8.1248202372760836e-01 8.1251170257830174e-01 6.0000000000000000e+01 
1.13000000e+03 5.7164729830903238e-01 6.0063476065025512e-01 5.3175067223281969e-01 5.9541700054172852e-01 5.8041777594979893e-01 5.4524494278317237e-01 5.6386851459233733e-01 5.7612014975654458e-01 5.6990607284227157e-01 5.7776589740661677e-01 5.7773483968642170e-01 5.7631113544774226e-01 5.7353779315600539e-01 5.6788418946210906e-01 5.6655093287300884e-01 5.7412227632684587e-01 5.7297373587242728e-01 5.6412162088373963e-01 5.8369402389022951e-01 5.8845864323344799e-01 5.8207504165792801e-01 5.6827504799212603e-01 5.6419764825157992e-01 5.7070854885128830e-01 5.7865965598599134e-01 5.7758318419907451e-01 5.6070661978120429e-01 5.5923927631279147e-01 5.7657148721115314e-01 5.5350186951109026e-01 5.6643350646774471e-01 5.7871131205234883e-01 5.6912933034517388e-01 5.7054561091440303e-01 5.7320672593660826e-01 5.7343130155231092e-01 5.7006273285405162e-01 5.6727031964322094e-01 5.7139387474497338e-01 5.7202844665542385e-01 5.7583406001730664e-01 5.7364055577062534e-01 5.7245662934174080e-01 5.7202977470407501e-01 5.7311280649713714e-01 5.7183002648087689e-01 5.7030194589358219e-01 5.7232090411611447e-01 5.7372315573979504e-01 5.6900089138225118e-01 5.7344759792530375e-01 5.7225636424123172e-01 5.7032698745391375e-01 5.7246226756809682e-01 5.7124125746831600e-01 5.7130813495945898e-01 5.7141344677825145e-01 5.7292427568750337e-01 5.7290799637490963e-01 5.7169310366843173e-01 5.7082596459805779e-01 5.7090350029686532e-01 5.7136389807251720e-01 5.7118509464357126e-01 5.7101088984023762e-01 5.7089812389597250e-01 5.7177356950453828e-01 5.7114045979894368e-01 5.7168762716210997e-01 5.7157516929881080e-01 5.7231822373170438e-01 5.7118232143688585e-01 5.7095994981131371e-01 5.7122509650360953e-01 5.7172914646394246e-01 5.7255619995662044e-01 5.7145448971033208e-01 5.7189371356737151e-01 5.7207857415121455e-01 5.7148651286145635e-01 5.7214697235272161e-01 5.7127040173611432e-01 5.7150236903422336e-01 5.7191841005162392e-01 5.7194366928246076e-01 5.7137084931276338e-01 5.7259345034935882e-01 5.7172586178797591e-01 5.7177514017441233e-01 5.7143910815147381e-01 5.7069428353360507e-01 5.7068081354569400e-01 5.7220292957297603e-01 5.7034145195309893e-01 5.7099066621721983e-01 5.7115333518290612e-01 5.7192434397362679e-01 5.7122435020593854e-01 5.7148076172170070e-01 5.7134838398780474e-01 5.7103578341002303e-01 5.7162078608877387e-01 5.7145922969464558e-01 5.7178252098262139e-01 5.7147001252319685e-01 5.7119615756745001e-01 5.7167792754172830e-01 5.7049551701439283e-01 5.7049144233108917e-01 5.7049422547629791e-01 5.7048944431135584e-01 5.7049181945744953e-01 5.7049142393539864e-01 5.7051002816550278e-01 6.0000000000000000e+01 
1.19000000e+03 4.0522533876626515e-01 4.2407455784688020e-01 3.7725339856077772e-01 4.2010213504859939e-01 4.1215067698104774e-01 3.8756632514960132e-01 3.9921849024878320e-01 4.0863494447227905e-01 4.0394907707479705e-01 4.0987866429793079e-01 4.0973871201601025e-01 4.0859688571128466e-01 4.0654209060355928e-01 4.0254159338412726e-01 4.0138068785071929e-01 4.0703586993517393e-01 4.0632409659715707e-01 3.9930975084828590e-01 4.1410034487679503e-01 4.1785681551643045e-01 4.1308753287959171e-01 4.0294696108812478e-01 3.9935011832972256e-01 4.0477286139249447e-01 4.1042022069725109e-01 4.0962601918824515e-01 3.9631787895225029e-01 3.9592573111363455e-01 4.0903486319282145e-01 3.9148324959083591e-01 4.0131995760575617e-01 4.1057784673922754e-01 4.0333003117678989e-01 4.0439075153015630e-01 4.0640036941378266e-01 4.0660575487213946e-01 4.0399935342276921e-01 4.0189103591484915e-01 4.0497210598971040e-01 4.0551648565897297e-01 4.0848848656528658e-01 4.0674477572070228e-01 4.0580694234506154e-01 4.0549561514752946e-01 4.0631421092135656e-01 4.0535115169358849e-01 4.0421641374499423e-01 4.0573267174067662e-01 4.0682266778442300e-01 4.0321380734799506e-01 4.0662813680094007e-01 4.0567010451792623e-01 4.0424637874493335e-01 4.0585409654091048e-01 4.0486061084534514e-01 4.0497882516352335e-01 4.0504183170145158e-01 4.0618878851787649e-01 4.0615348677869151e-01 4.0525359296155866e-01 4.0460463539769004e-01 4.0467198785629949e-01 4.0497002535069315e-01 4.0485753638671895e-01 4.0479540389454122e-01 4.0467365190550542e-01 4.0533463721973906e-01 4.0484161619344339e-01 4.0523802915845486e-01 4.0514669041226736e-01 4.0573614716337819e-01 4.0486747030894371e-01 4.0471053682988489e-01 4.0488306620241016e-01 4.0527522127405358e-01 4.0587864250377070e-01 4.0508407741972924e-01 4.0538186426155298e-01 4.0551972030025496e-01 4.0510847343874096e-01 4.0560717517031453e-01 4.0492885486828983e-01 4.0510833727883838e-01 4.0541110980778294e-01 4.0544556258366354e-01 4.0502956007606072e-01 4.0590620719755766e-01 4.0527587322290648e-01 4.0530967658807249e-01 4.0507090433139248e-01 4.0450136597845893e-01 4.0449831156406119e-01 4.0563606143563646e-01 4.0426227715546464e-01 4.0473656394433216e-01 4.0485569753398987e-01 4.0543007214369531e-01 4.0490838970310233e-01 4.0510318227279674e-01 4.0499802651971933e-01 4.0476369536269136e-01 4.0520086086364338e-01 4.0508935157580078e-01 4.0533039808168519e-01 4.0509240957686304e-01 4.0488365249132141e-01 4.0524493413666635e-01 4.0501484784534819e-01 4.0501089779894323e-01 4.0501249143153611e-01 4.0500895800490028e-01 4.0501081239771192e-01 4.0501028652989957e-01 4.0502422179904790e-01 6.0000000000000000e+01 
1.25000000e+03 2.9087491134541232e-01 3.0629559658616967e-01 2.7024103175056080e-01 3.0195803482345818e-01 2.9664879154180551e-01 2.7814531810880683e-01 2.8590252325808702e-01 2.9349293920973324e-01 2.8994083448197167e-01 2.9443451834423134e-01 2.9424680399211950e-01 2.9334192516775315e-01 2.9179450995213047e-01 2.8893988690835937e-01 2.8795269504370230e-01 2.9221134739098037e-01 2.9177435313353300e-01 2.8622093427836964e-01 2.9747666370890674e-01 3.0043022539229514e-01 2.9685121150902660e-01 2.8934137823041173e-01 2.8624414100999629e-01 2.9070832825534254e-01 2.9475639343417159e-01 2.9416637751325159e-01 2.8363952465763970e-01 2.8385367237506115e-01 2.9383956861264510e-01 2.8038972471554613e-01 2.8792792890399876e-01 2.9497018687176069e-01 2.8944136040863172e-01 2.9023582322230757e-01 2.9176570743000041e-01 2.9195271388975846e-01 2.8992446047357223e-01 2.8831870333228021e-01 2.9064151540507821e-01 2.9109853021647170e-01 2.9342952333384287e-01 2.9204622666179414e-01 2.9130356487684422e-01 2.9108039772704908e-01 2.9169811560413894e-01 2.9096233668762800e-01 2.9010602950349740e-01 2.9127402148478565e-01 2.9211544179563970e-01 2.8934716001439242e-01 2.9197028408811371e-01 2.9119920508854791e-01 2.9014998576790668e-01 2.9135800170906789e-01 2.9056714089913943e-01 2.9069667599455856e-01 2.9073354579511862e-01 2.9160740248432276e-01 2.9156915005859335e-01 2.9089086035923567e-01 2.9041054290945867e-01 2.9046446732277059e-01 2.9065964556787938e-01 2.9058927385349342e-01 2.9058114994681550e-01 2.9046225827225935e-01 2.9097099165305046e-01 2.9058102553852222e-01 2.9087634622056430e-01 2.9080337350366564e-01 2.9127260995237858e-01 2.9059773281573165e-01 2.9048308498032654e-01 2.9060007663026521e-01 2.9091275828670865e-01 2.9135677163055540e-01 2.9077712475725109e-01 2.9097550495065855e-01 2.9107429558284625e-01 2.9079561422985301e-01 2.9116396026726288e-01 2.9064837590973180e-01 2.9078875183561048e-01 2.9101193842514994e-01 2.9104073010963227e-01 2.9073352724377566e-01 2.9137461884104982e-01 2.9091237951430865e-01 2.9093557622147875e-01 2.9076298297374037e-01 2.9032791151722603e-01 2.9032823197689528e-01 2.9118774929611446e-01 2.9015877423716097e-01 2.9050757874962757e-01 2.9059919739485840e-01 2.9103123080265036e-01 2.9063499858166930e-01 2.9078610636155600e-01 2.9070731708554720e-01 2.9052489053468122e-01 2.9085265146745731e-01 2.9077416010163831e-01 2.9095311831155102e-01 2.9077435109206612e-01 2.9061732732867429e-01 2.9089008954257933e-01 2.9137814661869726e-01 2.9137394258997823e-01 2.9137586558775724e-01 2.9137336623910448e-01 2.9137467570371822e-01 2.9137478792878690e-01 2.9138441101663132e-01 6.0000000000000000e+01 
1.34000000e+03 3.6642583881496144e-01 3.8795024907446740e-01 3.3907625049697993e-01 3.8294727415054169e-01 3.7318393607257117e-01 3.4891343845242651e-01 3.6035312084302989e-01 3.7004772744109038e-01 3.6524888416190232e-01 3.7128453786655702e-01 3.7092005734797689e-01 3.6962182667151572e-01 3.6749741369333250e-01 3.6396388147840658e-01 3.6242775025415452e-01 3.6816258268750141e-01 3.6773868399419662e-01 3.5980168694049164e-01 3.7516485936761490e-01 3.7931058439399989e-01 3.7457673372127209e-01 3.6473808604020835e-01 3.5983623337295334e-01 3.6652551900726993e-01 3.7157340830814983e-01 3.7079612204737050e-01 3.5565838398713723e-01 3.5696086522204984e-01 3.7061994043522567e-01 3.5200946509304920e-01 3.6244447767410271e-01 3.7207196749700455e-01 3.6449401913559343e-01 3.6552879641022784e-01 3.6763614630748320e-01 3.6796604102719632e-01 3.6509728623311449e-01 3.6286741320145222e-01 3.6601519601756288e-01 3.6674266030703168e-01 3.7008572240832305e-01 3.6806696453399151e-01 3.6696613366668474e-01 3.6670192449504851e-01 3.6754125327320630e-01 3.6654028748499801e-01 3.6536776696818141e-01 3.6699388843559722e-01 3.6817939758148982e-01 3.6430613950222651e-01 3.6801319904460961e-01 3.6683715192096022e-01 3.6545364938871006e-01 3.6709239422334222e-01 3.6590888890667161e-01 3.6618733114703528e-01 3.6622697908107843e-01 3.6743170753898674e-01 3.6734252430051495e-01 3.6643888937700353e-01 3.6577897224884121e-01 3.6587329946845198e-01 3.6608094504196331e-01 3.6600886267335986e-01 3.6608491754312228e-01 3.6586890025707308e-01 3.6657949809182128e-01 3.6602396165888257e-01 3.6640032613605311e-01 3.6629649966278333e-01 3.6697869334781480e-01 3.6603191508544247e-01 3.6589465187982023e-01 3.6601796082902954e-01 3.6645948901928199e-01 3.6704276665840035e-01 3.6629836710529995e-01 3.6652759564482701e-01 3.6664805159914954e-01 3.6632373728773199e-01 3.6684109484334620e-01 3.6610331601756835e-01 3.6629722160918160e-01 3.6659248457502136e-01 3.6664495034507039e-01 3.6624764840302232e-01 3.6707037145566640e-01 3.6646786907447687e-01 3.6649475733672271e-01 3.6628643788388437e-01 3.6567336925245697e-01 3.6568114855208084e-01 3.6685118801732935e-01 3.6548006207421974e-01 3.6593384783233590e-01 3.6605633758951311e-01 3.6664104104647743e-01 3.6610132972846010e-01 3.6630933347998940e-01 3.6620001304617772e-01 3.6594517183207714e-01 3.6638715261889504e-01 3.6629377758959725e-01 3.6653507643330258e-01 3.6629035942807303e-01 3.6607195138051302e-01 3.6644452410148570e-01 3.6556373840013984e-01 3.6555685934639065e-01 3.6555989539874867e-01 3.6555620581879000e-01 3.6555836952916804e-01 3.6555868512155482e-01 3.6557078421766104e-01 1.2000000000000000e+02 
1.50000000e+03 2.7838313001111253e-01 2.9636875872619678e-01 2.5641982825123544e-01 2.9090486481299632e-01 2.8492583556268969e-01 2.6501854778947836e-01 2.7265547757212472e-01 2.8156903019809654e-01 2.7753272716830357e-01 2.8255095937127744e-01 2.8210352441153969e-01 2.8092372942095289e-01 2.7902844353288547e-01 2.7647974165637113e-01 2.7490151130453122e-01 2.7975922115990265e-01 2.7959190811734963e-01 2.7231849371615968e-01 2.8559222124288819e-01 2.8922957337413974e-01 2.8544235343503133e-01 2.7752812550274825e-01 2.7239821166492451e-01 2.7888536034613548e-01 2.8259669140400778e-01 2.8198084495013009e-01 2.6779851249797354e-01 2.7040650024031399e-01 2.8224570222774770e-01 2.6572984082309836e-01 2.7498564537621928e-01 2.8337249133513165e-01 2.7674635365916683e-01 2.7756840347585493e-01 2.7942771660159904e-01 2.7981782198294225e-01 2.7719029062584705e-01 2.7521055242731274e-01 2.7789682481896810e-01 2.7867551589481704e-01 2.8179536814612910e-01 2.7987157996562756e-01 2.7879800644113900e-01 2.7863779241668235e-01 2.7934076947765457e-01 2.7847017139258268e-01 2.7744007223875217e-01 2.7891532782428879e-01 2.7998205212797150e-01 2.7651676750873400e-01 2.7987605238682967e-01 2.7868747226042756e-01 2.7756607696040841e-01 2.7896020647965575e-01 2.7781391990596010e-01 2.7818556572936165e-01 2.7820925648031042e-01 2.7925901617490234e-01 2.7912929004624243e-01 2.7837783966315671e-01 2.7781031497326042e-01 2.7792310726928882e-01 2.7802442778869224e-01 2.7799578457998336e-01 2.7816812011594372e-01 2.7790934657730448e-01 2.7854236588305914e-01 2.7804105602751256e-01 2.7832775740792964e-01 2.7823079639225518e-01 2.7888170964021380e-01 2.7802373363838678e-01 2.7793464986938848e-01 2.7797916084970015e-01 2.7839450800377546e-01 2.7887182162834556e-01 2.7828107537294916e-01 2.7842562271416177e-01 2.7850902286034168e-01 2.7830920781183510e-01 2.7875622824809626e-01 2.7808266962335570e-01 2.7826629975580558e-01 2.7850637887616386e-01 2.7856387339827210e-01 2.7824776966517828e-01 2.7888799913729184e-01 2.7840999694863877e-01 2.7843188687085668e-01 2.7828166871142024e-01 2.7772754046573311e-01 2.7774265690421956e-01 2.7875356820569319e-01 2.7760322452112252e-01 2.7796719389974472e-01 2.7806935498674601e-01 2.7857140099624739e-01 2.7810260060959602e-01 2.7829271353119278e-01 2.7819196083921771e-01 2.7796316623210682e-01 2.7833855283364167e-01 2.7827617598177179e-01 2.7848018775287764e-01 2.7826772545010475e-01 2.7807325025940866e-01 2.7839605493332675e-01 2.7872954960414092e-01 2.7872127910616518e-01 2.7872521841401326e-01 2.7872188399288345e-01 2.7872322016666956e-01 2.7872438337499544e-01 2.7873345927686582e-01 2.0000000000000000e+02 
1.70000000e+03 1.0559439505915527e-01 1.1280417446466026e-01 9.6929754781111710e-02 1.1020366576889282e-01 1.0849376099312738e-01 1.0053694645466173e-01 1.0310841384872832e-01 1.0703082783676407e-01 1.0534972947299263e-01 1.0738473111056941e-01 1.0715140775235914e-01 1.0660569048448550e-01 1.0570018017095842e-01 1.0486904583250532e-01 1.0402311056726821e-01 1.0611988301815381e-01 1.0612397464489298e-01 1.0273552248006323e-01 1.0863476599972548e-01 1.1019153071843069e-01 1.0877873550473546e-01 1.0560555449641496e-01 1.0283616573313849e-01 1.0600697457595461e-01 1.0731654423766454e-01 1.0708241566402911e-01 1.0015702897315454e-01 1.0222201472674054e-01 1.0746602528005447e-01 9.9820201513220769e-02 1.0410128497519310e-01 1.0791276578389861e-01 1.0489811403967368e-01 1.0519534905794603e-01 1.0605874101721219e-01 1.0629459355448646e-01 1.0503410541546951e-01 1.0410811097313193e-01 1.0529231615789054e-01 1.0573709168578246e-01 1.0727860127056385e-01 1.0630719646742753e-01 1.0574724078288060e-01 1.0572260959927803e-01 1.0602012516704692e-01 1.0562394591628183e-01 1.0515271076279419e-01 1.0585434733166491e-01 1.0636598898450389e-01 1.0473268597828843e-01 1.0634430538745210e-01 1.0570100509398327e-01 1.0523379337796403e-01 1.0584378858177342e-01 1.0526131878495519e-01 1.0550340195444276e-01 1.0551945478820711e-01 1.0598955378627699e-01 1.0589778040344318e-01 1.0558620425019612e-01 1.0532017173812956e-01 1.0539325152745276e-01 1.0540069501466215e-01 1.0540467930618412e-01 1.0553582898730272e-01 1.0537820649163743e-01 1.0567442652160872e-01 1.0544830980955809e-01 1.0554985590172160e-01 1.0550383025740007e-01 1.0582632923032322e-01 1.0542021804140593e-01 1.0539835705415267e-01 1.0538731973844120e-01 1.0558886122477384e-01 1.0578421506123228e-01 1.0555060926323816e-01 1.0558800427727137e-01 1.0561208451060419e-01 1.0556698239558290e-01 1.0577486991947685e-01 1.0545009225889546e-01 1.0553508080159536e-01 1.0563766347166630e-01 1.0566753639845845e-01 1.0554248321032615e-01 1.0579077144527549e-01 1.0559966078141568e-01 1.0560788191877657e-01 1.0556424126215094e-01 1.0529699408045184e-01 1.0530909721705096e-01 1.0576453923451065e-01 1.0526696211653787e-01 1.0541489389594150e-01 1.0545893759317028e-01 1.0568031808786298e-01 1.0546969333386774e-01 1.0555909254599403e-01 1.0551172766675231e-01 1.0540158729964724e-01 1.0556695313442724e-01 1.0554999317235909e-01 1.0563873211251798e-01 1.0554348780089681e-01 1.0545243080445715e-01 1.0559725426756950e-01 1.0557333406523861e-01 1.0556889929471994e-01 1.0557109655354191e-01 1.0556929467560630e-01 1.0556974931073426e-01 1.0557058302161086e-01 1.0557435867553897e-01 2.0000000000000000e+02 
1.90000000e+03 4.2608594660332622e-02 4.6290131982425001e-02 3.8850198250694523e-02 4.5214644563330450e-02 4.3697364554310045e-02 4.0324558024537556e-02 4.1608957803029138e-02 4.3286523873817838e-02 4.2567824775652165e-02 4.3401794168142376e-02 4.3294682618434173e-02 4.3030081335549086e-02 4.2570643124283720e-02 4.2321943932145313e-02 4.1862181309473154e-02 4.2809070347035759e-02 4.2834196041229448e-02 4.1208308817282671e-02 4.3968760245457081e-02 4.4639825210971165e-02 4.4133433980743396e-02 4.2806636131484659e-02 4.1297412980899249e-02 4.2868215546839658e-02 4.3342103657047902e-02 4.3251120445205994e-02 3.9749352974116574e-02 4.1135197215448560e-02 4.3559092867245408e-02 3.9830660883009357e-02 4.1917398791522613e-02 4.3756738848206328e-02 4.2306278672121875e-02 4.2394720063064904e-02 4.2821845065713404e-02 4.2967047884555666e-02 4.2331545967244762e-02 4.1868786741184973e-02 4.2423781316532384e-02 4.2681674788920522e-02 4.3485482012848464e-02 4.2970200732744109e-02 4.2662662338401568e-02 4.2683072259359224e-02 4.2813271398924817e-02 4.2622701675519362e-02 4.2384617869965606e-02 4.2747329524351216e-02 4.3000287001321913e-02 4.2185367658146525e-02 4.3008196490888724e-02 4.2643029578460674e-02 4.2438513283133014e-02 4.2719560818541912e-02 4.2406935145837404e-02 4.2562189662611161e-02 4.2575607659619999e-02 4.2797386348691673e-02 4.2734439479596945e-02 4.2601268427167181e-02 4.2465279304305145e-02 4.2514324540315541e-02 4.2500381177404040e-02 4.2510734847248731e-02 4.2594703690395322e-02 4.2500276781839798e-02 4.2649906776911800e-02 4.2542879149021440e-02 4.2577379464049950e-02 4.2556390512849859e-02 4.2720911189947842e-02 4.2521230712071194e-02 4.2519361526194691e-02 4.2496184757511123e-02 4.2598958537284667e-02 4.2685518029971906e-02 4.2585687559490992e-02 4.2597183155757466e-02 4.2598870718334625e-02 4.2594872688107938e-02 4.2702412731053706e-02 4.2533674449557080e-02 4.2575034462735764e-02 4.2622482666738570e-02 4.2639383426819562e-02 4.2586386598103966e-02 4.2688167422355018e-02 4.2607891166648468e-02 4.2610791013042743e-02 4.2601532837029367e-02 4.2465299840406118e-02 4.2473006133027326e-02 4.2691752406140190e-02 4.2462926825495621e-02 4.2527966830698150e-02 4.2547314767265171e-02 4.2650033399022458e-02 4.2549141558308939e-02 4.2593653422332824e-02 4.2570490806428087e-02 4.2513200853491209e-02 4.2592530649298951e-02 4.2590017022520452e-02 4.2630914233789230e-02 4.2585106930196438e-02 4.2539415270694103e-02 4.2608382485299592e-02 4.2603731942146367e-02 4.2601436888971216e-02 4.2602615786817032e-02 4.2601708915397656e-02 4.2601910956525324e-02 4.2602438189821283e-02 4.2603901871718357e-02 2.0000000000000000e+02 
2.10000000e+03 1.7728753764874629e-02 1.9158873315538356e-02 1.6150279420352933e-02 1.8586817455283081e-02 1.8293813437755598e-02 1.6853720711303064e-02 1.7223138469485300e-02 1.8053298094941932e-02 1.7749295174571071e-02 1.8080882318953051e-02 1.8037459908500399e-02 1.7905746969123549e-02 1.7669028638484099e-02 1.7618437489502464e-02 1.7366679643123883e-02 1.7800723685156793e-02 1.7819139539176871e-02 1.7034529335409672e-02 1.8354223341271261e-02 1.8640300954232809e-02 1.8481130111338510e-02 1.7919016723723560e-02 1.7099996176721404e-02 1.7874854291453118e-02 1.8046897886075806e-02 1.8010492120801639e-02 1.6225651653964789e-02 1.7082730978120297e-02 1.8218161098244593e-02 1.6364465333821587e-02 1.7401636248729480e-02 1.8316053092765686e-02 1.7599221147827800e-02 1.7609190521414068e-02 1.7827041280053028e-02 1.7914467848634000e-02 1.7587053342613873e-02 1.7349781632516572e-02 1.7618304294356041e-02 1.7765756555632003e-02 1.8194380388175346e-02 1.7916594049331568e-02 1.7746660743389993e-02 1.7772635576551874e-02 1.7830010497990538e-02 1.7735123589861887e-02 1.7612726448871435e-02 1.7803246543471870e-02 1.7933103007378551e-02 1.7516242086368795e-02 1.7944931016570194e-02 1.7738504784466647e-02 1.7645675365038974e-02 1.7777921900548322e-02 1.7609934301405662e-02 1.7704199261654553e-02 1.7714974563366188e-02 1.7820537242461024e-02 1.7780784182526599e-02 1.7724065917848253e-02 1.7652270188215514e-02 1.7682368302354024e-02 1.7668241388797360e-02 1.7677823978968707e-02 1.7726657075905265e-02 1.7671995310578885e-02 1.7749249185608645e-02 1.7698649649317690e-02 1.7709570541681905e-02 1.7698877520469131e-02 1.7783620021849599e-02 1.7683850917788905e-02 1.7686090801973559e-02 1.7668730613856320e-02 1.7721504048410788e-02 1.7760068663429208e-02 1.7715485661693758e-02 1.7719751064758558e-02 1.7716495205681582e-02 1.7721885758143530e-02 1.7777765753598334e-02 1.7689877109520014e-02 1.7709766963063714e-02 1.7731193729797437e-02 1.7742023228079582e-02 1.7718079262019400e-02 1.7761353907474194e-02 1.7726974036303016e-02 1.7727150402650969e-02 1.7729118602862848e-02 1.7658022127876261e-02 1.7663009516070336e-02 1.7770364713057738e-02 1.7662355656081870e-02 1.7691546560816812e-02 1.7700897277860287e-02 1.7749869933260692e-02 1.7699442618653971e-02 1.7722731003140410e-02 1.7711334551562666e-02 1.7679682850161225e-02 1.7718783735635135e-02 1.7721029392191449e-02 1.7739583555301319e-02 1.7717123781875690e-02 1.7693812264615839e-02 1.7727542516569012e-02 1.7731197313405250e-02 1.7730033495668141e-02 1.7730640532811662e-02 1.7730164697442260e-02 1.7730266952262576e-02 1.7730540359814705e-02 1.7731181357377161e-02 2.0000000000000000e+02 
2.40000000e+03 1.0988203160530202e-02 1.1909649149412331e-02 9.9562316388111458e-03 1.1524679149029904e-02 1.1392753362706898e-02 1.0446570366245678e-02 1.0637965625730097e-02 1.1225315238590125e-02 1.1043866138501493e-02 1.1216342814525826e-02 1.1197944894558179e-02 1.1095145537956147e-02 1.0907421063705326e-02 1.0933531214182158e-02 1.0719230831008883e-02 1.1016417293183272e-02 1.1032796325741872e-02 1.0460345570951643e-02 1.1427205564339592e-02 1.1600591166032313e-02 1.1565955575912858e-02 1.1218120751101741e-02 1.0530045336216060e-02 1.1109507258468440e-02 1.1193561776573600e-02 1.1172016889523117e-02 9.7762708141533924e-03 1.0575238994940657e-02 1.1377572698441982e-02 9.9571062364099544e-03 1.0752436158932606e-02 1.1461091672252538e-02 1.0910720025309661e-02 1.0879361519670431e-02 1.1054283693450170e-02 1.1137915687648509e-02 1.0873250124302302e-02 1.0683467286538463e-02 1.0885984219216455e-02 1.1015520331516116e-02 1.1376078162413776e-02 1.1141089508075226e-02 1.0993474791053006e-02 1.1030040782524654e-02 1.1066788124226980e-02 1.0994795868407323e-02 1.0894037536087546e-02 1.1052925575514735e-02 1.1155054644525672e-02 1.0820627830541659e-02 1.1173012900497702e-02 1.0987129025065979e-02 1.0925853482593839e-02 1.1019995898459031e-02 1.0877684726642052e-02 1.0966604398799243e-02 1.0980495607728798e-02 1.1057755307146115e-02 1.1018814412528905e-02 1.0982589207799149e-02 1.0923552115727309e-02 1.0952130272081355e-02 1.0934194255450932e-02 1.0946822424274347e-02 1.0989925911587314e-02 1.0939194397147151e-02 1.1004754629161688e-02 1.0966351720280208e-02 1.0969179441966384e-02 1.0960774038783653e-02 1.1028209580984346e-02 1.0951403168796012e-02 1.0955870603221453e-02 1.0939916018663558e-02 1.0978851001236994e-02 1.1005627082493108e-02 1.0975686471387993e-02 1.0979136344538544e-02 1.0971297982608869e-02 1.0981390464773857e-02 1.1030448824429228e-02 1.0956885622607698e-02 1.0970261655903406e-02 1.0985126916455716e-02 1.0995188014311544e-02 1.0979810366780193e-02 1.1008177417097302e-02 1.0986149018484119e-02 1.0984578608445586e-02 1.0991498957543625e-02 1.0933524794868730e-02 1.0938423191567048e-02 1.1020289628671298e-02 1.0942647545770299e-02 1.0962746420219337e-02 1.0969699390871968e-02 1.1005161337054816e-02 1.0965870461130126e-02 1.0983058084933524e-02 1.0976472065852781e-02 1.0947984895844854e-02 1.0978995025156112e-02 1.0983871918086942e-02 1.0996570153138178e-02 1.0979125993254801e-02 1.0960704062255570e-02 1.0986272229231209e-02 1.0982653674217359e-02 1.0981779249623324e-02 1.0982226903622445e-02 1.0981848761195304e-02 1.0981903691334019e-02 1.0982162453805962e-02 1.0982583528789456e-02 4.0000000000000000e+02 
2.80000000e+03 2.1920065991239473e-03 2.3985587842742231e-03 1.9662481611416377e-03 2.2995596896439540e-03 2.2943821727182817e-03 2.0817718184660255e-03 2.1067139284840861e-03 2.2539523023267670e-03 2.2240280856584329e-03 2.2370275529598883e-03 2.2422592621523445e-03 2.2109332102498670e-03 2.1563573876807870e-03 2.1886641991333096e-03 2.1218455184780303e-03 2.1886233771828399e-03 2.1941230532088259e-03 2.0492457298661036e-03 2.2966220687750268e-03 2.3284386018059561e-03 2.3510715891702587e-03 2.2880526661846197e-03 2.0731908946374149e-03 2.2287081683797540e-03 2.2364147048117939e-03 2.2288601345669496e-03 1.8473181267019312e-03 2.1108875494290805e-03 2.3022018701503028e-03 1.9179733315390077e-03 2.1354447918752475e-03 2.3328137479233955e-03 2.1829963348056012e-03 2.1516964186173533e-03 2.2033076321032069e-03 2.2375185527608856e-03 2.1587277699699984e-03 2.0976334876200388e-03 2.1557316324361457e-03 2.1989537392039329e-03 2.3146176975324265e-03 2.2387844777369240e-03 2.1888178816970084e-03 2.2069854043978679e-03 2.2151871917549357e-03 2.1957287160797615e-03 2.1632358374575693e-03 2.2137569637879304e-03 2.2430963931173663e-03 2.1418003747415999e-03 2.2536337116957697e-03 2.1891829430320435e-03 2.1740987486827475e-03 2.1992659638488217e-03 2.1506572276901461e-03 2.1848752151880616e-03 2.1906957212921934e-03 2.2113423553261555e-03 2.1960748210126872e-03 2.1901844270001422e-03 2.1702103355530902e-03 2.1807889323816232e-03 2.1729453732048996e-03 2.1786500882989552e-03 2.1929762600288072e-03 2.1759919476112451e-03 2.1969964266191503e-03 2.1858741698279134e-03 2.1846401390543855e-03 2.1832749524406852e-03 2.2017058557728228e-03 2.1812550957783054e-03 2.1828613734912010e-03 2.1772254931780870e-03 2.1875787197635421e-03 2.1942856626507440e-03 2.1869975040221855e-03 2.1894291470390282e-03 2.1851875200805384e-03 2.1887716912351121e-03 2.2061276904993495e-03 2.1823942633679315e-03 2.1856326042303891e-03 2.1881202960783476e-03 2.1931191327223452e-03 2.1894468519427488e-03 2.1957057044732406e-03 2.1903993226209647e-03 2.1896293644821704e-03 2.1938650096286869e-03 2.1763222100936812e-03 2.1781998839854170e-03 2.2007234700028651e-03 2.1813196257528828e-03 2.1861181074517028e-03 2.1885413364734299e-03 2.1975428542277964e-03 2.1855653148219250e-03 2.1909100343037078e-03 2.1894836995538188e-03 2.1796634947071790e-03 2.1888938560645139e-03 2.1918921707880829e-03 2.1943635915838873e-03 2.1896173168290769e-03 2.1839487793949204e-03 2.1909649680540047e-03 2.1886023635352436e-03 2.1883747111906869e-03 2.1884884501471294e-03 2.1883729968744103e-03 2.1883929513621006e-03 2.1884719456851977e-03 2.1885710702116428e-03 4.0000000000000000e+02 
3.50000000e+03 5.6529115319741178e-04 6.3453630021793233e-04 4.9864098813003467e-04 6.1023993862519119e-04 5.8751939006146370e-04 5.2924301249891064e-04 5.4216308098641974e-04 5.8750276401094289e-04 5.8389714539742587e-04 5.7451185405701119e-04 5.8270172225657088e-04 5.6859270009985009e-04 5.4728211568408217e-04 5.6848399095135228e-04 5.4123407232051224e-04 5.5955663501646650e-04 5.6207039201957079e-04 5.1396444779941420e-04 5.9755985517310421e-04 6.0433989677038328e-04 6.2355806741261973e-04 6.1270608679718811e-04 5.2281410348955744e-04 5.8083518672770928e-04 5.7846803285312328e-04 5.7317103500548769e-04 4.3939379435380170e-04 5.4643818805086980e-04 6.0571569236997965e-04 4.6985932511618299e-04 5.4888121266507596e-04 6.2094093910246772e-04 5.6822045649914429e-04 5.4517341445871933e-04 5.6512838439386139e-04 5.8498080427527260e-04 5.5322562721804623e-04 5.2386705853078733e-04 5.4778898649973824e-04 5.6719590198195564e-04 6.1876672394736622e-04 5.8505882179875378e-04 5.6158180588500252e-04 5.7242137578744428e-04 5.7489750649251979e-04 5.6858358768098536e-04 5.5325120111424314e-04 5.7577927257169515e-04 5.8719549850384020e-04 5.4358531728823612e-04 5.9400857166321062e-04 5.6340527861079156e-04 5.5780245697340414e-04 5.6769433943878924e-04 5.4389592229964754e-04 5.6206011202425627e-04 5.6511276663645798e-04 5.7292691581738685e-04 5.6502839770361860e-04 5.6418597667377108e-04 5.5489019378261674e-04 5.6016828278650439e-04 5.5568556733897267e-04 5.5892871178866120e-04 5.6578191272983009e-04 5.5767873351138676e-04 5.6760868305170172e-04 5.6259512568322797e-04 5.6126919104899865e-04 5.6127346776111493e-04 5.6795092062016214e-04 5.6068440553883546e-04 5.6142987198786549e-04 5.5928634678924455e-04 5.6243243780986331e-04 5.6498671987151024e-04 5.6243061438478268e-04 5.6454777010619256e-04 5.6200203268463693e-04 5.6331044410971507e-04 5.7222280230274643e-04 5.6087573617243840e-04 5.6205574816504532e-04 5.6194635819836226e-04 5.6514331097393729e-04 5.6429309150050390e-04 5.6619007443494275e-04 5.6395970463743016e-04 5.6385307490682891e-04 5.6626779975451355e-04 5.5884864456046189e-04 5.5978264432953893e-04 5.6819840282263051e-04 5.6183076786700580e-04 5.6378642822220795e-04 5.6472965237617254e-04 5.6798129442383520e-04 5.6277081796296969e-04 5.6481759195784224e-04 5.6468478942072766e-04 5.6011997323207260e-04 5.6389033285071514e-04 5.6576606394531789e-04 5.6634993879207051e-04 5.6452796845219040e-04 5.6189930397488848e-04 5.6466563824524680e-04 5.7565320609556810e-04 5.7558823167335957e-04 5.7562188336243616e-04 5.7557900771013006e-04 5.7558695742308656e-04 5.7561534401908766e-04 5.7564815007825310e-04 1.0000000000000000e+03 


==> anc/LHC8-Mtt-HT4-PDF4LHC15LUXqed-pheno.dat <==
3.50000000e+02 1.1273591805670545e+01 1.0392452532100682e+01 1.2053310712252161e+01 1.1063971741185890e+01 1.1483211870155200e+01 1.0367861718469189e+01 1.2080996378803111e+01 2.00000000e+01 1.0394986736710314e+00 
3.70000000e+02 2.3869382188894388e+01 2.2781403805243734e+01 2.4291990849178791e+01 2.3412753659002991e+01 2.4326010718785785e+01 2.2689464150384140e+01 2.4491561981284143e+01 2.00000000e+01 1.0210093920278955e+00 
3.90000000e+02 2.5501546615476290e+01 2.4457210386326814e+01 2.5819548757307523e+01 2.4982234684042968e+01 2.6020858546909611e+01 2.4335217741769071e+01 2.6110488521029076e+01 2.00000000e+01 1.0112999617504457e+00 
4.10000000e+02 2.4339065614589206e+01 2.3367782051572920e+01 2.4615772825914547e+01 2.3812520985808579e+01 2.4865610243369826e+01 2.3234239381245999e+01 2.4933890065076213e+01 2.00000000e+01 1.0059788858083007e+00 
4.30000000e+02 2.2138103619247190e+01 2.1251392183320672e+01 2.2410167860110395e+01 2.1631182225487034e+01 2.2645025013007345e+01 2.1116719034453290e+01 2.2713419402628986e+01 2.00000000e+01 1.0024598877206343e+00 
4.50000000e+02 1.9644427897622087e+01 1.8838534594998613e+01 1.9918064220656888e+01 1.9170180221585756e+01 2.0118675573658418e+01 1.8709347754832589e+01 2.0191956614229596e+01 2.00000000e+01 9.9991977491311157e-01 
4.70000000e+02 1.7131177559661534e+01 1.6423468298489194e+01 1.7381014546494949e+01 1.6696037656460817e+01 1.7566317462862251e+01 1.6300395317610931e+01 1.7632939709835828e+01 2.00000000e+01 9.9796212779454074e-01 
4.90000000e+02 1.4846611520583592e+01 1.4214173715958385e+01 1.5040147365658488e+01 1.4451001728317019e+01 1.5242221312850168e+01 1.4100632509849140e+01 1.5287024089734448e+01 2.00000000e+01 9.9632640878875844e-01 
5.10000000e+02 1.2819815771212111e+01 1.2251100609526997e+01 1.3060792854074869e+01 1.2461970143405876e+01 1.3177661399018346e+01 1.2147885396492704e+01 1.3251236039402055e+01 2.00000000e+01 9.9508302163801954e-01 
5.30000000e+02 1.1003824941373338e+01 1.0502504430733076e+01 1.1215787093102406e+01 1.0681925518678465e+01 1.1325724364068211e+01 1.0408055277224594e+01 1.1389243145532028e+01 2.00000000e+01 9.9379867899379615e-01 
5.50000000e+02 9.4279945920813937e+00 8.9862836325320998e+00 9.6205675470809631e+00 9.1406253416970884e+00 9.7153638424656990e+00 8.9010319199191272e+00 9.7739215049744264e+00 2.00000000e+01 9.9282032870094772e-01 
5.70000000e+02 8.0859718974960160e+00 7.6989142780464501e+00 8.2641757391904669e+00 7.8285807644475689e+00 8.3433630305444630e+00 7.6211452672929605e+00 8.3990322823527155e+00 2.00000000e+01 9.9199261873172406e-01 
5.90000000e+02 6.9395064425605462e+00 6.6016910138662102e+00 7.0897284878357771e+00 6.7094291051431147e+00 7.1695837799779776e+00 6.5307830091033576e+00 7.2142831593321244e+00 2.00000000e+01 9.9126290198434475e-01 
6.20000000e+02 1.1065977015200549e+01 1.0506943725750538e+01 1.1323840624552979e+01 1.0678633244081022e+01 1.1453320786320079e+01 1.0385864218865709e+01 1.1531303608093499e+01 4.00000000e+01 9.8992884549156968e-01 
6.60000000e+02 8.1907283932789010e+00 7.7570026747499128e+00 8.4028238616122888e+00 7.8819447826442453e+00 8.4995120039135568e+00 7.6583137831205566e+00 8.5653372638147349e+00 4.00000000e+01 9.8879649459703978e-01 
7.00000000e+02 6.0899747336244978e+00 5.7557298292496029e+00 6.2798029159704010e+00 5.8435048994405738e+00 6.3364445678084218e+00 5.6746832272542935e+00 6.4010729785173295e+00 4.00000000e+01 9.8749487945694014e-01 
7.40000000e+02 4.5566855362674099e+00 4.2987177267023657e+00 4.7110744321517055e+00 4.3592924683792322e+00 4.7540786041555876e+00 4.2318603309306111e+00 4.8072847270535704e+00 4.00000000e+01 9.8603860298472201e-01 
7.80000000e+02 3.4320572766168023e+00 3.2352687236910143e+00 3.5490648746917888e+00 3.2741309688884539e+00 3.5899835843451515e+00 3.1797351546470178e+00 3.6286062442558791e+00 4.00000000e+01 9.8518834139099909e-01 
8.30000000e+02 3.6774522999076766e+00 3.4571445556424516e+00 3.8099131755296205e+00 3.4952370973448779e+00 3.8596675024704754e+00 3.3915539224582174e+00 3.9027260525188803e+00 6.00000000e+01 9.8368684993777511e-01 
8.90000000e+02 2.4693310170141403e+00 2.3166247280111794e+00 2.5635111805866968e+00 2.3360403934709728e+00 2.6026216405573077e+00 2.2666351832494023e+00 2.6325373083606443e+00 6.00000000e+01 9.8219987137020193e-01 
9.50000000e+02 1.6833795958765578e+00 1.5762410846950938e+00 1.7553237706104543e+00 1.5850057018659829e+00 1.7817534898871328e+00 1.5379282858068837e+00 1.8052540694177603e+00 6.00000000e+01 9.8088983640171978e-01 
1.01000000e+03 1.1567466280531222e+00 1.0812710036438620e+00 1.2084502615657993e+00 1.0837610327644642e+00 1.2297322233417802e+00 1.0517539283087709e+00 1.2461902574408712e+00 6.00000000e+01 9.7934710571554495e-01 
1.07000000e+03 8.1086621808841619e-01 7.5578956892970683e-01 8.4976400383742967e-01 7.5586021761469913e-01 8.6587221856213348e-01 7.3302601401194856e-01 8.7823607651405600e-01 6.00000000e+01 9.7807132569397071e-01 
1.13000000e+03 5.7164729830903238e-01 5.3175067223281969e-01 6.0063476065025512e-01 5.3011672138636268e-01 6.1317787523170209e-01 5.1405797992623747e-01 6.2229373739919536e-01 6.00000000e+01 9.7684541317779916e-01 
1.19000000e+03 4.0522533876626515e-01 3.7725339856077772e-01 4.2407455784688020e-01 3.7384323246060475e-01 4.3660744507192556e-01 3.6318647537726362e-01 4.4183312012663706e-01 6.00000000e+01 9.7515234904195869e-01 
1.25000000e+03 2.9087491134541232e-01 2.7024103175056080e-01 3.0629559658616967e-01 2.6688236548180860e-01 3.1486745720901604e-01 2.5923001848492128e-01 3.1939577722132217e-01 6.00000000e+01 9.7392903380991214e-01 
1.34000000e+03 3.6642583881496144e-01 3.3907625049697993e-01 3.8795024907446740e-01 3.3343941094017304e-01 3.9941226668974983e-01 3.2357604995781902e-01 4.0581371335723831e-01 1.20000000e+02 9.7278191712918272e-01 
1.50000000e+03 2.7838313001111253e-01 2.5641982825123544e-01 2.9636875872619678e-01 2.4956512794534877e-01 3.0720113207687627e-01 2.4214966664838961e-01 3.1235311799078697e-01 2.00000000e+02 9.6983376415088540e-01 
1.70000000e+03 1.0559439505915527e-01 9.6929754781111710e-02 1.1280417446466026e-01 9.2528840952511696e-02 1.1865994916579885e-01 8.9916873084636292e-02 1.2051718377942049e-01 2.00000000e+02 9.6584438450728327e-01 
1.90000000e+03 4.2608594660332622e-02 3.8850198250694523e-02 4.6290131982425001e-02 3.6352406654382337e-02 4.8864782666282906e-02 3.5310277598312310e-02 4.9867630782281278e-02 2.00000000e+02 9.6323627182155047e-01 
2.10000000e+03 1.7728753764874629e-02 1.6150279420352933e-02 1.9158873315538356e-02 1.4660233591679485e-02 2.0797273938069773e-02 1.4278044082849965e-02 2.1114172200237705e-02 2.00000000e+02 9.6041359328737086e-01 
2.40000000e+03 1.0988203160530202e-02 9.9562316388111458e-03 1.1909649149412331e-02 8.6585294443707918e-03 1.3317876876689613e-02 8.4401951453538099e-03 1.3493486045593476e-02 4.00000000e+02 9.5718486721580853e-01 
2.80000000e+03 2.1920065991239473e-03 1.9662481611416377e-03 2.3985587842742231e-03 1.5558905423149159e-03 2.8281226559329787e-03 1.5170173325052231e-03 2.8608170677326739e-03 4.00000000e+02 9.5221374003103076e-01 
3.50000000e+03 5.6529115319741178e-04 4.9864098813003467e-04 6.3453630021793233e-04 3.2838909330086053e-04 8.0219321309396303e-04 3.1919192425360185e-04 8.1210581315326340e-04 1.00000000e+03 9.5140454686565201e-01 


==> anc/LHC8-PTavt-MT2-NNPDF30QED-all_members.dat <==
2.50000000e+01 4.4474817652086458e+01 4.5475023625519810e+01 4.2112804000087174e+01 4.5668691061962456e+01 4.4752808037119387e+01 4.2552020097645531e+01 4.4333838418528074e+01 4.4688248115247418e+01 4.3842195073423326e+01 4.3098062335709329e+01 4.4709970451152735e+01 4.4528902398755584e+01 4.5266694523128940e+01 4.4926122830930332e+01 4.4054092008847377e+01 4.5856303647715379e+01 4.5619083114194595e+01 4.3751180853369668e+01 4.3486915354074952e+01 4.4499643289933829e+01 4.4325298951320264e+01 4.4616422483846108e+01 4.4992159735826810e+01 4.3930507866812434e+01 4.3962285259638861e+01 4.4987646069578432e+01 4.3317940488377033e+01 4.4070442158438730e+01 4.3775559195215294e+01 4.2773245137681727e+01 4.4674029662822662e+01 4.5809668484975340e+01 4.3515756018003913e+01 4.3907204587413780e+01 4.1953432917870451e+01 4.3033148469993428e+01 4.3495078081824673e+01 4.4213456077439865e+01 4.4257013642619036e+01 4.5447702940068794e+01 4.4939427243903786e+01 4.5214669680349317e+01 4.5393686078499734e+01 4.5216522053929303e+01 4.4988698765130870e+01 4.4939763509448355e+01 4.3326207007973984e+01 4.4572001543122958e+01 4.4365416140612773e+01 4.5518425713366852e+01 4.5103296791089278e+01 4.5822354154723740e+01 4.3919167819223816e+01 4.3726160960665105e+01 4.4478255498456235e+01 4.1407917908695872e+01 4.3069978036426235e+01 4.3120196564684512e+01 4.4531047929929947e+01 4.7351432944431473e+01 4.4348651676227156e+01 4.5400039573384980e+01 4.4924913625317494e+01 4.5782028396172066e+01 4.5066060313137100e+01 4.4914534699049909e+01 4.4193268547366991e+01 4.5101233056401163e+01 4.3936306374294766e+01 4.4520210935436175e+01 4.3083537116794460e+01 4.4070892635249109e+01 4.4817082775034756e+01 4.4753020926725981e+01 4.5340771273197774e+01 4.4872784797629272e+01 4.4103258234023990e+01 4.6992126125963352e+01 4.3730198725963184e+01 4.5354110762535221e+01 4.4573714536434785e+01 4.5072350762766732e+01 4.4355719439347560e+01 4.4044445337617979e+01 4.4012400057983044e+01 4.2885029772373080e+01 4.5026782026011048e+01 4.4567251217303095e+01 4.4705592747172680e+01 4.5464697804991843e+01 4.4174366452542024e+01 4.5569885855280816e+01 4.4219627245442851e+01 4.4078902025730322e+01 4.5064451591093828e+01 4.4909112728099288e+01 4.6219919641653476e+01 4.4047645503709440e+01 4.5957583206252743e+01 4.5194368660632790e+01 4.1820659427039018e+01 4.4487702204770187e+01 4.3812831296899340e+01 4.4763136291195380e+01 4.3682596526560395e+01 4.4810472269726837e+01 4.3538154181769812e+01 5.0000000000000000e+01 
7.50000000e+01 8.3562363213395543e+01 8.4445239316197458e+01 7.9873045444766532e+01 8.4868168861800299e+01 8.3984346322428337e+01 8.0661443483273672e+01 8.3366452736004049e+01 8.3867613633507759e+01 8.2324812640407188e+01 8.0877968205100430e+01 8.3951435050440026e+01 8.3774988404484702e+01 8.4913839210784502e+01 8.4799518360349680e+01 8.2751878561709191e+01 8.6422441984811769e+01 8.5851316175491036e+01 8.2113112837698580e+01 8.1696454164619297e+01 8.3525906922346138e+01 8.3259280508997065e+01 8.3653239528001791e+01 8.5167553378852432e+01 8.2275510019481757e+01 8.2477397985185092e+01 8.4560132489944181e+01 8.0879517031488945e+01 8.2714921025316613e+01 8.2080807655906497e+01 8.0244941622127413e+01 8.3887441859032762e+01 8.6294356214709964e+01 8.1808152724905213e+01 8.2392735789503419e+01 7.8583089553247433e+01 8.0821776175717957e+01 8.1633539898730703e+01 8.2868581135809976e+01 8.3146448393126889e+01 8.5423886588170845e+01 8.4355494430445461e+01 8.5100984748950069e+01 8.5488962391128481e+01 8.5203840223988863e+01 8.4656246550673941e+01 8.4595234550783189e+01 8.1079141486527917e+01 8.3681573682277389e+01 8.3540161133616664e+01 8.5728546661111949e+01 8.5143070791591896e+01 8.6249040997961217e+01 8.2449707237659439e+01 8.1934577893718881e+01 8.3516992783607904e+01 7.7916284867287203e+01 8.0619377116854579e+01 8.0664105835545087e+01 8.3675304745221396e+01 8.9415301596769439e+01 8.3217895955982954e+01 8.5447010187399144e+01 8.4223973976156230e+01 8.6212595519233631e+01 8.4663018383298521e+01 8.4247853623979893e+01 8.3004525955375200e+01 8.4798438315030339e+01 8.2652107453675811e+01 8.3491374342577345e+01 8.0799229719672127e+01 8.2752230070004686e+01 8.4298629880075183e+01 8.3992109422319729e+01 8.5118530345830820e+01 8.4414568616839716e+01 8.2868291105935882e+01 8.8963053089598645e+01 8.1937771650534060e+01 8.5372212388763032e+01 8.3855827028993303e+01 8.4671016727417580e+01 8.3392280892463376e+01 8.2683957965349435e+01 8.2664714872579722e+01 8.0420199127043247e+01 8.4829898050312920e+01 8.3664967198827469e+01 8.3957529047142913e+01 8.5558162129303952e+01 8.2824245983626184e+01 8.5770294344435129e+01 8.3194375675589811e+01 8.2808025310944828e+01 8.4880953007459283e+01 8.4442817904029994e+01 8.7044124050565017e+01 8.2797256212730034e+01 8.6457411073856491e+01 8.5099328228826664e+01 7.8180435164605470e+01 8.3620042228595125e+01 8.2176651697474526e+01 8.3798157891818136e+01 8.1809929562581544e+01 8.4299631129962734e+01 8.1719772470683580e+01 5.0000000000000000e+01 
1.25000000e+02 6.3553663667894213e+01 6.4337963328009735e+01 6.0785847494266179e+01 6.4570868382069776e+01 6.3916692578866737e+01 6.1462250269108402e+01 6.3346088230568249e+01 6.3542961331494752e+01 6.2547058189486748e+01 6.1413016609496253e+01 6.3776290242176216e+01 6.3833905754970246e+01 6.4324737784256527e+01 6.4949635279736697e+01 6.2952952718460260e+01 6.6124643072889484e+01 6.5506636287787046e+01 6.2347840221095936e+01 6.2115190595704831e+01 6.3363707064578044e+01 6.3304678642986829e+01 6.3398099477252295e+01 6.5683044138933255e+01 6.2197021528318082e+01 6.2516208843992949e+01 6.4301093379985801e+01 6.0815535851906525e+01 6.2806458452610158e+01 6.2223544589425252e+01 6.0914169486759391e+01 6.3708769019585205e+01 6.5824594093410070e+01 6.2322286668547790e+01 6.2625902687827690e+01 5.9502655773636860e+01 6.1487028084232421e+01 6.1923695445477527e+01 6.2770235763406731e+01 6.3278508244094375e+01 6.4983167236778087e+01 6.4020567891263283e+01 6.4961057994526840e+01 6.5259831812538678e+01 6.5108951875857301e+01 6.4612188779148909e+01 6.4560924115095219e+01 6.1250287717084376e+01 6.3583364735704073e+01 6.3729712715021485e+01 6.5545689456477518e+01 6.5255157067788261e+01 6.5868501247347552e+01 6.2573888343101160e+01 6.2044062558527109e+01 6.3473014388271338e+01 5.9399788426867339e+01 6.0919888688822013e+01 6.0906930001448217e+01 6.3615397761601052e+01 6.8551273186518074e+01 6.3158867250012293e+01 6.5115375361822828e+01 6.3788005860218867e+01 6.5879098653973770e+01 6.4330848785313464e+01 6.3886629091977710e+01 6.3095159998867963e+01 6.4595875889775670e+01 6.3004169328875491e+01 6.3245866483379395e+01 6.1274257208494269e+01 6.2888485374837650e+01 6.4303285896575360e+01 6.3687996132967726e+01 6.4626824895973058e+01 6.4379958268432091e+01 6.3046211608255931e+01 6.8392015295070792e+01 6.2041871624920645e+01 6.5088792610293552e+01 6.3959047102610278e+01 6.4401269468230879e+01 6.3526012437470719e+01 6.2811041512077253e+01 6.2802350284994631e+01 6.0988209041507645e+01 6.4857007527905736e+01 6.3543089806067393e+01 6.3783832474217341e+01 6.5266827009273825e+01 6.2746289049555187e+01 6.5421077366021706e+01 6.3446558736709612e+01 6.2912775341968832e+01 6.4850556488285946e+01 6.4341457169511344e+01 6.6542876371601309e+01 6.3048495471919985e+01 6.5837084914405935e+01 6.4978020259880878e+01 5.8951461864512595e+01 6.3649955365061530e+01 6.2334045906295621e+01 6.3290691012189704e+01 6.1889046711464971e+01 6.4295982281611401e+01 6.2056593703474910e+01 5.0000000000000000e+01 
1.75000000e+02 3.3360366101009099e+01 3.3771324829793798e+01 3.1885788546571277e+01 3.3877952710448561e+01 3.3575836855720567e+01 3.2297116104351282e+01 3.3215567854091930e+01 3.3152115946550886e+01 3.2804097288551347e+01 3.2196781564387571e+01 3.3396561573794578e+01 3.3604080094910010e+01 3.3551663544764970e+01 3.4418210191273438e+01 3.3067454134355103e+01 3.4965421631276591e+01 3.4523671608758043e+01 3.2677240937739235e+01 3.2573162860467093e+01 3.3131114337192301e+01 3.3142177518622915e+01 3.3109675002072478e+01 3.5109662944884235e+01 3.2350792739214782e+01 3.2654196781613820e+01 3.3732202324011375e+01 3.1441678747948451e+01 3.2893737732756016e+01 3.2526982534763839e+01 3.1922261328166833e+01 3.3383532313582393e+01 3.4681501637520398e+01 3.2794681682806520e+01 3.2837911880175248e+01 3.1109259027471062e+01 3.2320457853736805e+01 3.2399257991530021e+01 3.2776738204693437e+01 3.3267680828627967e+01 3.4086938258807109e+01 3.3485358086702973e+01 3.4254227002588685e+01 3.4420141707785277e+01 3.4370169467684683e+01 3.4090501879603593e+01 3.4047973776087886e+01 3.1890592660393679e+01 3.3339674481340325e+01 3.3576750628295542e+01 3.4667016820884179e+01 3.4620640524162368e+01 3.4778675734344311e+01 3.2752026585989682e+01 3.2397495096679101e+01 3.3288348650028482e+01 3.1225518410469309e+01 3.1714030543577319e+01 3.1701071166720634e+01 3.3372275061925983e+01 3.6349541669111680e+01 3.3053016645503526e+01 3.4258847503428214e+01 3.3259937699279092e+01 3.4797887981726191e+01 3.3689740496210405e+01 3.3389684662401855e+01 3.3077825748916908e+01 3.3962484257897948e+01 3.3172004981961955e+01 3.2996516199948047e+01 3.2065780206421110e+01 3.2970212327389689e+01 3.3916710175606319e+01 3.3304647244375971e+01 3.3811971701453871e+01 3.3919324891187209e+01 3.3110788664015196e+01 3.6414522080463684e+01 3.2397190928321379e+01 3.4263362218769764e+01 3.3714912552714665e+01 3.3803974760483101e+01 3.3409690529753611e+01 3.2910985766877360e+01 3.2933214850972796e+01 3.1913417044512869e+01 3.4296598873880924e+01 3.3298969570782859e+01 3.3434892074617544e+01 3.4365463631741243e+01 3.2744618541836729e+01 3.4472791912020391e+01 3.3428835392823579e+01 3.3002599126033623e+01 3.4243234061211901e+01 3.3852830848723904e+01 3.5174653882533818e+01 3.3148978874079937e+01 3.4579778841508670e+01 3.4298579112068005e+01 3.0631263975282270e+01 3.3458844482189107e+01 3.2618801162747779e+01 3.2886600800961574e+01 3.2271361226474689e+01 3.3882709389752435e+01 3.2521635668423656e+01 5.0000000000000000e+01 
2.25000000e+02 1.5065680687700453e+01 1.5258756762017907e+01 1.4380479545947809e+01 1.5311973268081850e+01 1.5167778232856111e+01 1.4588142111663176e+01 1.4988851818488133e+01 1.4853868888938575e+01 1.4808308559898823e+01 1.4529219012136984e+01 1.5031304897217492e+01 1.5228703050417460e+01 1.5030205662518071e+01 1.5712337439903944e+01 1.4951444106526871e+01 1.5909158491993523e+01 1.5657635361594286e+01 1.4743894768256837e+01 1.4684221248626406e+01 1.4899400050129628e+01 1.4863453855508606e+01 1.4863455720707178e+01 1.6174264380485013e+01 1.4445532297630898e+01 1.4663598502791087e+01 1.5219737444362323e+01 1.3960358199669612e+01 1.4814247184441699e+01 1.4624317884649756e+01 1.4401863219157921e+01 1.5048928206574889e+01 1.5725858271636524e+01 1.4856961301152511e+01 1.4794250239029379e+01 1.4006687737648084e+01 1.4628173004519084e+01 1.4581756688235794e+01 1.4721064316700152e+01 1.5060666088125238e+01 1.5366287664806489e+01 1.5050582143715449e+01 1.5543101973218610e+01 1.5625395313692383e+01 1.5609702375521648e+01 1.5487844817695541e+01 1.5455574776948623e+01 1.4286903579710280e+01 1.5041338524040746e+01 1.5218482370872200e+01 1.5800261528032046e+01 1.5839049538874351e+01 1.5819449751691156e+01 1.4737937059087185e+01 1.4555067303398051e+01 1.5018996340232185e+01 1.4091052110551043e+01 1.4192053508133229e+01 1.4200219225642488e+01 1.5058594907330345e+01 1.6596823160417845e+01 1.4872132371701332e+01 1.5506605705425441e+01 1.4888205447748742e+01 1.5826993006292000e+01 1.5164207215621284e+01 1.5001796152851272e+01 1.4903620183925346e+01 1.5359906034134497e+01 1.5032588929767941e+01 1.4791843140785238e+01 1.4442751585861473e+01 1.4864812994986105e+01 1.5414566418109878e+01 1.4983835755601483e+01 1.5197592774869586e+01 1.5379583108130458e+01 1.4956395021131723e+01 1.6713672907215177e+01 1.4554495436429196e+01 1.5517014743800058e+01 1.5302325725958479e+01 1.5266958362097805e+01 1.5117369477527390e+01 1.4824564210515351e+01 1.4859452460770749e+01 1.4367622870366919e+01 1.5620962640978082e+01 1.5015903160304019e+01 1.5076276532578868e+01 1.5556023205535450e+01 1.4681497523007646e+01 1.5637099644368666e+01 1.5158478399198128e+01 1.4905102303754759e+01 1.5561597078266301e+01 1.5328565911281661e+01 1.6018668183041409e+01 1.4992224800825726e+01 1.5611201180401441e+01 1.5608732991380087e+01 1.3687943601250348e+01 1.5138003519186599e+01 1.4686076276388643e+01 1.4675599735629561e+01 1.4473118932195032e+01 1.5371121769692591e+01 1.4664463358880903e+01 5.0000000000000000e+01 
2.75000000e+02 6.5357360681518646e+00 6.6090123348977157e+00 6.2373909960449767e+00 6.6332508687426319e+00 6.5823669773542548e+00 6.3362442331488813e+00 6.4973356324495102e+00 6.3888907698928570e+00 6.4267240959327987e+00 6.2986052924438161e+00 6.4927306694827776e+00 6.6321268808345302e+00 6.4619629410598334e+00 6.9174603294501420e+00 6.4944474339032245e+00 6.9477062743704687e+00 6.8196604404679437e+00 6.3949069019821509e+00 6.3543522014614728e+00 6.4327917698651254e+00 6.4010653005651879e+00 6.4050030152455157e+00 7.1580908274340684e+00 6.1863982030716258e+00 6.3241120591794626e+00 6.5973659388026045e+00 5.9492961832229732e+00 6.4048835654185883e+00 6.3146375492080491e+00 6.2433920656424196e+00 6.5186313027965523e+00 6.8572242177247702e+00 6.4670226037299710e+00 6.4025511007738443e+00 6.0613695252439541e+00 6.3611621148581374e+00 6.3059050542397497e+00 6.3511675446772875e+00 6.5517809127892601e+00 6.6458599212141145e+00 6.4916696490068411e+00 6.7707226587183538e+00 6.8150262640807560e+00 6.8079313739778895e+00 6.7584358370332849e+00 6.7390320003835438e+00 6.1518790597616668e+00 6.5174811301074715e+00 6.6243308709283530e+00 6.9226135412478573e+00 6.9860086574243505e+00 6.9162094026024343e+00 6.3668767169139118e+00 6.2829273011659845e+00 6.5064454347328979e+00 6.0909582881908033e+00 6.0970456259777608e+00 6.1145865933767887e+00 6.5265306549065931e+00 7.2837013705003288e+00 6.4236108513130175e+00 6.7455897873445680e+00 6.3903986458874726e+00 6.9153310072301322e+00 6.5542526670014762e+00 6.4708498764703624e+00 6.4413994147806974e+00 6.6693472606067878e+00 6.5452410967682404e+00 6.3607538259088683e+00 6.2528872360053880e+00 6.4340672043378868e+00 6.7352157477920587e+00 6.4812523643241997e+00 6.5545376325801303e+00 6.6965314336457800e+00 6.4948758366827457e+00 7.4111055931766732e+00 6.2800540854582039e+00 6.7504452035153673e+00 6.6718720028843368e+00 6.6229654118307844e+00 6.5684506048554407e+00 6.4089635192470302e+00 6.4414410077251274e+00 6.2120175187179285e+00 6.8359925756083761e+00 6.5079844782047660e+00 6.5292866221035579e+00 6.7635254878437792e+00 6.3165729788523493e+00 6.8162337159764750e+00 6.6013401381283714e+00 6.4701516189955068e+00 6.8008764620976443e+00 6.6666439885133038e+00 7.0115172959623173e+00 6.5062288324619812e+00 6.7652324027940045e+00 6.7848266978308205e+00 5.8764655793915850e+00 6.5827900730212905e+00 6.3519976439078629e+00 6.2855994173806051e+00 6.2344914189244420e+00 6.6990366810126218e+00 6.3501998310080143e+00 5.0000000000000000e+01 
3.25000000e+02 2.8729194733201950e+00 2.8962390622960767e+00 2.7436030227616937e+00 2.9083835626989365e+00 2.8942471397235154e+00 2.7904067604255447e+00 2.8542250184885596e+00 2.7837617634143754e+00 2.8278580605151462e+00 2.7667808151504896e+00 2.8405367513631732e+00 2.9266197559888369e+00 2.8135238937138305e+00 3.0925577191581501e+00 2.8588277828758306e+00 3.0720313664885888e+00 3.0087074868819585e+00 2.8124639148461354e+00 2.7847193977088542e+00 2.8135785431674813e+00 2.7963251501601101e+00 2.7955712563506507e+00 3.2080665052885680e+00 2.6822768622397128e+00 2.7644374326562207e+00 2.8983316330681248e+00 2.5684416408476713e+00 2.8049158761933883e+00 2.7629500648817640e+00 2.7433679096793613e+00 2.8620655701676760e+00 3.0320606983395786e+00 2.8534000998736992e+00 2.8096355776035944e+00 2.6589132232172767e+00 2.8030272880878360e+00 2.7637812678523370e+00 2.7772913761245230e+00 2.8889953179943011e+00 2.9086103789155233e+00 2.8346689951906994e+00 2.9866599748679521e+00 3.0115430514359840e+00 3.0072158213971618e+00 2.9875260210513117e+00 2.9771840066191033e+00 2.6866781560432598e+00 2.8616973095746592e+00 2.9196376228291605e+00 3.0747951648826453e+00 3.1299824654733985e+00 3.0651191615043074e+00 2.7853003409866637e+00 2.7497296828751994e+00 2.8553122779278151e+00 2.6609887433872421e+00 2.6531595201055662e+00 2.6702801477275595e+00 2.8656652294916820e+00 3.2390894671113939e+00 2.8103570313365447e+00 2.9742069753684235e+00 2.7748534853172133e+00 3.0612973964173826e+00 2.8715051513219674e+00 2.8278254671816154e+00 2.8170940829645432e+00 2.9335269414363583e+00 2.8875882982875600e+00 2.7684909238797797e+00 2.7447080164544841e+00 2.8208454825446236e+00 2.9842129183234070e+00 2.8430222718453937e+00 2.8620730867788309e+00 2.9535224174426640e+00 2.8614790510418815e+00 3.3404710480945772e+00 2.7452247341071891e+00 2.9746271813507708e+00 2.9470235745855970e+00 2.9118134201369221e+00 2.8912594074450215e+00 2.8056493895780390e+00 2.8281803070164133e+00 2.7205867996690665e+00 3.0296590111497737e+00 2.8601087480067044e+00 2.8648502631489370e+00 2.9810170948239016e+00 2.7523142107536440e+00 3.0111920321691619e+00 2.9116256110084922e+00 2.8462726585567282e+00 3.0118127072760204e+00 2.9381280732686257e+00 3.1117682864659981e+00 2.8571149921758678e+00 2.9686184732117713e+00 2.9636844718175031e+00 2.5559760326350407e+00 2.9008663369583094e+00 2.7846889671123649e+00 2.7284105018284044e+00 2.7215273760053922e+00 2.9587167659626026e+00 2.7855983402499711e+00 5.0000000000000000e+01 
3.75000000e+02 1.3008799017967914e+00 1.3066894717861104e+00 1.2445123637331152e+00 1.3150250922506459e+00 1.3087048551985998e+00 1.2656981977891739e+00 1.2932800506676654e+00 1.2498538624953548e+00 1.2823950855645536e+00 1.2516978811059947e+00 1.2799248241665064e+00 1.3303625016996996e+00 1.2618293544944805e+00 1.4262925590879927e+00 1.2964202028203573e+00 1.3981384118584370e+00 1.3666962053950473e+00 1.2747794785124333e+00 1.2566050402092459e+00 1.2674492102787649e+00 1.2584281375128974e+00 1.2566109660775875e+00 1.4795757396548561e+00 1.1977311625236016e+00 1.2463909704630034e+00 1.3120863025075973e+00 1.1424977252636477e+00 1.2651610861213440e+00 1.2455473922216775e+00 1.2419924093013197e+00 1.2948122619320255e+00 1.3814681026302102e+00 1.2972523968249052e+00 1.2706619482041939e+00 1.2017873445413312e+00 1.2721835543417863e+00 1.2481442215168361e+00 1.2515085153732783e+00 1.3123203746709413e+00 1.3097931713904780e+00 1.2742824611358576e+00 1.3560465628761498e+00 1.3706596986438955e+00 1.3677637376973204e+00 1.3598182425504097e+00 1.3544487452034877e+00 1.2096927054296776e+00 1.2944278594254335e+00 1.3247409264212400e+00 1.4070553376489459e+00 1.4481682990046558e+00 1.3993390404921489e+00 1.2546901218556086e+00 1.2405411052461337e+00 1.2904612303043981e+00 1.1951792787077005e+00 1.1895390766881695e+00 1.2022403990688342e+00 1.2960310984799450e+00 1.4836863533054585e+00 1.2662817231490096e+00 1.3511785008419610e+00 1.2397486446727735e+00 1.3954250153259380e+00 1.2968660056195220e+00 1.2731332877493955e+00 1.2677425789602581e+00 1.3289714978930174e+00 1.3118899850928538e+00 1.2402295123358338e+00 1.2417393101058289e+00 1.2737887418327822e+00 1.3627539618981432e+00 1.2857044189505047e+00 1.2867669008216376e+00 1.3412310134365293e+00 1.2990470138344310e+00 1.5533640868027290e+00 1.2358659958672689e+00 1.3499781013719756e+00 1.3403081642884136e+00 1.3189387785113706e+00 1.3106556014019866e+00 1.2646529297940448e+00 1.2785177387113469e+00 1.2271107477904439e+00 1.3820052638603508e+00 1.2958056804176581e+00 1.2947431346924956e+00 1.3528473222670321e+00 1.2353150677919160e+00 1.3704791271771435e+00 1.3222620293979384e+00 1.2901210474289955e+00 1.3730545376435330e+00 1.3339103195967397e+00 1.4231942378625764e+00 1.2908213528359778e+00 1.3414060068815299e+00 1.3370365413747995e+00 1.1452034083576492e+00 1.3165737729492548e+00 1.2578655439266513e+00 1.2208958068900246e+00 1.2239297570158727e+00 1.3462252666152159e+00 1.2583260174957436e+00 5.0000000000000000e+01 
4.25000000e+02 6.1465021094698613e-01 6.1514846845549565e-01 5.8911635701717469e-01 6.1963633748385083e-01 6.1819227835329937e-01 5.9948611025100107e-01 6.1100641141572909e-01 5.8580152309656008e-01 6.0720496834697757e-01 5.9070148567723424e-01 6.0172259497446168e-01 6.3106411640820270e-01 5.9058116006400763e-01 6.8777503735151813e-01 6.1341798034653328e-01 6.6349967476875416e-01 6.4754978432182841e-01 6.0316511605655765e-01 5.9147876131679200e-01 5.9564372063994520e-01 5.9065266876407452e-01 5.8924464644992736e-01 7.1132724126432323e-01 5.5803013938086043e-01 5.8636863543047368e-01 6.2003442456440372e-01 5.3037891297247819e-01 5.9537190285440678e-01 5.8596905279201239e-01 5.8676039590002382e-01 6.1153566633677592e-01 6.5740331317055878e-01 6.1548092966613976e-01 5.9984945687689606e-01 5.6679306427089460e-01 6.0238614403644331e-01 5.8834765639375408e-01 5.8859574686691551e-01 6.2196268765195528e-01 6.1475073440838246e-01 5.9734839163631170e-01 6.4193592954047596e-01 6.5085855645006530e-01 6.4897285143234928e-01 6.4548507041064851e-01 6.4254961902494045e-01 5.6867754127259551e-01 6.1096658694275585e-01 6.2683635136503146e-01 6.7188710083498016e-01 6.9894887741702838e-01 6.6654042312760664e-01 5.8955487421471742e-01 5.8427244177719195e-01 6.0835436830314749e-01 5.5921618946398477e-01 5.5672883002371287e-01 5.6508404948408342e-01 6.1150647716859652e-01 7.0917859281982898e-01 5.9520833786271365e-01 6.4089896528466284e-01 5.7739885537961821e-01 6.6331251459955964e-01 6.1172836584879198e-01 5.9814273502605708e-01 5.9473285100670470e-01 6.2818606792579268e-01 6.2186038823449175e-01 5.7925742365238686e-01 5.8650403490231906e-01 6.0009307592389438e-01 6.4961041813553932e-01 6.0725896640514576e-01 6.0344607019079899e-01 6.3516106352268464e-01 6.1522004830064159e-01 7.5630957389910058e-01 5.8026206118080770e-01 6.3922175561483507e-01 6.3564389913686403e-01 6.2349370058436837e-01 6.1980815483337470e-01 5.9464709557729578e-01 6.0268054120160697e-01 5.7733818710618845e-01 6.5716116486229326e-01 6.1305473984229464e-01 6.1046512048836310e-01 6.4011080550701271e-01 5.7853078156746673e-01 6.5093178251964634e-01 6.2624360306678417e-01 6.1052485312610472e-01 6.5351214920358880e-01 6.3192671762507813e-01 6.7947556765414374e-01 6.0768960413148432e-01 6.3236966580419030e-01 6.3426536172224102e-01 5.3517225559625581e-01 6.2349504182192594e-01 5.9296138367727891e-01 5.7051493222830829e-01 5.7431091857250482e-01 6.3924490009597668e-01 5.9286801111099818e-01 5.0000000000000000e+01 
4.75000000e+02 3.0231793731404344e-01 3.0220178793366786e-01 2.9006300184266748e-01 3.0448283149316441e-01 3.0397618147288219e-01 2.9526630857935043e-01 3.0048670808482980e-01 2.8600498980557321e-01 2.9937421787212137e-01 2.9007284938309569e-01 2.9451559545894712e-01 3.1149979137196671e-01 2.8770545543596104e-01 3.4583331723167582e-01 3.0215588483040462e-01 3.2774224312874400e-01 3.1932326765580171e-01 2.9716202635499456e-01 2.8973655049198999e-01 2.9134923520913797e-01 2.8849777867571280e-01 2.8759371022671043e-01 3.5571100492665186e-01 2.7063265332180197e-01 2.8759571477842377e-01 3.0510461080926121e-01 2.5629186255631398e-01 2.9168902963558685e-01 2.8708967716568479e-01 2.8861149976463563e-01 3.0070831574314316e-01 3.2549052715706561e-01 3.0414213237319376e-01 2.9490105845538572e-01 2.7829651500360342e-01 2.9690813208795641e-01 2.8864919896238311e-01 2.8827882255321718e-01 3.0683784000519138e-01 2.9994613865936154e-01 2.9132918699174093e-01 3.1613018278441002e-01 3.2170640256707472e-01 3.2052123618482559e-01 3.1887903004790918e-01 3.1707053475586772e-01 2.7844673218002830e-01 3.0022363629247806e-01 3.0836679088922875e-01 3.3406426245324300e-01 3.5232179196226265e-01 3.3051278135597706e-01 2.8826994849044452e-01 2.8665015475877031e-01 2.9846804020524403e-01 2.7212568054672520e-01 2.7125151259505398e-01 2.7658428384526001e-01 3.0027831850063591e-01 3.5268220818347173e-01 2.9125452768189369e-01 3.1640586466603982e-01 2.7963940537384752e-01 3.2808263165473550e-01 3.0062088194406000e-01 2.9259762339160311e-01 2.9016583839054427e-01 3.0918084365686704e-01 3.0670019358680123e-01 2.8143785716089997e-01 2.8845935755988733e-01 2.9433211422852412e-01 3.2260613603936006e-01 2.9861860607114910e-01 2.9454914597703358e-01 3.1300938471181361e-01 3.0333003301608380e-01 3.8349226053056090e-01 2.8351925390197297e-01 3.1481379151292693e-01 3.1366841333187179e-01 3.0687765222174157e-01 3.0510352636076538e-01 2.9108313238460587e-01 2.9534078990164514e-01 2.8269968594406220e-01 3.2488302508866768e-01 3.0216765728402406e-01 2.9966015310283833e-01 3.1508697413774012e-01 2.8213761474263821e-01 3.2189305008213359e-01 3.0859677189281914e-01 3.0065628840535902e-01 3.2369632912507473e-01 3.1170916713259550e-01 3.3786958742601714e-01 2.9751345843243088e-01 3.1026720222942705e-01 3.1413923192966542e-01 2.6031108754366677e-01 3.0725592520055428e-01 2.9103054043927362e-01 2.7770721247220875e-01 2.8050272466193088e-01 3.1610513395238576e-01 2.9065505740259284e-01 5.0000000000000000e+01 
5.25000000e+02 1.5319144410017335e-01 1.5237143709064879e-01 1.4748030987802355e-01 1.5392340340537247e-01 1.5372186034977287e-01 1.5001175173159323e-01 1.5245349211611320e-01 1.4391686858856614e-01 1.5211433888227283e-01 1.4663332998454032e-01 1.4846995347212277e-01 1.5833027192415230e-01 1.4437896885264626e-01 1.8046826911907538e-01 1.5326455002247008e-01 1.6668632461962657e-01 1.6211691436953685e-01 1.5085572163506489e-01 1.4614191039182872e-01 1.4671435848741121e-01 1.4512805724688063e-01 1.4455432050521935e-01 1.8300007452302092e-01 1.3525376571416192e-01 1.4582084570426432e-01 1.5458675622229229e-01 1.2758519841385674e-01 1.4720501594126723e-01 1.4492445109361324e-01 1.4621133332733560e-01 1.5237492324519777e-01 1.6608393972833332e-01 1.5481762627736401e-01 1.4935201830805636e-01 1.4075092718552237e-01 1.5068645464931410e-01 1.4586384551105569e-01 1.4543272238196520e-01 1.5584910429075866e-01 1.5053727394809355e-01 1.4625601875304872e-01 1.6022504157079440e-01 1.6368840539303622e-01 1.6300440542236172e-01 1.6216179649003079e-01 1.6106120257212461e-01 1.4045798187639330e-01 1.5194803518604660e-01 1.5610871404917118e-01 1.7102528866150846e-01 1.8423491954545174e-01 1.6872868433798804e-01 1.4513443462588366e-01 1.4490525869343154e-01 1.5076981311658311e-01 1.3630801711743851e-01 1.3607170192925244e-01 1.3943913137925509e-01 1.5182487102523479e-01 1.8059968647720159e-01 1.4677272446690401e-01 1.6098354225507552e-01 1.3939458785100919e-01 1.6701664564730631e-01 1.5234881137597120e-01 1.4739483523825370e-01 1.4569601710406241e-01 1.5674239454110586e-01 1.5574480972675386e-01 1.4074016960359473e-01 1.4624579929476145e-01 1.4870934929376936e-01 1.6507086010321001e-01 1.5133297505538121e-01 1.4818719675895387e-01 1.5879468419086459e-01 1.5404610657278628e-01 2.0167715332983382e-01 1.4263336229059340e-01 1.5957353931157561e-01 1.5933211374826139e-01 1.5553296741386530e-01 1.5464774245372093e-01 1.4669094578552663e-01 1.4888247119180248e-01 1.4256151045550913e-01 1.6520788297494973e-01 1.5359238547941234e-01 1.5148633860419605e-01 1.5967326132499765e-01 1.4178366720313704e-01 1.6393634449292604e-01 1.5655345869602255e-01 1.5253814402415547e-01 1.6557397149608696e-01 1.5834035071605965e-01 1.7311052428780202e-01 1.4987155098932206e-01 1.5673105665159182e-01 1.6008951351362760e-01 1.3057465247623040e-01 1.5601338385694882e-01 1.4711303223480346e-01 1.3929050327872297e-01 1.4108051554552797e-01 1.6104282274090051e-01 1.4668647365177487e-01 5.0000000000000000e+01 
5.75000000e+02 8.0409675079635548e-02 7.9758167769520827e-02 7.7566541673246947e-02 8.0651727060175149e-02 8.0620244670649766e-02 7.8879466209351004e-02 8.0060349617982432e-02 7.5108799300453929e-02 8.0106308445775848e-02 7.6807233598855815e-02 7.7600956887205794e-02 8.3479824102662553e-02 7.5138411570153163e-02 9.6512806134075382e-02 8.0576505258710504e-02 8.7875961086448046e-02 8.5318516130825583e-02 7.9350575476503329e-02 7.6390784193267974e-02 7.6548429068937246e-02 7.5634253714077726e-02 7.5297103000079413e-02 9.7582510902747568e-02 7.0005884688667530e-02 7.6265940096528220e-02 8.1271800673888520e-02 6.5796930657726710e-02 7.6991122990417660e-02 7.5835508664680057e-02 7.6757869624905592e-02 8.0058484050478468e-02 8.7901355541652515e-02 8.1693321631316054e-02 7.8408392665449453e-02 7.3763785421240083e-02 7.9245121042993305e-02 7.6454571285398384e-02 7.6069963002071125e-02 8.2030951045958797e-02 7.8280979767850506e-02 7.6088702083834323e-02 8.4130200819978102e-02 8.6383167002733241e-02 8.5961839308875243e-02 8.5445272413075479e-02 8.4782588330165304e-02 7.3443278757435712e-02 7.9703764038274977e-02 8.1925583002089589e-02 9.0788192114387545e-02 9.8554832692572841e-02 8.9275433059256157e-02 7.5720531784536887e-02 7.5926759339616456e-02 7.8901254014707795e-02 7.0723923339723327e-02 7.0667998555928979e-02 7.2842675360128881e-02 7.9555621312616731e-02 9.5929917349144495e-02 7.6653294940427372e-02 8.4949691752674028e-02 7.1949654733174315e-02 8.8070389439385499e-02 8.0027423463749817e-02 7.6972140887291207e-02 7.5773662463527000e-02 8.2392553541532909e-02 8.1928470859589361e-02 7.2888709210428781e-02 7.6753256256819766e-02 7.7874742512395040e-02 8.7617122320878815e-02 7.9506919658192676e-02 7.7122715099628689e-02 8.3484409227184905e-02 8.1097426884074772e-02 1.0889897200899912e-01 7.4348285708843539e-02 8.3893736232456315e-02 8.3874028028931027e-02 8.1717256223824822e-02 8.1246703242191104e-02 7.6615963817080274e-02 7.7738475463532866e-02 7.4463707925859074e-02 8.7027669557992932e-02 8.0876041399048096e-02 7.9377710095122581e-02 8.3849871201264581e-02 7.3838571793105157e-02 8.6578875311557030e-02 8.2267931270361805e-02 8.0230919282596624e-02 8.7357282481843698e-02 8.3376664498282946e-02 9.1951277600593725e-02 7.8147432571925635e-02 8.2073758628079446e-02 8.4438232471340552e-02 6.7642269172940764e-02 8.1966763607341259e-02 7.7067874917479851e-02 7.2417401454431179e-02 7.3513387349337059e-02 8.5054790160663932e-02 7.6689872740729748e-02 5.0000000000000000e+01 
6.25000000e+02 4.3438043684315128e-02 4.2962125280321152e-02 4.2021793577438529e-02 4.3471022209199732e-02 4.3518145385200949e-02 4.2721483877371624e-02 4.3269591376670920e-02 4.0330797975875646e-02 4.3400338978286906e-02 4.1301833239547468e-02 4.1697509658935844e-02 4.5185736594278096e-02 4.0192417769034310e-02 5.4573163314336995e-02 4.3519271633234685e-02 4.7595761887120280e-02 4.6115034297744717e-02 4.2930989063154290e-02 4.1037122550525031e-02 4.1029752586804025e-02 4.0531959326837015e-02 4.0324303240842414e-02 5.3400282179804866e-02 3.7294970941071488e-02 4.1598326193609661e-02 4.3870059344503561e-02 3.4904098203275835e-02 4.1394161242312016e-02 4.0816662561179794e-02 4.1410123685926926e-02 4.3238835362573551e-02 4.7748946059907635e-02 4.4300956092750296e-02 4.2309301250864191e-02 3.9751074553623908e-02 4.2811592597013920e-02 4.1164228209811235e-02 4.0899452930798018e-02 4.4347248511350038e-02 4.1773325515627423e-02 4.0676725599984892e-02 4.5354542284466233e-02 4.6810436718141106e-02 4.6578775993600031e-02 4.6241076726447491e-02 4.5826582181683805e-02 3.9465843157722710e-02 4.2965154951113471e-02 4.4100954261673195e-02 4.9493289679235865e-02 5.6083791174887189e-02 4.8511339268569181e-02 4.0595067435532962e-02 4.0907593231227439e-02 4.2416325139663341e-02 3.7731109488390681e-02 3.7719267460783551e-02 3.9103918092272164e-02 4.2829618565220016e-02 5.2298702205974761e-02 4.1156631018822110e-02 4.6072028881398962e-02 3.8177812900932750e-02 4.7696444683115562e-02 4.3284348747360452e-02 4.1306553982611197e-02 4.0488327536061262e-02 4.4512359116648269e-02 4.4288282861299579e-02 3.8787515205382421e-02 4.1521209463301817e-02 4.1941525551525818e-02 4.7797885071493879e-02 4.2935902076379207e-02 4.1405731187410394e-02 4.5091128917912213e-02 4.3883983730906254e-02 6.1809675523555846e-02 3.9838465472934625e-02 4.5242533892664666e-02 4.5347840418023033e-02 4.4093568387168568e-02 4.3851164364619027e-02 4.1124213939080626e-02 4.1663936243097735e-02 3.9995397777625737e-02 4.7042823616392899e-02 4.3904920694319186e-02 4.2758449233125717e-02 4.5224012832517493e-02 3.9570708907480066e-02 4.6971901877418752e-02 4.4404573142518979e-02 4.3340995586418851e-02 4.7903732668947860e-02 4.5102076671350931e-02 5.0198834166962226e-02 4.1884530516548522e-02 4.4136634477576854e-02 4.5737912178564433e-02 3.6291974758382139e-02 4.4387473675466874e-02 4.1489488084145300e-02 3.8704672195820244e-02 3.9375497510800023e-02 4.6173826515516214e-02 4.1185138270738976e-02 5.0000000000000000e+01 
6.75000000e+02 2.4126727262611797e-02 2.3818924364592344e-02 2.3384654818020240e-02 2.4113335662509901e-02 2.4155065414587045e-02 2.3768880651291721e-02 2.4041459547993825e-02 2.2298236232812643e-02 2.4201997453184448e-02 2.2846905360316899e-02 2.3069460696476179e-02 2.5180791701819614e-02 2.2121264928043692e-02 3.1093742623741330e-02 2.4199853901666121e-02 2.6564350644601987e-02 2.5676286431661994e-02 2.3910073758850410e-02 2.2689503282175581e-02 2.2627335973833353e-02 2.2347893541537586e-02 2.2229489928487958e-02 3.0077505289027039e-02 2.0439478937247669e-02 2.3118522417934901e-02 2.4371083190014794e-02 1.9041615922883937e-02 2.2919014075549412e-02 2.2624167287655456e-02 2.2998373458416058e-02 2.4064104389718243e-02 2.6754544496028987e-02 2.4750581253841358e-02 2.3501589332256233e-02 2.2054267931692125e-02 2.3810178058936066e-02 2.2819701421799690e-02 2.2639216345265955e-02 2.4674735326093471e-02 2.2919283625979212e-02 2.2368930084421580e-02 2.5174265920630410e-02 2.6113071354326216e-02 2.5993818055692352e-02 2.5760000378590553e-02 2.5501951411123665e-02 2.1841659727033180e-02 2.3852062123819646e-02 2.4420195856900393e-02 2.7787946922405913e-02 3.1884888556782544e-02 2.7141122014326644e-02 2.2396841230193518e-02 2.2692592625468022e-02 2.3466885444649737e-02 2.0724541150620272e-02 2.0713744446661599e-02 2.1593694966296619e-02 2.3726660260979308e-02 2.9359426686096510e-02 2.2757266629171834e-02 2.5731102156019682e-02 2.0825857318979613e-02 2.6581606914501312e-02 2.4093543043188424e-02 2.2807024851775132e-02 2.2242684259810543e-02 2.4777209093380340e-02 2.4612849197287300e-02 2.1232664904881543e-02 2.3066488680510078e-02 2.3262536016500766e-02 2.6879661638671459e-02 2.3861095454982308e-02 2.2810898507751767e-02 2.5067309984514372e-02 2.4458441576280479e-02 3.5519115058631590e-02 2.1981717033928351e-02 2.5091011330146632e-02 2.5236627560180067e-02 2.4491349838997516e-02 2.4367854953077923e-02 2.2726030171631655e-02 2.2936717740098554e-02 2.2102007627562228e-02 2.6148595093462585e-02 2.4507625406052964e-02 2.3717061003703251e-02 2.5102762717007149e-02 2.1841624107332213e-02 2.6241527329589256e-02 2.4664681544776936e-02 2.4111272437976606e-02 2.6826828489322989e-02 2.5120402890334112e-02 2.8228667775988103e-02 2.3071248246187965e-02 2.4436891889886771e-02 2.5493025314561792e-02 1.9909362741818450e-02 2.4673337581099943e-02 2.2989129781891438e-02 2.1286044478856566e-02 2.1697948399589228e-02 2.5816495086724671e-02 2.2759193005151147e-02 5.0000000000000000e+01 
7.25000000e+02 1.3667630608534220e-02 1.3435206596653331e-02 1.3294496099906824e-02 1.3638812312162079e-02 1.3649094621404654e-02 1.3494596402991841e-02 1.3642601566183903e-02 1.2570622936123949e-02 1.3764046138511043e-02 1.2864349356339505e-02 1.3009766773120351e-02 1.4304735426011406e-02 1.2408534751105772e-02 1.8381902223510996e-02 1.3706613352030625e-02 1.5102622061603288e-02 1.4565471293153710e-02 1.3571472869832389e-02 1.2776965004525190e-02 1.2702460811617005e-02 1.2552065247584968e-02 1.2483314124320579e-02 1.7256111962751858e-02 1.1406509709404442e-02 1.3231197178878475e-02 1.3797089393209540e-02 1.0576748931486643e-02 1.2927892499119065e-02 1.2777449547443833e-02 1.3007471050001324e-02 1.3650472845146191e-02 1.5281068646827151e-02 1.4087177840710794e-02 1.3293711791696456e-02 1.2463459274823523e-02 1.3481484509028098e-02 1.2891919376645734e-02 1.2767199856898637e-02 1.3980952932325933e-02 1.2800678212357128e-02 1.2531623224983366e-02 1.4228374821850283e-02 1.4851518338134206e-02 1.4789235574836409e-02 1.4613298977394997e-02 1.4452997165615192e-02 1.2311536605481744e-02 1.3486507015949417e-02 1.3775174574930280e-02 1.5895659167606699e-02 1.8983198063528769e-02 1.5463094798824498e-02 1.2588633506957466e-02 1.2819688331225640e-02 1.3217613135295132e-02 1.1596182143896839e-02 1.1577601470762044e-02 1.2138569921067491e-02 1.3390025962058181e-02 1.6798646260656670e-02 1.2819944517159594e-02 1.4654755616103922e-02 1.1567139108308564e-02 1.5085891966696050e-02 1.3677159571581434e-02 1.2825901267313328e-02 1.2440859854157878e-02 1.4057425713184380e-02 1.3943081267155486e-02 1.1830208504513346e-02 1.3076390067240793e-02 1.3144697260527438e-02 1.5412619906025767e-02 1.3517209044107784e-02 1.2826831281626490e-02 1.4194362192738823e-02 1.3888218389935073e-02 2.1093902232421944e-02 1.2357817135498274e-02 1.4176596511116701e-02 1.4303958764149445e-02 1.3854991605646134e-02 1.3794204903826287e-02 1.2797686380723053e-02 1.2853580223555287e-02 1.2438359097124823e-02 1.4799693117941872e-02 1.3970395281704960e-02 1.3406595567727291e-02 1.4189245871615356e-02 1.2286781980386647e-02 1.4939545953504474e-02 1.3950462301023024e-02 1.3667313193878304e-02 1.5411226490756474e-02 1.4251555428638266e-02 1.6170203734862422e-02 1.2944001673883506e-02 1.3792138588321397e-02 1.4480885919165170e-02 1.1184512811212128e-02 1.3998273388190303e-02 1.2972045520785656e-02 1.1920751388160566e-02 1.2175807579175984e-02 1.4707985872482572e-02 1.2805286812011407e-02 5.0000000000000000e+01 
7.75000000e+02 7.8516926502005153e-03 7.6708994792311367e-03 7.6729954724670708e-03 7.8101953370406938e-03 7.8173900515089330e-03 7.7749544577352166e-03 7.8526482729872286e-03 7.1966722602219068e-03 7.9397407395132655e-03 7.3338784300312487e-03 7.4434896571667136e-03 8.2396726285423969e-03 7.0629256690656825e-03 1.0982748759582595e-02 7.8680175075457638e-03 8.7148833071746413e-03 8.3843713125081477e-03 7.8196011392500809e-03 7.3019102051502111e-03 7.2286062701093605e-03 7.1548107419817583e-03 7.1105813597827465e-03 1.0034830849901354e-02 6.4625866449139237e-03 7.6602595091855947e-03 7.9127056769970165e-03 5.9579763305661450e-03 7.3982749419233369e-03 7.3255193116866747e-03 7.4600722279355393e-03 7.8643836417277308e-03 8.8618318889236661e-03 8.1360376538619703e-03 7.6261978726600071e-03 7.1493668457908123e-03 7.7432061608309743e-03 7.3909018007983973e-03 7.3019547586701547e-03 8.0299468152019056e-03 7.2437525532881089e-03 7.1203329812822543e-03 8.1549751409324602e-03 8.5626487334044526e-03 8.5359365505900744e-03 8.4052133512462074e-03 8.3070230244275400e-03 7.0427835349646719e-03 7.7372549041043199e-03 7.8760377500976114e-03 9.2201393884167610e-03 1.1315022649509935e-02 8.9333915051352571e-03 7.1755963289111338e-03 7.3483622935830916e-03 7.5461865556990249e-03 6.5887082655493442e-03 6.5617688401417929e-03 6.9146500925415947e-03 7.6608882847089077e-03 9.7525401952982902e-03 7.3340962834950296e-03 8.4694623865300914e-03 6.5117539644506429e-03 8.6823040609813797e-03 7.8863178453921160e-03 7.3106014260924156e-03 7.0502230603599822e-03 8.0919822120990876e-03 7.9996312521683662e-03 6.6844232050669661e-03 7.5136206896145065e-03 7.5405861930052569e-03 8.9692960821093869e-03 7.7663114511239972e-03 7.3091389158528924e-03 8.1502442837909101e-03 8.0021031627601057e-03 1.2715144083569278e-02 7.0549147406143578e-03 8.1130356446469324e-03 8.2190185233267238e-03 7.9414626350504738e-03 7.9159983794889477e-03 7.3108226478055946e-03 7.2971411826250748e-03 7.1006558408186942e-03 8.4886692021593334e-03 8.0816529549771286e-03 7.6895805492663239e-03 8.1326149741919162e-03 7.0194286725263153e-03 8.6264888556557631e-03 7.9980445589709678e-03 7.8594276165699709e-03 8.9933788000448236e-03 8.1968996244229739e-03 9.3957298611962274e-03 7.3579849499762423e-03 7.8968337982893051e-03 8.3422817165408631e-03 6.3630651844959682e-03 8.0555296697546186e-03 7.4236686051199468e-03 6.7704058205828909e-03 6.9281755978729334e-03 8.5004376018933663e-03 7.3057592550366760e-03 5.0000000000000000e+01 
8.25000000e+02 4.6479210265329834e-03 4.5558592172007719e-03 4.5405791084539493e-03 4.6259952642333730e-03 4.6347799414479052e-03 4.6037440068300061e-03 4.6441819531172360e-03 4.2491038522569653e-03 4.7202508158327187e-03 4.3037030308731390e-03 4.3916261808049977e-03 4.8886793267519579e-03 4.1406333805280851e-03 6.7742606718795145e-03 4.6525074600153628e-03 5.1860139470465234e-03 4.9760613724029743e-03 4.6427703384002341e-03 4.2991512868048084e-03 4.2339085230391855e-03 4.2009402156971713e-03 4.1730206530924486e-03 6.0108967147046869e-03 3.7677421557225964e-03 4.5949857970699884e-03 4.6731775645392987e-03 3.4512774187237636e-03 4.3653627624994987e-03 4.3292977547110976e-03 4.4080614961173898e-03 4.6643430559227114e-03 5.2792031407160444e-03 4.8472099972089273e-03 4.5054613308631681e-03 4.2273561812128050e-03 4.5796707603795155e-03 4.3601888440837830e-03 4.3040481927562263e-03 4.7510338250542463e-03 4.2150598421914634e-03 4.1681929048021371e-03 4.8177718895942908e-03 5.0900133504173592e-03 5.0814799891697703e-03 4.9826742735844818e-03 4.9179514897580998e-03 4.1539502870053405e-03 4.5744306898082079e-03 4.6331850292345338e-03 5.5143562692770718e-03 7.0072413043934080e-03 5.3189631525701175e-03 4.2145850656872836e-03 4.3387248636124354e-03 4.4373163980955367e-03 3.8610626846681761e-03 3.8281673398683248e-03 4.0538458785078380e-03 4.5164400851118742e-03 5.8284344604116528e-03 4.3265665551995890e-03 5.0339282333164807e-03 3.7725030618404954e-03 5.1495074383712544e-03 4.6852940447224753e-03 4.2911272006693722e-03 4.1114346178697898e-03 4.8053512036031996e-03 4.7230561854812161e-03 3.8892272799850385e-03 4.4444255871094306e-03 4.4586913802988704e-03 5.3871925797857011e-03 4.5922128479115856e-03 4.2900688832436182e-03 4.8220777023017100e-03 4.7523250483279484e-03 7.8731098146031207e-03 4.1541572513069730e-03 4.7740469691412019e-03 4.8644903029069209e-03 4.6896461006860927e-03 4.6822029715872819e-03 4.3050390478244199e-03 4.2567903252174553e-03 4.1757193806440055e-03 5.0119204926489507e-03 4.8246535303248968e-03 4.5473351838360059e-03 4.7980114724649296e-03 4.1371466520640282e-03 5.1347614775869342e-03 4.7232344694659407e-03 4.6462365962046661e-03 5.4047914524060726e-03 4.8589674972518131e-03 5.6245563467307216e-03 4.3063054014855608e-03 4.6607144673296149e-03 4.9508988956861785e-03 3.7347095242480999e-03 4.7724839741917968e-03 4.3766640047558604e-03 3.9611774508466402e-03 4.0595432065070438e-03 5.0654923389370169e-03 4.2939993059805141e-03 5.0000000000000000e+01 
8.75000000e+02 2.7734038840516203e-03 2.7142832422356955e-03 2.7162755651024130e-03 2.7593422167192473e-03 2.7604749713112907e-03 2.7509753643208540e-03 2.7743705538832483e-03 2.5285065946576667e-03 2.8309587413456704e-03 2.5408749833932529e-03 2.6133410170033492e-03 2.9235892953279278e-03 2.4459500715220094e-03 4.2211121700136073e-03 2.7726066164329667e-03 3.1114606668030558e-03 2.9784537118191529e-03 2.7789912311827784e-03 2.5499791365161174e-03 2.4989317083376917e-03 2.4860635822871002e-03 2.4670109907041211e-03 3.6277988826483557e-03 2.2125039389542384e-03 2.7838280138519568e-03 2.7809439611407175e-03 2.0149732607909832e-03 2.5950325077730269e-03 2.5778883519976419e-03 2.6237583848298515e-03 2.7913886417164310e-03 3.1752903790863360e-03 2.9100009520328638e-03 2.6807609691900489e-03 2.5195059720572017e-03 2.7297673309200224e-03 2.5935465125643477e-03 2.5553735564081987e-03 2.8322285663414876e-03 2.4684746220119363e-03 2.4577812576752544e-03 2.8681322053370731e-03 3.0499758956265164e-03 3.0526745617861675e-03 2.9748951403633277e-03 2.9334856721429286e-03 2.4697710348413520e-03 2.7272136987742811e-03 2.7447410491089706e-03 3.3250255487989040e-03 4.3744060126407617e-03 3.1907016264970329e-03 2.4950620563942189e-03 2.5810222902812670e-03 2.6272164431530684e-03 2.2803416097527097e-03 2.2479513727290627e-03 2.3915419973553802e-03 2.6811798830975592e-03 3.5096006486567697e-03 2.5752162876107056e-03 3.0184968849013912e-03 2.1981542679754100e-03 3.0785228067570936e-03 2.8077115768395159e-03 2.5370868297448701e-03 2.4146821566288783e-03 2.8772183537113618e-03 2.8106615498128501e-03 2.2790659649759809e-03 2.6511172560758074e-03 2.6567334827871975e-03 3.2647410667809777e-03 2.7370292724363931e-03 2.5348428809106667e-03 2.8753400046479609e-03 2.8460870142595213e-03 4.9325724999819626e-03 2.4679799808848013e-03 2.8280930251301023e-03 2.9001838062024830e-03 2.7909202327526957e-03 2.7894518492614178e-03 2.5531706210255014e-03 2.5003877232389932e-03 2.4728932991511664e-03 2.9803968841327988e-03 2.9061379003205759e-03 2.7112681704141279e-03 2.8515885614551640e-03 2.4586568465103870e-03 3.0802190431036118e-03 2.8079549020485249e-03 2.7690490795545088e-03 3.2827148950510627e-03 2.9016125324180021e-03 3.3925928381006980e-03 2.5383636899207508e-03 2.7714124479918455e-03 2.9618342752082910e-03 2.2086233646155537e-03 2.8527262101068823e-03 2.5993814652358720e-03 2.3364860597749567e-03 2.3955641024144209e-03 3.0405574232612105e-03 2.5431790514728481e-03 5.0000000000000000e+01 
9.25000000e+02 1.6689441119459455e-03 1.6237256248651890e-03 1.6418155460495515e-03 1.6547842147388112e-03 1.6573807768986144e-03 1.6603163223539190e-03 1.6725877938340190e-03 1.5191777251227937e-03 1.7108705301665597e-03 1.5084600486722321e-03 1.5669793133234857e-03 1.7631936258303660e-03 1.4584478004227650e-03 2.6687216900734448e-03 1.6620366018140046e-03 1.8820506471755932e-03 1.7969577405245586e-03 1.6784705940405423e-03 1.5249193080910397e-03 1.4842930637816679e-03 1.4839521162498413e-03 1.4691028429811191e-03 2.2047126580603412e-03 1.3097883094423275e-03 1.7059510064056837e-03 1.6657176221762473e-03 1.1840394697867499e-03 1.5550776461221297e-03 1.5483057099496122e-03 1.5731760566809947e-03 1.6872462125228642e-03 1.9298955438888604e-03 1.7619421476917085e-03 1.6069124211117662e-03 1.5149327447745000e-03 1.6389101444525000e-03 1.5560639927808876e-03 1.5286484011300808e-03 1.6997302171766434e-03 1.4555678477103813e-03 1.4610068261725184e-03 1.7199136979451533e-03 1.8414151224643010e-03 1.8468747801942051e-03 1.7892012864943092e-03 1.7640700385113438e-03 1.4814176990165697e-03 1.6386294106101181e-03 1.6400411386664631e-03 2.0191067607210431e-03 2.7790118149354725e-03 1.9277231837894000e-03 1.4890504511603194e-03 1.5474166487936274e-03 1.5658554355097414e-03 1.3600556700767291e-03 1.3296874221372737e-03 1.4203406085493120e-03 1.6036333584512365e-03 2.1324262852858173e-03 1.5471507016499529e-03 1.8264209486718009e-03 1.2902899540954316e-03 1.8543152724767244e-03 1.6998100841386079e-03 1.5105108782933793e-03 1.4265205388913299e-03 1.7353619657931917e-03 1.6831358899347720e-03 1.3455584023827935e-03 1.5937090495117313e-03 1.5975120130163971e-03 1.9944948223247832e-03 1.6455262496205161e-03 1.5109555080157903e-03 1.7268645769137495e-03 1.7171596759599941e-03 3.1384861051025211e-03 1.4795298699863584e-03 1.6867413366217345e-03 1.7417180007829505e-03 1.6709617543612509e-03 1.6732347092384961e-03 1.5266008410877172e-03 1.4785614130612189e-03 1.4764317249624901e-03 1.7854611016072329e-03 1.7664392077237311e-03 1.6302501024493016e-03 1.7066030941475375e-03 1.4755548922760194e-03 1.8617659851959691e-03 1.6814379466884759e-03 1.6659986773600345e-03 2.0181873683947200e-03 1.7449023398163073e-03 2.0595779877133130e-03 1.5066277651035014e-03 1.6621988684430232e-03 1.7859257578570328e-03 1.3201683377812392e-03 1.7204975272887798e-03 1.5554513315406337e-03 1.3886754056421085e-03 1.4237517841927602e-03 1.8394132392663329e-03 1.5178286082710693e-03 5.0000000000000000e+01 
9.75000000e+02 1.0206772692914101e-03 9.9070135492813948e-04 1.0073014055315089e-03 1.0106080516166130e-03 1.0116983090008320e-03 1.0172415780462208e-03 1.0242440745159250e-03 9.2805260932760536e-04 1.0512715899127923e-03 9.0587594454121650e-04 9.5622545611323811e-04 1.0793903977051784e-03 8.8328388764959457e-04 1.7332359079844002e-03 1.0112871690929432e-03 1.1574634051358262e-03 1.1019786490382771e-03 1.0308012589384354e-03 9.2648193192451862e-04 8.9452171952870366e-04 8.9968052016678934e-04 8.8776014577986553e-04 1.3597901430369985e-03 7.8634871687155916e-04 1.0707844262501085e-03 1.0121332824627996e-03 7.0592615680824537e-04 9.4585114672191245e-04 9.4455293573158063e-04 9.5743721319368471e-04 1.0361603441403817e-03 1.1865964639330984e-03 1.0840799087743597e-03 9.7692563925968860e-04 9.2579242084205699e-04 9.9937661461191600e-04 9.4740310803824619e-04 9.2794514309682693e-04 1.0355795568436055e-03 8.6839987674216460e-04 8.8217589859492873e-04 1.0476911149476572e-03 1.1290157544668067e-03 1.1377438327044352e-03 1.0925637907148863e-03 1.0769698908440711e-03 9.0374640874151283e-04 1.0007668119025978e-03 9.9275301835840581e-04 1.2470091593211614e-03 1.8149921033312050e-03 1.1823197508359846e-03 9.0302626357876713e-04 9.4172128526741989e-04 9.4629437303199362e-04 8.2504192753410518e-04 7.9712836685369589e-04 8.5402875712909244e-04 9.7377308671043445e-04 1.3144580018691261e-03 9.4617718950715257e-04 1.1209256652578397e-03 7.6612309966989480e-04 1.1351711311472789e-03 1.0474736665190560e-03 9.1206749958333154e-04 8.5491232178399310e-04 1.0644902394166553e-03 1.0219470194688766e-03 8.0639917149209295e-04 9.7379543336693452e-04 9.7576733753971861e-04 1.2402674038479058e-03 1.0037651706475516e-03 9.1386403554884036e-04 1.0534189980805522e-03 1.0533719496650189e-03 2.0476391072427593e-03 9.0265830247169448e-04 1.0178752690351864e-03 1.0609327826575526e-03 1.0158245090997418e-03 1.0179142252826506e-03 9.2674809231896229e-04 8.8599000526326575e-04 8.9468208512934102e-04 1.0847562923898960e-03 1.0944515455799113e-03 9.9648842874879061e-04 1.0360787688500348e-03 9.0043756323228679e-04 1.1430725445965128e-03 1.0210386924137090e-03 1.0147643092868505e-03 1.2700080078392919e-03 1.0650472991877763e-03 1.2683552293720291e-03 9.0658238756410837e-04 1.0119398156382511e-03 1.0928907861569674e-03 8.0358828560643124e-04 1.0572031575708243e-03 9.4466387110733177e-04 8.3880829157002238e-04 8.5834997146411250e-04 1.1302345210803257e-03 9.1979970887136071e-04 5.0000000000000000e+01 
1.02500000e+03 6.3260094238485622e-04 6.1390096663099575e-04 6.2580675077990289e-04 6.2607841748215016e-04 6.2665017868381761e-04 6.3167643892681055e-04 6.3514627183058306e-04 5.7500224504106689e-04 6.5406236504283088e-04 5.5140905116913793e-04 5.9197778543742998e-04 6.7070949911170240e-04 5.4257591941337421e-04 1.1259746933422951e-03 6.2363798410513562e-04 7.2226411494446163e-04 6.8606612249917838e-04 6.4147724689340123e-04 5.7067894554752952e-04 5.4640422990995989e-04 5.5309076191611343e-04 5.4367549801191315e-04 8.5048564188885880e-04 4.7762916514406409e-04 6.8067421586415319e-04 6.2353180467160732e-04 4.2616828564599459e-04 5.8393610779793579e-04 5.8413642057930247e-04 5.9079462154366697e-04 6.4550614009028660e-04 7.4211230239815996e-04 6.7685446637480375e-04 6.0209007803729310e-04 5.7398582827894874e-04 6.1759073509726052e-04 5.8492525353566070e-04 5.7113334852114113e-04 6.3968069794232579e-04 5.2488678254991974e-04 5.4023408254251146e-04 6.4783876770860944e-04 7.0224767312284221e-04 7.1113515242182256e-04 6.7673811220297930e-04 6.6708963550890163e-04 5.5968180772678544e-04 6.2031594513268823e-04 6.0997972376818370e-04 7.8160569071561480e-04 1.1899593100749273e-03 7.3592443704053353e-04 5.5542422349488352e-04 5.8068624002892975e-04 5.8003401789587683e-04 5.0822225155110125e-04 4.8385403072165805e-04 5.2008601751230325e-04 5.9965549520106932e-04 8.2188932920744919e-04 5.8729428219113974e-04 6.9765977413671328e-04 4.5999517361452460e-04 7.0502279992457962e-04 6.5450260438752316e-04 5.5805392267450123e-04 5.1887906511698275e-04 6.6255970480179121e-04 6.2885482043138427e-04 4.9004356305397433e-04 6.0164852340056094e-04 6.0385220324987460e-04 7.8269786189486229e-04 6.2094832526474718e-04 5.5890872310724443e-04 6.5164569659536934e-04 6.5516407366601921e-04 1.3343271890468222e-03 5.5979213893446716e-04 6.2253593105662569e-04 6.5522784785024258e-04 6.2630714426646953e-04 6.2812064881929476e-04 5.7054160827371475e-04 5.3719750996880416e-04 5.4945182956768251e-04 6.6840880685790330e-04 6.8723156767041432e-04 6.1761192707570625e-04 6.3719294770116100e-04 5.5781439187914449e-04 7.1184173350838766e-04 6.2833192493428301e-04 6.2718161275182344e-04 8.0337589230947647e-04 6.5938845703495427e-04 7.9217822228920358e-04 5.5282283234717221e-04 6.2535047179082493e-04 6.7837274673670969e-04 4.9440629508072545e-04 6.5691061009610756e-04 5.8193869756446664e-04 5.1474303913190802e-04 5.2452001905780796e-04 7.0404874828210976e-04 5.6581822151099601e-04 5.0000000000000000e+01 
1.07500000e+03 3.9388852590081677e-04 3.8039943978944115e-04 3.9116821455011227e-04 3.8903309721945943e-04 3.8900644087662471e-04 3.9400505140497897e-04 3.9636542302277786e-04 3.5811011050258757e-04 4.0958026010414671e-04 3.3530590916387308e-04 3.6828982562668713e-04 4.1798610425689735e-04 3.3468138056724431e-04 7.4720365262983396e-04 3.8518940268667207e-04 4.5215910036965263e-04 4.2865595519777245e-04 4.0095674067869622e-04 3.5261971307672108e-04 3.3395581324857795e-04 3.4109852012218487e-04 3.3375360053245661e-04 5.3311096126659925e-04 2.9061829293104620e-04 4.3638466323157676e-04 3.8523983344044773e-04 2.5757104067964564e-04 3.6155794818066688e-04 3.6276908814903861e-04 3.6559075498425724e-04 4.0400170546049213e-04 4.6620434938659784e-04 4.2418038817983346e-04 3.7208872314971802e-04 3.5728090118694947e-04 3.8277940915994066e-04 3.6212029635784837e-04 3.5288978276722897e-04 3.9628141727216404e-04 3.1727026294944637e-04 3.3169867238573347e-04 4.0184371202976564e-04 4.3839954090478257e-04 4.4608939408261961e-04 4.2048099102973835e-04 4.1448878464604949e-04 3.4809952449234223e-04 3.8548756548778475e-04 3.7560729135003771e-04 4.9153755850774234e-04 7.9633422909361560e-04 4.5895945015992067e-04 3.4241200836194655e-04 3.5887275685038335e-04 3.5576457628275920e-04 3.1457052919932067e-04 2.9388206958754653e-04 3.1716105240112185e-04 3.7027932483821481e-04 5.1483992943387059e-04 3.6613673329438266e-04 4.3594177238222921e-04 2.7686887249358378e-04 4.3948168376328295e-04 4.1072706241858744e-04 3.4226436150698109e-04 3.1544934343467489e-04 4.1321326728527638e-04 3.8806340937899475e-04 2.9840217155246485e-04 3.7368400094037478e-04 3.7523593990175335e-04 4.9629631395543773e-04 3.8563044948829314e-04 3.4326110033661356e-04 4.0429634610616381e-04 4.0843371395049886e-04 8.9023016948422472e-04 3.4875381773053187e-04 3.8090170336028723e-04 4.0574463504287092e-04 3.8701936319643945e-04 3.8862526286598584e-04 3.5344715961219982e-04 3.2598232404128035e-04 3.3858363032775022e-04 4.1251423072611378e-04 4.3429252608760254e-04 3.8383866509681465e-04 3.9221573412188021e-04 3.4717857143832799e-04 4.4451504039222026e-04 3.8714839002452274e-04 3.8897083641801984e-04 5.1670346711576976e-04 4.0938003666315292e-04 4.9555750498130806e-04 3.3757569638408913e-04 3.8760206945966406e-04 4.2234901760213148e-04 3.0667742494793328e-04 4.1160671639711981e-04 3.5978129716997845e-04 3.1700250020303843e-04 3.2129351493070170e-04 4.4054164580894692e-04 3.4930365791655937e-04 5.0000000000000000e+01 
1.12500000e+03 2.4764740313518993e-04 2.3840029246756806e-04 2.4684775410901342e-04 2.4377047456765970e-04 2.4444657445122563e-04 2.4845900765995077e-04 2.4940492752107308e-04 2.2591722335609324e-04 2.5786982778547361e-04 2.0458370468521482e-04 2.3150707326433158e-04 2.6296175391689309e-04 2.0901813434548485e-04 4.9924222921894960e-04 2.3973731000227102e-04 2.8652438010348631e-04 2.7063753754807247e-04 2.5352532942584809e-04 2.2041578290677883e-04 2.0617160015024415e-04 2.1293928936516159e-04 2.0652561457793248e-04 3.3716398707870520e-04 1.7873308354133020e-04 2.8593717337185642e-04 2.3962275852038226e-04 1.5730129283340294e-04 2.2583506349371633e-04 2.2769932549777716e-04 2.2819569407071997e-04 2.5552478428988258e-04 2.9292497550744573e-04 2.6873653352125164e-04 2.3200421381412329e-04 2.2527584488258876e-04 2.3962723563801272e-04 2.2633936600621217e-04 2.1935066684694631e-04 2.4760847373995202e-04 1.9255834173787314e-04 2.0623390294855919e-04 2.5155191043161636e-04 2.7572184583649577e-04 2.8320349845651754e-04 2.6363076335542249e-04 2.5991327099856285e-04 2.1940119811594854e-04 2.4259270791280297e-04 2.3305837728110663e-04 3.1265744327491188e-04 5.3741086372793509e-04 2.8921667221253701e-04 2.1382659554120407e-04 2.2429194965534419e-04 2.2005413916879695e-04 1.9758136383131176e-04 1.7989145969982831e-04 1.9425917427253074e-04 2.3075462953598447e-04 3.2582125409781284e-04 2.3193651765241179e-04 2.7368192386808664e-04 1.6676139157993045e-04 2.7719204285155683e-04 2.6205220062325724e-04 2.1153745446400666e-04 1.9315616715984135e-04 2.6097652979010366e-04 2.4026737445712992e-04 1.8385382323817830e-04 2.3399864846709704e-04 2.3570080785507885e-04 3.1825886193828575e-04 2.4122208561163166e-04 2.1206386263956353e-04 2.5330821147883070e-04 2.5793961363262285e-04 5.9571249012344842e-04 2.2050775092981542e-04 2.3390258401280472e-04 2.5312243619701936e-04 2.4106535828140522e-04 2.4180243236791434e-04 2.2044995615665616e-04 1.9954064648475058e-04 2.1071552817720463e-04 2.5710207073849145e-04 2.7819938480837985e-04 2.4158339194461608e-04 2.4342252264879293e-04 2.1888032622109245e-04 2.8041634457267602e-04 2.4054284546830439e-04 2.4201756715775137e-04 3.3448862873859122e-04 2.5611146987271084e-04 3.1219828945224887e-04 2.0771465088024189e-04 2.4263608704825569e-04 2.6520946667010959e-04 1.9233236426890454e-04 2.6071934573109200e-04 2.2442219534838471e-04 1.9780064256861969e-04 1.9843003017495979e-04 2.7787163632769714e-04 2.1767903229478225e-04 5.0000000000000000e+01 
1.17500000e+03 1.5821405221470931e-04 1.5272166570600446e-04 1.5775938495895170e-04 1.5606965826150775e-04 1.5600986208391839e-04 1.5862640808559142e-04 1.5943229550895383e-04 1.4508640981299742e-04 1.6551686982649617e-04 1.2669833147549285e-04 1.4827700516132494e-04 1.6868566826979864e-04 1.3289183086656725e-04 3.3288139163156576e-04 1.5172884617634878e-04 1.8481054976283041e-04 1.7410348696346510e-04 1.6305813219078517e-04 1.4015148141568825e-04 1.2937826541459621e-04 1.3486657953272287e-04 1.2990136293793397e-04 2.1715612249228490e-04 1.1092449421518719e-04 1.8723719480740012e-04 1.5177692054344359e-04 9.7302365087813833e-05 1.4368288441242162e-04 1.4533410149425622e-04 1.4506348049674197e-04 1.6461892059671640e-04 1.8810574268763458e-04 1.7352175713726030e-04 1.4712376290389225e-04 1.4426396263436677e-04 1.5263073568238980e-04 1.4387196604708513e-04 1.3880134467207921e-04 1.5741470591435657e-04 1.1860020090886562e-04 1.3042461912131405e-04 1.6053952316495782e-04 1.7666910162281128e-04 1.8324847832836008e-04 1.6852647852517953e-04 1.6603780648084701e-04 1.4084792494494980e-04 1.5538741707761265e-04 1.4738172333301529e-04 2.0269385687139385e-04 3.6056545380082155e-04 1.8543824565380812e-04 1.3569478126063025e-04 1.4233499589317520e-04 1.3831000316930100e-04 1.2637582817512179e-04 1.1147569667007804e-04 1.2091543450057199e-04 1.4633384888493005e-04 2.0991705371098700e-04 1.4940269609001067e-04 1.7522442533890125e-04 1.0153836730204226e-04 1.7811162176978234e-04 1.6955577655018592e-04 1.3282508782656095e-04 1.2012844255415662e-04 1.6773652873339892e-04 1.5130479486223926e-04 1.1495287921488455e-04 1.4851943483451966e-04 1.5031564198748673e-04 2.0819069229238417e-04 1.5356166243433645e-04 1.3239458829371334e-04 1.6165257506939152e-04 1.6538154522945976e-04 4.0145140405485516e-04 1.4178383721960612e-04 1.4611163495539380e-04 1.6051852504676983e-04 1.5288887074467797e-04 1.5332991990785408e-04 1.4034272315218709e-04 1.2360671499111653e-04 1.3306085773760065e-04 1.6294057504297109e-04 1.8093510382158969e-04 1.5472174076775893e-04 1.5347660353166439e-04 1.4036231183145773e-04 1.8011603553949715e-04 1.5191402105488004e-04 1.5354739508309046e-04 2.1923167016398072e-04 1.6327454288257780e-04 1.9980250415355512e-04 1.2959740453323199e-04 1.5473387074948033e-04 1.6955456377367299e-04 1.2137678549064723e-04 1.6783034866162244e-04 1.4246944750312044e-04 1.2577252006677043e-04 1.2461246108568400e-04 1.7848964597242271e-04 1.3787814098332001e-04 5.0000000000000000e+01 
1.25000000e+03 1.6481463965009997e-04 1.5818248009310997e-04 1.6542422402502030e-04 1.6213204635640157e-04 1.6181768427178536e-04 1.6577313226408627e-04 1.6665955638497308e-04 1.5228895955089636e-04 1.7274659966067562e-04 1.2316568700071758e-04 1.5525062298799160e-04 1.7577647394290084e-04 1.3757753366107654e-04 3.8806593471519396e-04 1.5422135213552147e-04 1.9384487903483969e-04 1.8182663232169528e-04 1.7115846774057132e-04 1.4480874866528863e-04 1.3007954467022747e-04 1.3863603482936103e-04 1.3110092690230888e-04 2.2625376365893119e-04 1.1031481249797960e-04 2.1012045093591597e-04 1.5443906817954196e-04 9.7192590476594771e-05 1.4731538307504778e-04 1.5040813803109471e-04 1.4878323129950788e-04 1.7353342138473629e-04 1.9709994348835662e-04 1.8148879322332808e-04 1.5021766132840790e-04 1.5067650176171871e-04 1.5698533648352356e-04 1.4873433156179286e-04 1.4159642195175597e-04 1.6178215949194018e-04 1.1575314758562757e-04 1.3356043177385638e-04 1.6545681965211779e-04 1.8255083437301235e-04 1.9362289631733240e-04 1.7409839273975220e-04 1.7232195112443008e-04 1.4748786543960506e-04 1.6209211916173944e-04 1.4997136211752647e-04 2.1439311480811956e-04 4.2946229425453380e-04 1.9237419908070159e-04 1.3943343456242389e-04 1.4569770086209991e-04 1.3903226619319184e-04 1.3187266971816108e-04 1.0998171261284093e-04 1.1955709308136408e-04 1.4989612287247828e-04 2.1970172098852151e-04 1.5755002758252536e-04 1.8222755707745559e-04 9.7320585956877037e-05 1.8630734447624313e-04 1.8099019867984757e-04 1.3367013288011071e-04 1.1961927476141708e-04 1.7468899758585595e-04 1.5313547381809583e-04 1.1580764789218620e-04 1.5354483749392824e-04 1.5540902774499431e-04 2.2327598308273067e-04 1.5886371268793536e-04 1.3362888318153968e-04 1.6702653355865884e-04 1.7289999376922591e-04 4.6824330177919340e-04 1.4977850358994710e-04 1.4521087968879999e-04 1.6359694651521114e-04 1.5616238384793407e-04 1.5592599916398970e-04 1.4473887657621531e-04 1.2286553586320840e-04 1.3586746519836932e-04 1.6658141337113448e-04 1.9472355422981869e-04 1.6013831137650882e-04 1.5529416324672383e-04 1.4702060208650913e-04 1.8758201976411975e-04 1.5359202721617544e-04 1.5719220696369557e-04 2.4230413503998279e-04 1.6769121939212478e-04 2.0608202528159321e-04 1.2969802157150598e-04 1.5946685939528151e-04 1.7556537702806825e-04 1.2683692851623299e-04 1.7876777055034418e-04 1.4682771214620909e-04 1.3097740723843726e-04 1.2569713985189319e-04 1.8637819235780802e-04 1.4173244207818826e-04 1.0000000000000000e+02 
1.35000000e+03 6.7710403982988623e-05 6.4271924397824002e-05 6.8704683426039758e-05 6.6177582209243110e-05 6.6108148231912243e-05 6.8555045658033462e-05 6.8799579923371155e-05 6.3528217352745589e-05 7.0997242021775164e-05 4.4853928998205259e-05 6.4085116609407074e-05 7.2351798925240348e-05 5.6031496488942535e-05 1.8557948111330206e-04 6.0464905902527576e-05 8.0574198778826059e-05 7.5051888476942080e-05 7.1236920373919405e-05 5.8574628385936417e-05 5.0285892312972762e-05 5.5789008302585484e-05 5.1244049135113092e-05 9.2633494435416335e-05 4.1538577845241804e-05 9.6528368688356586e-05 6.0558086945603181e-05 3.6847603809494837e-05 5.9402137396184428e-05 6.1257565747943068e-05 5.9689228301446714e-05 7.2635788131314658e-05 8.1110325215773082e-05 7.5505890849435103e-05 5.9937953182555643e-05 6.2235627184185232e-05 6.3029398174606238e-05 5.9795197160172648e-05 5.5996782180309004e-05 6.4832616852282624e-05 4.2190017077350094e-05 5.3565709631141013e-05 6.6971662097707843e-05 7.3898739289858650e-05 8.1208046779519764e-05 7.0954259659552281e-05 7.0512739034130325e-05 6.1486724338868020e-05 6.6793796104546891e-05 5.9427180200128730e-05 9.0292142820305897e-05 2.1216234087420834e-04 7.8645566181561422e-05 5.6162256286855191e-05 5.8092728999539099e-05 5.3917111057958937e-05 5.5085825851413553e-05 4.1123421588852471e-05 4.4945305348006026e-05 6.0222515701995241e-05 9.0773948402608529e-05 6.5956358480436542e-05 7.4176198644394014e-05 3.4205606625372719e-05 7.7228338626670392e-05 7.6851606556786243e-05 5.1735166550122155e-05 4.5438711334624417e-05 7.1880508414294859e-05 5.9580615372172045e-05 4.5198930341866083e-05 6.1957191265148227e-05 6.2779136705706247e-05 9.5961092444359173e-05 6.4560953773511916e-05 5.1831239169307384e-05 6.7799783016250531e-05 7.1156362935202353e-05 2.2567245395772086e-04 6.3068014537982295e-05 5.4594863526361798e-05 6.4692187981697587e-05 6.1887000178905758e-05 6.1934915811465163e-05 5.8768911744893177e-05 4.6160410937627688e-05 5.4006965331693763e-05 6.6538961447012789e-05 8.4446354394987705e-05 6.4885141317506010e-05 6.0523555275519280e-05 6.1412489128501795e-05 7.7052196770204399e-05 6.0050670577460221e-05 6.2553644497693599e-05 1.0839681857307896e-04 6.7394918906960545e-05 8.2714135448492355e-05 4.9431272112779109e-05 6.4750489547075215e-05 7.1443055729780911e-05 5.2350588064553750e-05 7.6009742544900591e-05 5.9404186788467502e-05 5.4227540713201753e-05 4.9038073945721739e-05 7.7212108226047894e-05 5.7264171021290810e-05 1.0000000000000000e+02 
1.55000000e+03 4.7062211946793867e-05 4.4916375030988552e-05 4.8084590700847003e-05 4.5933496169219062e-05 4.5947167864761871e-05 4.7827102635923423e-05 4.7898084933366520e-05 4.5764327288867683e-05 4.8317299792380148e-05 2.2736964900588527e-05 4.6582404274358607e-05 5.1149150483668455e-05 3.9266349050062000e-05 1.6289754065124633e-04 3.7968529819543550e-05 5.6316103683188108e-05 5.1683058132021067e-05 5.0477718433819439e-05 4.0366949582221604e-05 3.1115587850396734e-05 3.7191788153427691e-05 3.2424608712083058e-05 6.2368071968062867e-05 2.3589596412354359e-05 8.3983239800815204e-05 3.7524584308842198e-05 2.3480447838393677e-05 3.9584506658882247e-05 4.1636122015394390e-05 3.9842550767582849e-05 5.1788865668789032e-05 5.5252745951075776e-05 5.2242919188878704e-05 3.8749397742509248e-05 4.3728535223995094e-05 4.1045821098235713e-05 4.0918518118102177e-05 3.6258683682983312e-05 4.3183430391052553e-05 2.2334034671812815e-05 3.6260563991996336e-05 4.4902582829832517e-05 4.8468128435178566e-05 5.9369978051162642e-05 4.8613097734276357e-05 4.9443280112107901e-05 4.4447735346356672e-05 4.7719131218311778e-05 3.8484825035991551e-05 6.5563635398627399e-05 1.9763637059361504e-04 5.2795768040333933e-05 3.7698136703654362e-05 3.7474622191794838e-05 3.2671622257496594e-05 4.0104316693113893e-05 2.3360060858775681e-05 2.5568702468583915e-05 4.0288116409122946e-05 6.2420914789878805e-05 4.7820663519139947e-05 5.0007747531163886e-05 1.5891796841326569e-05 5.5370122093595745e-05 5.7220231015973330e-05 3.1493930830591091e-05 2.7578211900706735e-05 4.9742176372238428e-05 3.6555831210698278e-05 2.8646904984598517e-05 4.1304195431993826e-05 4.1793631597266706e-05 7.2493214644641320e-05 4.3888038596144249e-05 3.1261868722229709e-05 4.6557082821147349e-05 5.0190238187487954e-05 1.9813185569160136e-04 4.6954149393644229e-05 3.0958793729143335e-05 4.0568133911428260e-05 4.0074947964034706e-05 3.9565218455428041e-05 4.0511289101384805e-05 2.7418454940043127e-05 3.5249274047816342e-05 4.3660932987740436e-05 6.5600825559090797e-05 4.3155936306678859e-05 3.7313483116096329e-05 4.4399956203177612e-05 5.3047243400309499e-05 3.6692407963701985e-05 3.9804222950131373e-05 8.5315429450436277e-05 4.4276099732840660e-05 5.2204782641878169e-05 2.9095172255757322e-05 4.3534730565841730e-05 4.8203044159319077e-05 3.6884091571091490e-05 5.6937074426568641e-05 4.1138129641977795e-05 4.0934552651487404e-05 3.1213272722063385e-05 5.4553959590554665e-05 3.8826728617500600e-05 3.0000000000000000e+02 
1.85000000e+03 3.9814831723389058e-06 3.7491199474559696e-06 4.1960358689676829e-06 3.8541271958211863e-06 3.8297251710371490e-06 4.1054562023391055e-06 4.1198536358143085e-06 3.9272650672355515e-06 3.5537811678177698e-06 -1.3506770937538041e-06 4.7518714279588989e-06 4.6509625522220206e-06 3.4851393644620115e-06 2.3452027593087830e-05 2.1453645792320288e-06 4.3216382145932206e-06 3.8298657608489022e-06 4.2704728052024345e-06 3.5178407890187246e-06 1.7926042112439983e-06 2.6827734901984900e-06 2.1494716520572442e-06 4.1581631442870421e-06 7.6256193861702370e-07 1.2282847078372525e-05 -2.8347316019731967e-06 1.9779388078063957e-06 2.8934193093730708e-06 2.9848233405779180e-06 3.0817083555920222e-06 4.1575454095602880e-06 4.2250000158027619e-06 3.6993622718321427e-06 2.3074569662501482e-06 3.6729869771224152e-06 2.4424325037245909e-06 3.6325187090675377e-06 2.5247790474340390e-06 3.2874226888659034e-06 7.8298752851839679e-08 2.7658705328747211e-06 3.2293872603279977e-06 2.8002420734959979e-06 5.7653492548277882e-06 3.8517495877481235e-06 4.5306838832643232e-06 4.0759410340606109e-06 4.6208608390593533e-06 2.5157360078882506e-06 5.8504973265033662e-06 3.1578875946011141e-05 3.5314361116317705e-06 2.7609419961626549e-06 2.1337377727433813e-06 1.4300534061153395e-06 3.6549770678086231e-06 8.6070060025436445e-07 1.1588010207046890e-06 3.0799846142082245e-06 4.6316628664381005e-06 4.2226700719844249e-06 3.7654747847973208e-06 -6.1817170755057516e-07 5.1187096622935184e-06 5.4422976455856134e-06 1.4200296486929972e-06 1.4864081385381545e-06 3.7682062985860921e-06 3.9427489794860900e-07 1.7486198082338439e-06 3.0682143784932387e-06 2.9669971991574920e-06 7.3468586989009557e-06 3.4659177155353148e-06 1.4765990856325396e-06 3.9311882409972147e-06 4.5661440492542854e-06 2.7555417898140412e-05 4.9027156764716739e-06 3.5738355136003464e-07 2.0734603617383042e-06 2.6054656114952243e-06 2.4954907290680204e-06 3.2237852165627447e-06 1.6187329168541576e-06 2.3965160133300983e-06 3.0929451318999602e-06 7.4665739393708186e-06 2.5607783593043615e-06 1.9289547352201704e-06 4.1201836425587230e-06 4.1419793895503664e-06 1.6290997050582171e-06 2.2471262544455247e-06 9.7604707943150875e-06 2.9037751895662065e-06 2.4886890168764944e-06 2.3699528111250299e-06 3.1116223788895621e-06 3.5634522742814802e-06 3.4424988938315494e-06 5.8586528134880182e-06 3.8190761163981654e-06 4.9298918700497720e-06 2.1151215920758893e-06 4.8912175777757013e-06 3.2051846632284073e-06 3.0000000000000000e+02 


==> anc/LHC8-PTavt-MT2-NNPDF30QED-pheno.dat <==
2.50000000e+01 4.4474817652086458e+01 4.2112804000087174e+01 4.5668691061962456e+01 4.3608864030975141e+01 4.5340771273197774e+01 4.1959070413958827e+01 4.5949676761535471e+01 5.00000000e+01 1.0193701207030039e+00 
7.50000000e+01 8.3562363213395543e+01 7.9873045444766532e+01 8.4868168861800299e+01 8.1809929562581544e+01 8.5314796864209541e+01 7.9477991866611930e+01 8.5747804151035140e+01 5.00000000e+01 1.0083781134002980e+00 
1.25000000e+02 6.3553663667894213e+01 6.0785847494266179e+01 6.4570868382069776e+01 6.2041871624920645e+01 6.5065455710867766e+01 6.0399884735851714e+01 6.5375810920928160e+01 5.00000000e+01 1.0003207557722573e+00 
1.75000000e+02 3.3360366101009099e+01 3.1885788546571277e+01 3.3877952710448561e+01 3.2397495096679101e+01 3.4323237105339096e+01 3.1599258626994157e+01 3.4453534189296761e+01 5.00000000e+01 9.9473998542522435e-01 
2.25000000e+02 1.5065680687700453e+01 1.4380479545947809e+01 1.5311973268081850e+01 1.4555067303398051e+01 1.5576294072002860e+01 1.4211147696594855e+01 1.5632589907399414e+01 5.00000000e+01 9.8967738485382173e-01 
2.75000000e+02 6.5357360681518646e+00 6.2373909960449767e+00 6.6332508687426319e+00 6.2866454384729087e+00 6.7848266978308205e+00 6.1470769323473364e+00 6.8032342515627358e+00 5.00000000e+01 9.8533725013950935e-01 
3.25000000e+02 2.8729194733201950e+00 2.7436030227616937e+00 2.9083835626989365e+00 2.7523142107536440e+00 2.9935247358867461e+00 2.6960908168648681e+00 2.9986307735052224e+00 5.00000000e+01 9.8081032406744706e-01 
3.75000000e+02 1.3008799017967914e+00 1.2445123637331152e+00 1.3150250922506459e+00 1.2402295123358338e+00 1.3615302912577485e+00 1.2180803300036607e+00 1.3631579569586347e+00 5.00000000e+01 9.7665635999888234e-01 
4.25000000e+02 6.1465021094698613e-01 5.8911635701717469e-01 6.1963633748385083e-01 5.8175063757214363e-01 6.4754978432182841e-01 5.7300456742025463e-01 6.4792547782928567e-01 5.00000000e+01 9.7182162687293583e-01 
4.75000000e+02 3.0231793731404344e-01 2.9006300184266748e-01 3.0448283149316441e-01 2.8531260697228517e-01 3.1932326765580171e-01 2.8135690910834910e-01 3.1946051666602887e-01 5.00000000e+01 9.6803120863370951e-01 
5.25000000e+02 1.5319144410017335e-01 1.4748030987802355e-01 1.5392340340537247e-01 1.4391686858856614e-01 1.6246601961178050e-01 1.4229948353175800e-01 1.6249485827696730e-01 5.00000000e+01 9.6407423471656140e-01 
5.75000000e+02 8.0409675079635548e-02 7.7566541673246947e-02 8.0651727060175149e-02 7.5108799300453929e-02 8.5710550858817167e-02 7.4394470046318967e-02 8.5716074347274337e-02 5.00000000e+01 9.5794113992758578e-01 
6.25000000e+02 4.3438043684315128e-02 4.2021793577438529e-02 4.3518145385200949e-02 4.0297311375030224e-02 4.6578775993600031e-02 3.9992762301929351e-02 4.6579797290356009e-02 5.00000000e+01 9.5567355379530761e-01 
6.75000000e+02 2.4126727262611797e-02 2.3384654818020240e-02 2.4155065414587045e-02 2.2229489928487958e-02 2.6023964596735637e-02 2.2089527955961752e-02 2.6024176221833284e-02 5.00000000e+01 9.5209583268826170e-01 
7.25000000e+02 1.3667630608534220e-02 1.3294496099906824e-02 1.3667630608534220e-02 1.2483742878934233e-02 1.4851518338134206e-02 1.2426333094710069e-02 1.4851518338134206e-02 5.00000000e+01 9.4940572725896977e-01 
7.75000000e+02 7.8516926502005153e-03 7.6708994792311367e-03 7.8526482729872286e-03 7.1407365669965781e-03 8.5626487334044526e-03 7.1181091696655143e-03 8.5626493756484102e-03 5.00000000e+01 9.4507609264112535e-01 
8.25000000e+02 4.6479210265329834e-03 4.5405791084539493e-03 4.6479210265329834e-03 4.2009402156971713e-03 5.0949018373687956e-03 4.1882318569495284e-03 5.0949018373687956e-03 5.00000000e+01 9.4390647582690879e-01 
8.75000000e+02 2.7734038840516203e-03 2.7142832422356955e-03 2.7743705538832483e-03 2.4728932991511664e-03 3.0739144689520743e-03 2.4671329877425851e-03 3.0739160237195154e-03 5.00000000e+01 9.4172686402392458e-01 
9.25000000e+02 1.6689441119459455e-03 1.6237256248651890e-03 1.6725877938340190e-03 1.4814176990165697e-03 1.8564705248753221e-03 1.4760429270868802e-03 1.8565059203288371e-03 5.00000000e+01 9.4025301937506689e-01 
9.75000000e+02 1.0206772692914101e-03 9.9070135492813948e-04 1.0242440745159250e-03 9.0043756323228679e-04 1.1409169753505330e-03 8.9675736630928822e-04 1.1409698667889034e-03 5.00000000e+01 9.4010768999003869e-01 
1.02500000e+03 6.3260094238485622e-04 6.1390096663099575e-04 6.3514627183058306e-04 5.5309076191611343e-04 7.1211112285359923e-04 5.5092133727215368e-04 7.1215185375713005e-04 5.00000000e+01 9.3985584151976564e-01 
1.07500000e+03 3.9388852590081677e-04 3.8039943978944115e-04 3.9636542302277786e-04 3.4109852012218487e-04 4.4667853167944867e-04 3.3940237945763273e-04 4.4673660750706591e-04 5.00000000e+01 9.3870983051412915e-01 
1.12500000e+03 2.4764740313518993e-04 2.3840029246756806e-04 2.4940492752107308e-04 2.1071552817720463e-04 2.8457927809317531e-04 2.0957546539081569e-04 2.8462107322458247e-04 5.00000000e+01 9.3923161982930070e-01 
1.17500000e+03 1.5821405221470931e-04 1.5272166570600446e-04 1.5943229550895383e-04 1.3282508782656095e-04 1.8360301660285772e-04 1.3223779724476283e-04 1.8363222739363670e-04 5.00000000e+01 9.4050347191336181e-01 
1.25000000e+03 1.6481463965009997e-04 1.5818248009310997e-04 1.6665955638497308e-04 1.3578440026536026e-04 1.9384487903483969e-04 1.3503645402497051e-04 1.9390344362162667e-04 1.00000000e+02 9.4683031693995523e-01 
1.35000000e+03 6.7710403982988623e-05 6.4271924397824002e-05 6.8799579923371155e-05 5.4227540713201753e-05 8.1193267252775486e-05 5.3795996205100206e-05 8.1237188751767778e-05 1.00000000e+02 9.5417270131132248e-01 
1.55000000e+03 4.7062211946793867e-05 4.4916375030988552e-05 4.8084590700847003e-05 3.6555831210698278e-05 5.7568592682889442e-05 3.6338935757073055e-05 5.7618219453826980e-05 3.00000000e+02 9.7767631030240754e-01 
1.85000000e+03 3.9814831723389058e-06 3.7491199474559696e-06 4.1960358689676829e-06 2.1494716520572442e-06 5.8134946926205670e-06 2.1347945470631871e-06 5.8260153813489314e-06 3.00000000e+02 1.0613760445598299e+00 


==> anc/LHC8-PTavt-MT2-PDF4LHC15LUXqed-all_members.dat <==
2.50000000e+01 4.4552156278729719e+01 4.5638799827196912e+01 4.2162495318605842e+01 4.5824940916699845e+01 4.4827737229372836e+01 4.2597181828431232e+01 4.4412509803694391e+01 4.4658228260950558e+01 4.4577836473874349e+01 4.4548212272176379e+01 4.4727945549938184e+01 4.4851569187659130e+01 4.4577262382552441e+01 4.4302217209048159e+01 4.4402134792477511e+01 4.4629909129543698e+01 4.4452839053117266e+01 4.4680453168172782e+01 4.4892523662567235e+01 4.4751756538359892e+01 4.4684218374062254e+01 4.4378332515136051e+01 4.4651333407496395e+01 4.4388926713301977e+01 4.4744968920124350e+01 4.4679529818677345e+01 4.4602493271663633e+01 4.4223332704580713e+01 4.4657304464153867e+01 4.4075679020224072e+01 4.4392558197659589e+01 4.4748062458094580e+01 4.4489339119817849e+01 4.4503402258622138e+01 4.4610580842523909e+01 4.4601730343321499e+01 4.4521375702462606e+01 4.4457049040558381e+01 4.4572791409870582e+01 4.4584729543999345e+01 4.4614042361786396e+01 4.4626990956542542e+01 4.4589885875147651e+01 4.4586168954531260e+01 4.4588529366096871e+01 4.4556184923797453e+01 4.4485341566729126e+01 4.4557480547952117e+01 4.4598425170599455e+01 4.4470889890344424e+01 4.4592267316045302e+01 4.4567013453287998e+01 4.4473287764525864e+01 4.4559940042582383e+01 4.4567301101081931e+01 4.4524302083774906e+01 4.4551500945972592e+01 4.4590186256933968e+01 4.4596856890253818e+01 4.4554693156354155e+01 4.4515458095504826e+01 4.4523843459839860e+01 4.4579864146230641e+01 4.4546947455002957e+01 4.4500451760672611e+01 4.4518121435126346e+01 4.4538532390971980e+01 4.4547527074039571e+01 4.4561457304213071e+01 4.4562979311711338e+01 4.4563734533185446e+01 4.4538358009319651e+01 4.4537549877572502e+01 4.4556480700151255e+01 4.4561510911325961e+01 4.4597482814409602e+01 4.4541817322977998e+01 4.4581453052249202e+01 4.4586178089873883e+01 4.4539807745882442e+01 4.4567269642671718e+01 4.4543966415601062e+01 4.4546035539081245e+01 4.4566990535702821e+01 4.4560451470033129e+01 4.4539496872107691e+01 4.4601788098304048e+01 4.4553496855398812e+01 4.4564617996534935e+01 4.4537346186709037e+01 4.4520402856523461e+01 4.4518046287548380e+01 4.4570817948859293e+01 4.4494306110029271e+01 4.4527333515282528e+01 4.4529829219886871e+01 4.4562727044521360e+01 4.4535985224030604e+01 4.4544612382567287e+01 4.4538353829675295e+01 4.4534428536524231e+01 4.4556025802484911e+01 4.4541611412646098e+01 4.4557578364257736e+01 4.4546043451794610e+01 4.4535769750999471e+01 4.4553295787573390e+01 4.4558481790620846e+01 4.4560120292140809e+01 4.4559004660923819e+01 4.4559065259485983e+01 4.4559495757271058e+01 4.4558803787116496e+01 4.4560606414551202e+01 5.0000000000000000e+01 
7.50000000e+01 8.3595292342565131e+01 8.4500644424810076e+01 7.9896503642863934e+01 8.4934403325867578e+01 8.3997836154141766e+01 8.0671611056238604e+01 8.3407555822045367e+01 8.3806827987001370e+01 8.3625701044954212e+01 8.3627982591403324e+01 8.3950227158446054e+01 8.4160094224587397e+01 8.3657027404418514e+01 8.3114307564180351e+01 8.3294378262757036e+01 8.3751432472857999e+01 8.3418886223682676e+01 8.3783022486055287e+01 8.4300997428924418e+01 8.4060088029635395e+01 8.3906215722904179e+01 8.3254506504589614e+01 8.3743684890856287e+01 8.3281395774141316e+01 8.3984521462854957e+01 8.3861038828362609e+01 8.3651279591389780e+01 8.2936171138049701e+01 8.3805440446244248e+01 8.2641596826079677e+01 8.3282588689552071e+01 8.3984084729689002e+01 8.3468330226004369e+01 8.3502417725677091e+01 8.3706329773175270e+01 8.3690576884410362e+01 8.3532304263902574e+01 8.3399587060899151e+01 8.3633239517539025e+01 8.3652950001423747e+01 8.3724254386441274e+01 8.3737482524930712e+01 8.3668535130564450e+01 8.3657551073824763e+01 8.3669410282972109e+01 8.3604542237248225e+01 8.3469269587422360e+01 8.3608309661892633e+01 8.3688380374426941e+01 8.3435870500457838e+01 8.3675010219196707e+01 8.3626628948929621e+01 8.3445967652910539e+01 8.3612301071145495e+01 8.3622110419854792e+01 8.3542274119750232e+01 8.3593313994448380e+01 8.3670579416851027e+01 8.3683258856934515e+01 8.3600431865299726e+01 8.3524619549697931e+01 8.3539975301749692e+01 8.3645136198738783e+01 8.3584147642985585e+01 8.3496708029873631e+01 8.3529769835894029e+01 8.3570800402808700e+01 8.3584447509271925e+01 8.3612446456290712e+01 8.3614815723725442e+01 8.3619296372388348e+01 8.3568181701519833e+01 8.3565264933176607e+01 8.3601846847526147e+01 8.3612633412208893e+01 8.3683012740275984e+01 8.3575320839479048e+01 8.3650092971264328e+01 8.3660223344681313e+01 8.3572022530708239e+01 8.3625107811073789e+01 8.3578860848343837e+01 8.3583389211697082e+01 8.3624225222502048e+01 8.3611946402556327e+01 8.3570646227713198e+01 8.3690503268434895e+01 8.3598361145638592e+01 8.3618549130667120e+01 8.3567633141307240e+01 8.3533110742391017e+01 8.3528454686109995e+01 8.3632028486183714e+01 8.3483156187260633e+01 8.3546834760123957e+01 8.3551935336140730e+01 8.3615905721408240e+01 8.3563852774389105e+01 8.3580676864650158e+01 8.3568608387879422e+01 8.3560386094834968e+01 8.3602491268423464e+01 8.3575111907831854e+01 8.3606017338473961e+01 8.3583314922599484e+01 8.3563158251029336e+01 8.3597550685623233e+01 8.3604670973871777e+01 8.3607331461260316e+01 8.3605661245457981e+01 8.3605649894063390e+01 8.3606376603110505e+01 8.3605270894557677e+01 8.3608477752194617e+01 5.0000000000000000e+01 
1.25000000e+02 6.3604901301753998e+01 6.4363168741836304e+01 6.0835240228582791e+01 6.4621950378482239e+01 6.3948092703222976e+01 6.1502973489337769e+01 6.3406943570419827e+01 6.3785668927814079e+01 6.3603088562540428e+01 6.3687248891017795e+01 6.3910025300564484e+01 6.4036224221943613e+01 6.3672524133732821e+01 6.3228634571746873e+01 6.3350248524653196e+01 6.3737099410498551e+01 6.3487982132051300e+01 6.3668070192752360e+01 6.4230047715255779e+01 6.4088758357620932e+01 6.3930672437341116e+01 6.3329235977022485e+01 6.3655920724471997e+01 6.3360724735537914e+01 6.3940210720363297e+01 6.3843658793473686e+01 6.3583289485689221e+01 6.3044742513609719e+01 6.3782439114112876e+01 6.2796167493245669e+01 6.3349074296402073e+01 6.3931171581423257e+01 6.3494758752371403e+01 6.3532625349336378e+01 6.3691479205712312e+01 6.3680271895483706e+01 6.3548790361316350e+01 6.3431412662509075e+01 6.3631710448401364e+01 6.3643504918816170e+01 6.3722323643720507e+01 6.3715591379690629e+01 6.3664176317639907e+01 6.3649278496977793e+01 6.3669372963452957e+01 6.3614338062826455e+01 6.3508250318030896e+01 6.3619644838670276e+01 6.3685069565669430e+01 6.3473932324247713e+01 6.3672031284309860e+01 6.3634546676026375e+01 6.3489752432550326e+01 6.3621693521081994e+01 6.3623071016755432e+01 6.3564356108562706e+01 6.3602137005341561e+01 6.3667702913563311e+01 6.3677824033344329e+01 6.3609536839992458e+01 6.3548602543621818e+01 6.3559499764060988e+01 6.3638980143181129e+01 6.3594330338384871e+01 6.3527910557600300e+01 6.3552441612587543e+01 6.3587844079017216e+01 6.3593374053786434e+01 6.3617776348948084e+01 6.3618710425508311e+01 6.3626954762269065e+01 6.3582384127071407e+01 6.3578059593630122e+01 6.3607143158754717e+01 6.3617976083233970e+01 6.3675475020816783e+01 6.3588585358195061e+01 6.3646060026304461e+01 6.3655666998102042e+01 6.3587273091216865e+01 6.3629466698984558e+01 6.3590547096698792e+01 6.3595469312089037e+01 6.3628630991985908e+01 6.3619151822019433e+01 6.3584840659418447e+01 6.3680708905131993e+01 6.3608322588975149e+01 6.3622543371442774e+01 6.3583999945150985e+01 6.3553491176610997e+01 6.3549721055446881e+01 6.3635523596017336e+01 6.3514110160425005e+01 6.3565129455116491e+01 6.3569791175701859e+01 6.3621603015710583e+01 6.3579110560558988e+01 6.3593013866841027e+01 6.3583440374872559e+01 6.3575537377050274e+01 6.3610084446241657e+01 6.3588895901244726e+01 6.3613437515083746e+01 6.3595023359606863e+01 6.3578641483828498e+01 6.3606948283895363e+01 6.3596418694418524e+01 6.3598044590657665e+01 6.3597045786833093e+01 6.3596920506096168e+01 6.3597511159497266e+01 6.3596803246178382e+01 6.3598904137636659e+01 5.0000000000000000e+01 
1.75000000e+02 3.3349947960187599e+01 3.3748880960167952e+01 3.1874144831752247e+01 3.3873600866028845e+01 3.3553643184490085e+01 3.2279059650230565e+01 3.3212775731284822e+01 3.3461170473350009e+01 3.3331800900600570e+01 3.3433539514246348e+01 3.3534102992263144e+01 3.3575001424966715e+01 3.3398705760186488e+01 3.3151177117016985e+01 3.3200741034014150e+01 3.3427226872285843e+01 3.3303616242878299e+01 3.3324185839004102e+01 3.3730558023703907e+01 3.3693996611003563e+01 3.3580393987684644e+01 3.3201242886688071e+01 3.3324434107715923e+01 3.3224537022507604e+01 3.3553622037480309e+01 3.3495232614755338e+01 3.3282737064289812e+01 3.3019090698444380e+01 3.3452360603092814e+01 3.2872001042465484e+01 3.3206708330350494e+01 3.3542217670401669e+01 3.3282653023670129e+01 3.3310843795667282e+01 3.3396099067045363e+01 3.3390673031280265e+01 3.3314240270746978e+01 3.3241136177091462e+01 3.3361931900735122e+01 3.3364965409351711e+01 3.3424732316542816e+01 3.3410375877010232e+01 3.3384045536827998e+01 3.3370591550683514e+01 3.3388630763361448e+01 3.3357412492886716e+01 3.3298442979740102e+01 3.3360990401608113e+01 3.3398397955333991e+01 3.3274506458322229e+01 3.3389649090306442e+01 3.3369504942251652e+01 3.3288616176669926e+01 3.3361155061973243e+01 3.3357654315473802e+01 3.3329329080488918e+01 3.3347456190398461e+01 3.3386712988188300e+01 3.3392443984531909e+01 3.3352344444740673e+01 3.3318772523780765e+01 3.3323994446708909e+01 3.3364985044838591e+01 3.3342652075652865e+01 3.3308823596484110e+01 3.3320586947982044e+01 3.3342372247768928e+01 3.3341234791303144e+01 3.3356440998034870e+01 3.3356521732846836e+01 3.3364070069213838e+01 3.3337164218630221e+01 3.3332818642178388e+01 3.3349050986779012e+01 3.3356989157415065e+01 3.3389675802460744e+01 3.3340695163657017e+01 3.3370908052856862e+01 3.3377608623922725e+01 3.3340605600007066e+01 3.3364214665981557e+01 3.3340806764557939e+01 3.3344687674327950e+01 3.3363555156218766e+01 3.3358456423042036e+01 3.3338302982412095e+01 3.3392021551041566e+01 3.3352501916995465e+01 3.3359223774833630e+01 3.3339010474268839e+01 3.3319874407466408e+01 3.3317772655820797e+01 3.3368078657457900e+01 3.3298252870451940e+01 3.3326803828433142e+01 3.3329871579836137e+01 3.3359492037984651e+01 3.3335041068305188e+01 3.3343142605928911e+01 3.3337856032325611e+01 3.3332306122668953e+01 3.3352343801059284e+01 3.3341090442303049e+01 3.3354727103880840e+01 3.3344041706786761e+01 3.3334730469170850e+01 3.3351058617574438e+01 3.3356065753104531e+01 3.3356602762240698e+01 3.3356247328771708e+01 3.3356257644546005e+01 3.3356416292237505e+01 3.3356127093779861e+01 3.3357095067090619e+01 5.0000000000000000e+01 
2.25000000e+02 1.5056059018884239e+01 1.5258725422145639e+01 1.4367140285724810e+01 1.5308255234790227e+01 1.5160026755673410e+01 1.4575696632928317e+01 1.4977286936136430e+01 1.5115846791008956e+01 1.5040315587787045e+01 1.5113289253857397e+01 1.5150865999724724e+01 1.5156618745170649e+01 1.5083374745139398e+01 1.4967746026385884e+01 1.4981584893629643e+01 1.5094274199682694e+01 1.5043552560282917e+01 1.5013925278064557e+01 1.5250079989976697e+01 1.5255043920622066e+01 1.5188558796381379e+01 1.4990530110910479e+01 1.5014769553391396e+01 1.5003775925782834e+01 1.5162291851268140e+01 1.5129829899557455e+01 1.4991613729451334e+01 1.4889315659890070e+01 1.5106423111866086e+01 1.4813701012699187e+01 1.4988108355227302e+01 1.5153981243985017e+01 1.5021096331313707e+01 1.5037731286008887e+01 1.5076912618807903e+01 1.5075054874006470e+01 1.5036536352871142e+01 1.4996905146444988e+01 1.5060222433677454e+01 1.5059625942422000e+01 1.5096805927369958e+01 1.5085131990015300e+01 1.5073147417935937e+01 1.5063865384583069e+01 1.5075771289496663e+01 1.5061227941863056e+01 1.5032421821867196e+01 1.5062703738480209e+01 1.5081382063601351e+01 1.5018377682944967e+01 1.5076421165941177e+01 1.5067177845226684e+01 1.5027948492032126e+01 1.5062391292691505e+01 1.5058434321309704e+01 1.5047483705998088e+01 1.5054299014772809e+01 1.5074778697678598e+01 1.5077520478406647e+01 1.5057045241854732e+01 1.5041438034419039e+01 1.5043448288566479e+01 1.5061452361771654e+01 1.5051676275342562e+01 1.5037581246469202e+01 1.5042048544624249e+01 1.5053665150050799e+01 1.5050699492156141e+01 1.5058868725690875e+01 1.5058837357640041e+01 1.5063844899008735e+01 1.5050160870801752e+01 1.5046650011377181e+01 1.5054592409041016e+01 1.5059563938037677e+01 1.5075488378209604e+01 1.5051610700714100e+01 1.5065183311683320e+01 1.5069175301243034e+01 1.5051992774877428e+01 1.5063295314610508e+01 1.5051099279041779e+01 1.5053540370871429e+01 1.5062850829826012e+01 1.5060439374885879e+01 1.5050312385594939e+01 1.5076303893367877e+01 1.5057684659041469e+01 1.5060380329698461e+01 1.5051056325309876e+01 1.5040756476553787e+01 1.5039837586709377e+01 1.5065342101962544e+01 1.5030594415817028e+01 1.5044453585159545e+01 1.5046195579420861e+01 1.5060949358152167e+01 1.5048627912758334e+01 1.5052810437935340e+01 1.5050215699555128e+01 1.5046861445140415e+01 1.5056965695864989e+01 1.5051878281230660e+01 1.5058491650878674e+01 1.5053099375391474e+01 1.5048365823523017e+01 1.5056819955710464e+01 1.5052636716814238e+01 1.5052730469068033e+01 1.5052609931250268e+01 1.5052656152007440e+01 1.5052693044778863e+01 1.5052650468715763e+01 1.5052969763097094e+01 5.0000000000000000e+01 
2.75000000e+02 6.5206747658408091e+00 6.5866951802922067e+00 6.2248991444029560e+00 6.6147779248998253e+00 6.5648467444444902e+00 6.3225019746207130e+00 6.4839159596090541e+00 6.5512306928347748e+00 6.5111639496706193e+00 6.5532834699157370e+00 6.5665837494706585e+00 6.5636181001372567e+00 6.5339934625258351e+00 6.4835110455381288e+00 6.4853167685288078e+00 6.5382849006154586e+00 6.5189513619901804e+00 6.4888711799194541e+00 6.6127433431776605e+00 6.6246260991062424e+00 6.5899179622212314e+00 6.4946060412907736e+00 6.4886685418462946e+00 6.5010367945001937e+00 6.5729085383392736e+00 6.5553758742289467e+00 6.4749007576098627e+00 6.4411619024734010e+00 6.5442468396168891e+00 6.4037668971427966e+00 6.4901237944276264e+00 6.5683409319539479e+00 6.5034738124182940e+00 6.5122526386351902e+00 6.5295946643598777e+00 6.5291536386060791e+00 6.5106715024717925e+00 6.4900971941193450e+00 6.5216236031367183e+00 6.5204719138449230e+00 6.5414825592892178e+00 6.5342282451677525e+00 6.5287669126475825e+00 6.5231379260888778e+00 6.5301268272276571e+00 6.5239830510060566e+00 6.5101888447240706e+00 6.5242712451554086e+00 6.5331808099733033e+00 6.5025324685275354e+00 6.5307175764827292e+00 6.5266325933254192e+00 6.5083456732149694e+00 6.5239947599201118e+00 6.5210078492682371e+00 6.5175317123811825e+00 6.5194810959402485e+00 6.5297507494868805e+00 6.5309143072236981e+00 6.5208053310752279e+00 6.5141394995338873e+00 6.5148094512256369e+00 6.5222239940373141e+00 6.5181378396816498e+00 6.5129538424342144e+00 6.5141875847511637e+00 6.5201551000014462e+00 6.5175509645800203e+00 6.5217539996414109e+00 6.5217464298480721e+00 6.5245788389503732e+00 6.5180567016478115e+00 6.5157840712229333e+00 6.5195131220977807e+00 6.5224292548296878e+00 6.5296171815475992e+00 6.5186681902047647e+00 6.5242804373722514e+00 6.5266357343038388e+00 6.5189273608591067e+00 6.5241072607600694e+00 6.5179762878818766e+00 6.5194960128290500e+00 6.5238490143145693e+00 6.5227647808738460e+00 6.5179221330740171e+00 6.5301088710666235e+00 6.5215436756961385e+00 6.5226116238942558e+00 6.5183936881074027e+00 6.5131793560931799e+00 6.5128197217032273e+00 6.5251853637869726e+00 6.5086609803623032e+00 6.5150791066867377e+00 6.5159728779540567e+00 6.5229146752116671e+00 6.5171164617704731e+00 6.5190731409443021e+00 6.5179490316163982e+00 6.5160391189939562e+00 6.5209536019623338e+00 6.5187622886511818e+00 6.5217473946470639e+00 6.5191528979115283e+00 6.5169263207295494e+00 6.5209517672464123e+00 6.5192041272896688e+00 6.5191748153666440e+00 6.5191970151671992e+00 6.5191619477680049e+00 6.5191863901048528e+00 6.5191723162347186e+00 6.5193122311901730e+00 5.0000000000000000e+01 
3.25000000e+02 2.8604850812620395e+00 2.8809867790296413e+00 2.7323158252870359e+00 2.8964885370572935e+00 2.8788785350583437e+00 2.7772937470047769e+00 2.8438166537418885e+00 2.8760732672678131e+00 2.8555240627522416e+00 2.8777986244458424e+00 2.8825647341901006e+00 2.8790674137156627e+00 2.8665393354734681e+00 2.8447906032522239e+00 2.8436710217113750e+00 2.8685149316231153e+00 2.8612710979162910e+00 2.8407289993314677e+00 2.9037081822272217e+00 2.9130032362521372e+00 2.8957124107383216e+00 2.8507806419822033e+00 2.8401916441276178e+00 2.8536115308313490e+00 2.8860324233535106e+00 2.8766005140907214e+00 2.8315587750828914e+00 2.8226648604833797e+00 2.8717130179405799e+00 2.8039340783525368e+00 2.8467425584014863e+00 2.8839031598694720e+00 2.8521596095331749e+00 2.8564897857667115e+00 2.8643045913922047e+00 2.8644127860932835e+00 2.8554037056737500e+00 2.8446917608697344e+00 2.8604858083998215e+00 2.8595617977789685e+00 2.8711148697416307e+00 2.8670054114587713e+00 2.8643425782079959e+00 2.8611350782953928e+00 2.8649812681063964e+00 2.8625558772376003e+00 2.8557870408305419e+00 2.8624064422658777e+00 2.8666949035586620e+00 2.8516543556626774e+00 2.8654743843928565e+00 2.8636723777044888e+00 2.8550216787007949e+00 2.8622775721320108e+00 2.8602646267388749e+00 2.8594849703847962e+00 2.8597407878829229e+00 2.8649811634809534e+00 2.8654331897057981e+00 2.8603440988264315e+00 2.8576314801159417e+00 2.8578025669296006e+00 2.8608023657964869e+00 2.8590443506852976e+00 2.8573896419238940e+00 2.8575134130771072e+00 2.8605428892798370e+00 2.8587428399681221e+00 2.8609054703974706e+00 2.8609060128084454e+00 2.8624413624116132e+00 2.8593678817773265e+00 2.8580013004216855e+00 2.8597466446307500e+00 2.8614200862702206e+00 2.8646700010663304e+00 2.8595928285517025e+00 2.8619189072269320e+00 2.8632538098935605e+00 2.8597603543840164e+00 2.8621105131441613e+00 2.8590241318689160e+00 2.8599336562176605e+00 2.8619571999771511e+00 2.8614868876559432e+00 2.8592263975339267e+00 2.8649339781129353e+00 2.8609480575525681e+00 2.8614257658099498e+00 2.8593921236730746e+00 2.8567891724530914e+00 2.8566544598421277e+00 2.8627043444562070e+00 2.8547662956727726e+00 2.8577571537744912e+00 2.8582084269161574e+00 2.8615635281605325e+00 2.8587776387151123e+00 2.8597124309022988e+00 2.8592117711307137e+00 2.8581391424440792e+00 2.8605462364812579e+00 2.8596162232582949e+00 2.8610008067605648e+00 2.8596959823905790e+00 2.8586368987147046e+00 2.8606249557901307e+00 2.8611784178479835e+00 2.8611256084383516e+00 2.8611466538998691e+00 2.8611472409809662e+00 2.8611408833738761e+00 2.8611437988858328e+00 2.8612068381634486e+00 5.0000000000000000e+01 
3.75000000e+02 1.3015097205565638e+00 1.3089028516024166e+00 1.2441513552247845e+00 1.3165587715121563e+00 1.3098951209098471e+00 1.2657286971243238e+00 1.2934296232346336e+00 1.3095959858334545e+00 1.2990888740453899e+00 1.3104987843319880e+00 1.3123153482743646e+00 1.3098489655112793e+00 1.3041411953781175e+00 1.2946817325298066e+00 1.2932771426813281e+00 1.3052029470125890e+00 1.3024566281167900e+00 1.2900359117591951e+00 1.3221912324440686e+00 1.3280150320171562e+00 1.3195916434567958e+00 1.2981868619652972e+00 1.2895582340271323e+00 1.2992741257834692e+00 1.3142323369053630e+00 1.3090985268234407e+00 1.2839733461893010e+00 1.2831442199943905e+00 1.3070636199164851e+00 1.2734161713346399e+00 1.2951687766416977e+00 1.3133564199471268e+00 1.2974051341667665e+00 1.2995069025579835e+00 1.3031939395852210e+00 1.3034359578949801e+00 1.2988758907567788e+00 1.2931852073012942e+00 1.3012846625890855e+00 1.3006832006498048e+00 1.3070440526059734e+00 1.3047791700785067e+00 1.3033896200662090e+00 1.3015715823186562e+00 1.3036769551034686e+00 1.3027841433518323e+00 1.2993392738401299e+00 1.3025459626500193e+00 1.3046860456194695e+00 1.2970564541797467e+00 1.3040518495782489e+00 1.3032465656651324e+00 1.2990101776707066e+00 1.3025343121531940e+00 1.3012257958857036e+00 1.3012880193490370e+00 1.3010404750457665e+00 1.3037972858263016e+00 1.3039849144443021e+00 1.3012896076113134e+00 1.3002615733987954e+00 1.3002600415972061e+00 1.3014765085975972e+00 1.3006804454918597e+00 1.3002989061342791e+00 1.3001146959777488e+00 1.3016815137904056e+00 1.3005423483262755e+00 1.3016593916723487e+00 1.3016583416366858e+00 1.3025099677948728e+00 1.3010149850745010e+00 1.3002251914525165e+00 1.3010628436922227e+00 1.3020236887172387e+00 1.3035228243131018e+00 1.3011143095225806e+00 1.3020745700129137e+00 1.3028448890001725e+00 1.3012187886306943e+00 1.3022866261929367e+00 1.3006982390039299e+00 1.3012395168597994e+00 1.3022008044039850e+00 1.3019889988250959e+00 1.3009369980311747e+00 1.3036931580253950e+00 1.3017523121029571e+00 1.3020043013014626e+00 1.3009503140792558e+00 1.2996276336063266e+00 1.2995863158695178e+00 1.3026268281200752e+00 1.2987003427917538e+00 1.3001326787102845e+00 1.3003583537791381e+00 1.3020327330214208e+00 1.3006672669424262e+00 1.3011330382089195e+00 1.3008903775839828e+00 1.3002856412680464e+00 1.3015060374903906e+00 1.3011009290470723e+00 1.3017716010506903e+00 1.3010918270093887e+00 1.3005651811727763e+00 1.3015795460974660e+00 1.3012524800310850e+00 1.3012180812802985e+00 1.3012399602155247e+00 1.3012285498278497e+00 1.3012211551209387e+00 1.3012327953683711e+00 1.3012568803829854e+00 5.0000000000000000e+01 
4.25000000e+02 6.1288113085435258e-01 6.1389815950454829e-01 5.8706488544191082e-01 6.1840445665956290e-01 6.1633103557519608e-01 5.9738179859899987e-01 6.0925700336390620e-01 6.1715336529048315e-01 6.1174959411366525e-01 6.1752374856091186e-01 6.1827981820440314e-01 6.1675549595153001e-01 6.1397385692360851e-01 6.0981220262537117e-01 6.0872514514786402e-01 6.1458817912373642e-01 6.1354422032249734e-01 6.0636722577089974e-01 6.2299936046117776e-01 6.2635938369960320e-01 6.2230869969760161e-01 6.1196076168696223e-01 6.0604966703287022e-01 6.1228308852861979e-01 6.1932583345901893e-01 6.1651650909490885e-01 6.0241479842048928e-01 6.0375970275241042e-01 6.1575211180198397e-01 5.9852275625143636e-01 6.0985940190874777e-01 6.1905690032427096e-01 6.1082141056165462e-01 6.1182692155940388e-01 6.1364355393672243e-01 6.1387710260452966e-01 6.1148586521839965e-01 6.0839466508477980e-01 6.1264211167861582e-01 6.1229509414481009e-01 6.1584790191323158e-01 6.1458415409053158e-01 6.1381675542376868e-01 6.1278551089691957e-01 6.1393776511910081e-01 6.1365392152315279e-01 6.1183897005436105e-01 6.1344810804041572e-01 6.1455528538768578e-01 6.1055669820642833e-01 6.1422114517743742e-01 6.1384162265999398e-01 6.1169608778714146e-01 6.1347783973667525e-01 6.1263632502859366e-01 6.1290059146467546e-01 6.1258532041785274e-01 6.1408663759153614e-01 6.1415611937608972e-01 6.1267114648505383e-01 6.1232507652786439e-01 6.1228817140764136e-01 6.1277671827068680e-01 6.1239670272260893e-01 6.1244093488318241e-01 6.1220685594431834e-01 6.1304189724474911e-01 6.1234056651265478e-01 6.1292374313782316e-01 6.1291701852954106e-01 6.1340286906728458e-01 6.1265223149171910e-01 6.1220379835326988e-01 6.1260937652012970e-01 6.1316896272657528e-01 6.1387975756343438e-01 6.1270376277009053e-01 6.1309511653883908e-01 6.1353459234528740e-01 6.1276623379736417e-01 6.1325060458888947e-01 6.1241351134793010e-01 6.1273994788866071e-01 6.1320577597160852e-01 6.1311201437820628e-01 6.1262740810686500e-01 6.1398044004633467e-01 6.1300390145876982e-01 6.1315031698714195e-01 6.1257310324070102e-01 6.1189373407435388e-01 6.1188109076918051e-01 6.1345246771150597e-01 6.1145794827284072e-01 6.1216295504953488e-01 6.1227070965927788e-01 6.1314443511092664e-01 6.1244811386018183e-01 6.1268523733403080e-01 6.1256240517413152e-01 6.1222598162900765e-01 6.1286431942277642e-01 6.1267729356132683e-01 6.1301166428660758e-01 6.1264026619396728e-01 6.1238069520035276e-01 6.1291432561690140e-01 6.1334497533601340e-01 6.1331956980116364e-01 6.1333478053874235e-01 6.1332803585886275e-01 6.1332732843316640e-01 6.1333429337772905e-01 6.1334124520209865e-01 5.0000000000000000e+01 
4.75000000e+02 2.9982110102608411e-01 2.9925485121729029e-01 2.8780531983599578e-01 3.0205040785845561e-01 3.0107114112275607e-01 2.9275384777865993e-01 2.9828947337435141e-01 3.0213260423761923e-01 2.9931130561811808e-01 3.0224268324147335e-01 3.0259248499548630e-01 3.0169187843019485e-01 3.0024978897125176e-01 2.9839772539062576e-01 2.9765610978096219e-01 3.0062082101495857e-01 3.0022106932426856e-01 2.9613132149954413e-01 3.0492096995379958e-01 3.0679404289282114e-01 3.0485898124419564e-01 2.9973919959202372e-01 2.9594443595817677e-01 2.9975766507691770e-01 3.0317022165769103e-01 3.0160336114454822e-01 2.9358592042516873e-01 2.9517131489472365e-01 3.0137095088837623e-01 2.9225497544423218e-01 2.9833764219532566e-01 3.0315168408063076e-01 2.9876869998715777e-01 2.9923651270434981e-01 3.0017496795349341e-01 3.0037306073037817e-01 2.9906321122150814e-01 2.9734684789225685e-01 2.9963034755262796e-01 2.9944003636096989e-01 3.0146346494374626e-01 3.0074676096509134e-01 3.0029982649648845e-01 2.9971674680242971e-01 3.0035106096474085e-01 3.0029706657968253e-01 2.9929697343197370e-01 3.0015286858737139e-01 3.0073493673735752e-01 2.9856792241805441e-01 3.0054994062326457e-01 3.0036056891197799e-01 2.9923988908794402e-01 3.0018306455397464e-01 2.9964244504744980e-01 2.9990729613731398e-01 2.9963437648893149e-01 3.0047827755008194e-01 3.0050031137550931e-01 2.9964613961627462e-01 2.9957811849670041e-01 2.9954012073912795e-01 2.9972892689872255e-01 2.9953832899838695e-01 2.9969128317130489e-01 2.9949180487851906e-01 2.9994406790118211e-01 2.9952156326105894e-01 2.9982158555534166e-01 2.9981184190324578e-01 3.0010583632082238e-01 2.9970842922809643e-01 2.9946368768015197e-01 2.9965916160701295e-01 2.9998607315309328e-01 3.0033654795818371e-01 2.9974508601834038e-01 2.9989907473511107e-01 3.0015289179292504e-01 2.9978494032891667e-01 3.0000051356171259e-01 2.9954274605823156e-01 2.9974931036982017e-01 2.9998034850002930e-01 2.9993434193547364e-01 2.9971866424779936e-01 3.0039673584178539e-01 2.9988861143291373e-01 2.9998213062876777e-01 2.9964703542503096e-01 2.9928873278452411e-01 2.9928454787383751e-01 3.0012486396921667e-01 2.9907644857715010e-01 2.9943096030597072e-01 2.9948083090648359e-01 2.9995842791259153e-01 2.9959373275835799e-01 2.9971868013406733e-01 2.9965116599051433e-01 2.9946381420609980e-01 2.9980635930141858e-01 2.9971714451527182e-01 2.9989343047716238e-01 2.9968129040471064e-01 2.9954712819709595e-01 2.9984047944699443e-01 2.9976436005546925e-01 2.9974803436810876e-01 2.9975813567324833e-01 2.9975522424500067e-01 2.9975471264972470e-01 2.9975797545515559e-01 2.9976055564411197e-01 5.0000000000000000e+01 
5.25000000e+02 1.5257792616998861e-01 1.5192549940359837e-01 1.4674081704938646e-01 1.5348812125062178e-01 1.5309476904528826e-01 1.4925896423146043e-01 1.5184337236492532e-01 1.5386058107323788e-01 1.5236167214174498e-01 1.5386016809011269e-01 1.5404339109892873e-01 1.5351585717013452e-01 1.5272628025902935e-01 1.5189706159914174e-01 1.5140996444204810e-01 1.5295506395727093e-01 1.5280232581582984e-01 1.5045972750513970e-01 1.5523646815602998e-01 1.5626559253196584e-01 1.5535706191623144e-01 1.5275413337595486e-01 1.5036433170580363e-01 1.5266043385059086e-01 1.5436505351542837e-01 1.5347777588570072e-01 1.4881375692951829e-01 1.5014575568566865e-01 1.5345304396686674e-01 1.4845222074183975e-01 1.5182245133244249e-01 1.5443994422783308e-01 1.5202520124825361e-01 1.5224030065964164e-01 1.5274998492413144e-01 1.5289818519366458e-01 1.5215218864210542e-01 1.5117636335849449e-01 1.5243827256967632e-01 1.5233594790755201e-01 1.5351716887654215e-01 1.5310020812214012e-01 1.5283099300840469e-01 1.5249390678378591e-01 1.5284877857857385e-01 1.5287399259621154e-01 1.5230261842304907e-01 1.5277917390302684e-01 1.5309489835540102e-01 1.5188056112541129e-01 1.5298852507397617e-01 1.5288742014728232e-01 1.5228292750280717e-01 1.5280155352971009e-01 1.5245473070606785e-01 1.5266562858934640e-01 1.5245970695408648e-01 1.5294887668232909e-01 1.5295266431259849e-01 1.5244366953042390e-01 1.5247405127913957e-01 1.5244293067947423e-01 1.5250882233185614e-01 1.5240997688046060e-01 1.5256459001211248e-01 1.5241301641635074e-01 1.5266595904730315e-01 1.5240889459886997e-01 1.5256533412289530e-01 1.5255608000952209e-01 1.5274038274581345e-01 1.5251886597506634e-01 1.5238537997245424e-01 1.5247958660811517e-01 1.5267591702839675e-01 1.5285507983806626e-01 1.5254795987441860e-01 1.5260036874937735e-01 1.5274965575401450e-01 1.5257411426653283e-01 1.5266586690700190e-01 1.5240926921878761e-01 1.5253977226133522e-01 1.5266009990131116e-01 1.5263342914341146e-01 1.5254203604812411e-01 1.5289051419494770e-01 1.5261627175837511e-01 1.5267931652241415e-01 1.5247716979506021e-01 1.5228189603088485e-01 1.5228114370224594e-01 1.5274613289811464e-01 1.5217445460264828e-01 1.5235866971657974e-01 1.5238003804300301e-01 1.5265303491245744e-01 1.5245325710013397e-01 1.5252197778814885e-01 1.5248355565320235e-01 1.5237766072349948e-01 1.5256696076614729e-01 1.5252290589583012e-01 1.5262030503954915e-01 1.5249345874664688e-01 1.5242268845599130e-01 1.5258907690936463e-01 1.5256085355417590e-01 1.5255093955336196e-01 1.5255592331479231e-01 1.5255463380630491e-01 1.5255318393998663e-01 1.5255637513861589e-01 1.5255754958331147e-01 5.0000000000000000e+01 
5.75000000e+02 8.0025883969891201e-02 7.9377976310387982e-02 7.7164659977707231e-02 8.0251589683590516e-02 8.0246945268338490e-02 7.8487382854849269e-02 7.9659420888575153e-02 8.0747730977526605e-02 7.9942320857647381e-02 8.0712655340128572e-02 8.0817367807102664e-02 8.0508439159905326e-02 8.0062413959340051e-02 7.9694331674645555e-02 7.9380403263236005e-02 8.0203313638644080e-02 8.0145055907026835e-02 7.8799483594763423e-02 8.1449184447708850e-02 8.2010689632236608e-02 8.1594324674410579e-02 8.0236859818259801e-02 7.8755331817181293e-02 8.0124603558646632e-02 8.0999624984140997e-02 8.0490371399236024e-02 7.7740197499452351e-02 7.8722225412365870e-02 8.0535551789508150e-02 7.7719498436392961e-02 7.9627823443758947e-02 8.1090206215630484e-02 7.9728797555325068e-02 7.9826861552129980e-02 8.0113697093194672e-02 8.0218106829015492e-02 7.9780836744572162e-02 7.9218271919962849e-02 7.9924948225198786e-02 7.9874590573545179e-02 8.0575459446915604e-02 8.0327259903375220e-02 8.0162254498947011e-02 7.9963007908612299e-02 8.0164499297103869e-02 8.0210456261642429e-02 7.9876893764340109e-02 8.0149307100206568e-02 8.0327292631626787e-02 7.9624943378007962e-02 8.0261631036460390e-02 8.0207430559956355e-02 7.9869738087302439e-02 8.0165144922336604e-02 7.9942597123046355e-02 8.0097250785738427e-02 7.9950414497996461e-02 8.0239497106565777e-02 8.0237209210462276e-02 7.9925135878343948e-02 7.9983008005952178e-02 7.9961331732636393e-02 7.9979218891338230e-02 7.9925172653518645e-02 8.0050732156490764e-02 7.9941220124730705e-02 8.0085059030757286e-02 7.9932240926082712e-02 8.0010464594309189e-02 7.9997776826465278e-02 8.0121897697095254e-02 7.9989861172954493e-02 7.9920780130758581e-02 7.9964309888211030e-02 8.0083748137367308e-02 8.0178543277923314e-02 8.0013515056069850e-02 8.0025532680927991e-02 8.0115557042448701e-02 8.0035122883515997e-02 8.0068395525919586e-02 7.9918891288851518e-02 8.0004232422836177e-02 8.0069576987263011e-02 8.0051530315816827e-02 8.0020329708749546e-02 8.0198380801087168e-02 8.0048279981683179e-02 8.0092930663820908e-02 7.9966788579938441e-02 7.9856326371111105e-02 7.9855324817350415e-02 8.0121424028285204e-02 7.9800514620530907e-02 7.9897872854178736e-02 7.9905308583294796e-02 8.0066026183297778e-02 7.9956626644979642e-02 7.9994899764650379e-02 7.9971110615141158e-02 7.9910597146944443e-02 8.0018421713833429e-02 7.9994127864683240e-02 8.0051341418682198e-02 7.9973784195404379e-02 7.9934610329455077e-02 8.0032492729625551e-02 8.0015521479645968e-02 8.0009269714662129e-02 8.0013051078683672e-02 8.0011716043761880e-02 8.0011203118983160e-02 8.0012996604311507e-02 8.0013231423644110e-02 5.0000000000000000e+01 
6.25000000e+02 4.3120257175425870e-02 4.2573431380262511e-02 4.1726211546283531e-02 4.3171667435267271e-02 4.3135845784963912e-02 4.2394585130261224e-02 4.2992888789735360e-02 4.3537541516507204e-02 4.3094010715541843e-02 4.3496716036806847e-02 4.3558360686066201e-02 4.3375852953821764e-02 4.3114639950874979e-02 4.2953236457372160e-02 4.2753658572368708e-02 4.3203767617803417e-02 4.3183678000821679e-02 4.2395609587717521e-02 4.3902240238283707e-02 4.4210855800046828e-02 4.4025261858654845e-02 4.3302284863692163e-02 4.2380204022366190e-02 4.3204489187039681e-02 4.3661105623884533e-02 4.3365166311910265e-02 4.1714570127304201e-02 4.2407894301325327e-02 4.3428625349659342e-02 4.1795774561903962e-02 4.2904065797865168e-02 4.3746756787549232e-02 4.2958918146424156e-02 4.2997141039431565e-02 4.3165169110478074e-02 4.3240850948249275e-02 4.2977020491078044e-02 4.2645020485040638e-02 4.3050286446208862e-02 4.3027721923537925e-02 4.3451605960403483e-02 4.3300319933015488e-02 4.3194089765830189e-02 4.3080352796607116e-02 4.3194386136068970e-02 4.3237960968935424e-02 4.3035020848365635e-02 4.3200851837934748e-02 4.3299500061551512e-02 4.2885708754421430e-02 4.3261236584532146e-02 4.3224764120333367e-02 4.3036723038243754e-02 4.3207430273007261e-02 4.3063446738278575e-02 4.3172995873290362e-02 4.3071930355892539e-02 4.3246192998055939e-02 4.3240626178233835e-02 4.3047206606179098e-02 4.3103482254478957e-02 4.3090144945880877e-02 4.3089628365935335e-02 4.3059302541249296e-02 4.3153450914845327e-02 4.3076503606984520e-02 4.3160300320184995e-02 4.3067388932684268e-02 4.3105103545327497e-02 4.3097093471891543e-02 4.3179826756112170e-02 4.3098571609334196e-02 4.3063801170712845e-02 4.3080011128132423e-02 4.3153244347323642e-02 4.3208038055601361e-02 4.3115859427140128e-02 4.3114039724528770e-02 4.3166380510545790e-02 4.3131601435705318e-02 4.3141178501208445e-02 4.3051466441309541e-02 4.3109412279913446e-02 4.3144881154814324e-02 4.3132862733282144e-02 4.3124748667157743e-02 4.3217337288344287e-02 4.3134118804400344e-02 4.3164214946980924e-02 4.3086305426482618e-02 4.3020880103352990e-02 4.3019865544550326e-02 4.3176146112295040e-02 4.2991628184133705e-02 4.3044191089307154e-02 4.3044879597950482e-02 4.3143092887456005e-02 4.3081177980587651e-02 4.3102577987669630e-02 4.3087355163496613e-02 4.3053057873763907e-02 4.3114864218614421e-02 4.3101287551147983e-02 4.3136076441530773e-02 4.3087892321318898e-02 4.3064947837496440e-02 4.3124484819317951e-02 4.3076909083304672e-02 4.3072922761314594e-02 4.3075216751935083e-02 4.3074414038405548e-02 4.3074068386977804e-02 4.3075234084428836e-02 4.3075252016482400e-02 5.0000000000000000e+01 
6.75000000e+02 2.3874865834553092e-02 2.3517360876724614e-02 2.3156143072794903e-02 2.3851713332274989e-02 2.3866954099583105e-02 2.3519066457192331e-02 2.3810760033235449e-02 2.4117651332731908e-02 2.3874109390173738e-02 2.4082096533047246e-02 2.4121569236356062e-02 2.4011919329178597e-02 2.3856837023345633e-02 2.3791916498584632e-02 2.3662448341835899e-02 2.3912552605942602e-02 2.3905345893735837e-02 2.3442040440058130e-02 2.4316177596983200e-02 2.4484129712130206e-02 2.4411172047641694e-02 2.4016401752126437e-02 2.3440900042982535e-02 2.3935865553160431e-02 2.4181351848165479e-02 2.4007226818058419e-02 2.2998876047680489e-02 2.3478584269251423e-02 2.4065636442604350e-02 2.3096366985697149e-02 2.3753239796991267e-02 2.4252183380945220e-02 2.3785253443103997e-02 2.3798097771792596e-02 2.3899309767954513e-02 2.3952149681700768e-02 2.3788030704610833e-02 2.3589920340365337e-02 2.3825305267791464e-02 2.3816637732163391e-02 2.4079709393125634e-02 2.3984561808792590e-02 2.3916287854278608e-02 2.3849519361466790e-02 2.3914141364776459e-02 2.3949777142081546e-02 2.3824874812979679e-02 2.3928396660424300e-02 2.3984874321460525e-02 2.3733925905086623e-02 2.3960563378537771e-02 2.3936286277824528e-02 2.3828512448131976e-02 2.3928821096513946e-02 2.3836184832043823e-02 2.3912785803141139e-02 2.3844563294036676e-02 2.3950415522263114e-02 2.3945493830414385e-02 2.3822144727728443e-02 2.3869623482152647e-02 2.3861228523221353e-02 2.3854647229342097e-02 2.3837595476870223e-02 2.3904916736683962e-02 2.3850355622481122e-02 2.3900851343862183e-02 2.3845930871565158e-02 2.3863012033531344e-02 2.3854032813501271e-02 2.3912067046187879e-02 2.3859658400117525e-02 2.3843156367048483e-02 2.3848625200642008e-02 2.3894967860956930e-02 2.3925733894461818e-02 2.3872781220615612e-02 2.3866344223549447e-02 2.3898498064295517e-02 2.3886545811323979e-02 2.3884632587435027e-02 2.3829552615520694e-02 2.3868802282003398e-02 2.3888799777786837e-02 2.3879717740926613e-02 2.3882262731421088e-02 2.3930308064277490e-02 2.3884084997549869e-02 2.3905093231023938e-02 2.3855601078587373e-02 2.3815853594380553e-02 2.3814464501946436e-02 2.3908489432591138e-02 2.3799788107588649e-02 2.3828527238677583e-02 2.3826573367547465e-02 2.3887694609111838e-02 2.3851906941295773e-02 2.3864234067119582e-02 2.3854927277076929e-02 2.3834158921467768e-02 2.3870928770160765e-02 2.3863006335568735e-02 2.3885031309073913e-02 2.3853929932945144e-02 2.3840600954214471e-02 2.3877236759884689e-02 2.3871297395910804e-02 2.3868910514081413e-02 2.3870326663991685e-02 2.3869750367469311e-02 2.3869530858793071e-02 2.3870285311825619e-02 2.3870271970023921e-02 5.0000000000000000e+01 
7.25000000e+02 1.3505621478536338e-02 1.3268097576415255e-02 1.3128013225516325e-02 1.3471010749996874e-02 1.3487554443582014e-02 1.3327602705057288e-02 1.3478740690154865e-02 1.3649153642087604e-02 1.3513689353013602e-02 1.3621602798486019e-02 1.3646816857487833e-02 1.3580377164377952e-02 1.3486869905957738e-02 1.3464240033121914e-02 1.3380841936560832e-02 1.3521798561110090e-02 1.3519560995751360e-02 1.3243982976279921e-02 1.3759346412175895e-02 1.3851077743819832e-02 1.3828433292364261e-02 1.3609095430898185e-02 1.3248773065909636e-02 1.3547811384172681e-02 1.3682064319825632e-02 1.3578150617215361e-02 1.2956187063265042e-02 1.3282742668567125e-02 1.3625616324591344e-02 1.3040748274916648e-02 1.3436015590191499e-02 1.3736915921834547e-02 1.3455457467056410e-02 1.3456677633131778e-02 1.3518947908645617e-02 1.3555922133076806e-02 1.3452288173723730e-02 1.3332916306401868e-02 1.3471364835812219e-02 1.3468798125786077e-02 1.3634074288581679e-02 1.3573582234821869e-02 1.3529449332298387e-02 1.3490649310449816e-02 1.3527000840341301e-02 1.3554147657834317e-02 1.3475003043266588e-02 1.3542336507911298e-02 1.3573615930795103e-02 1.3420273428076140e-02 1.3558302972591474e-02 1.3541482686230637e-02 1.3480050816927257e-02 1.3539233877164837e-02 1.3479700592370582e-02 1.3532658362937674e-02 1.3486415393847291e-02 1.3551664675046584e-02 1.3547399360249542e-02 1.3467957795308669e-02 1.3505323883234263e-02 1.3500523201381589e-02 1.3492957334948354e-02 1.3482804602101401e-02 1.3530123401518525e-02 1.3492143134298248e-02 1.3522901984175245e-02 1.3489834378288729e-02 1.3496514979099703e-02 1.3489207385896916e-02 1.3529755646353633e-02 1.3495374961366997e-02 1.3488335311905656e-02 1.3488173204704447e-02 1.3517712052064302e-02 1.3536182333630730e-02 1.3504859570716319e-02 1.3497972822845424e-02 1.3517319916045784e-02 1.3515818569984682e-02 1.3509831562594466e-02 1.3475344195383208e-02 1.3502360378342952e-02 1.3514146258324321e-02 1.3506948597731721e-02 1.3513114928113988e-02 1.3537654810199515e-02 1.3512235035246862e-02 1.3526805385814307e-02 1.3494661526111708e-02 1.3469945030497612e-02 1.3468625360683547e-02 1.3526340422184193e-02 1.3461172787887291e-02 1.3476976022219072e-02 1.3473864483570309e-02 1.3512889871580655e-02 1.3492164827788750e-02 1.3499241010652347e-02 1.3493151691093507e-02 1.3480871775550631e-02 1.3503005139917729e-02 1.3498000126756525e-02 1.3512419225900438e-02 1.3491993742897742e-02 1.3483948516118349e-02 1.3507167098885421e-02 1.3519938206748097e-02 1.3518489081206397e-02 1.3519476902372247e-02 1.3519117626507047e-02 1.3518975365528711e-02 1.3519307078171620e-02 1.3519353255407658e-02 5.0000000000000000e+01 
7.75000000e+02 7.7536172816044168e-03 7.5820284625308871e-03 7.5668233894951344e-03 7.7150314232011111e-03 7.7248842885245519e-03 7.6712190541644611e-03 7.7504495067403012e-03 7.8386833223730943e-03 7.7638616444124144e-03 7.8185190589073767e-03 7.8348946313856888e-03 7.7942659456642603e-03 7.7378063464420320e-03 7.7338856460403751e-03 7.6791569196803470e-03 7.7594002954733694e-03 7.7586681597587529e-03 7.5942956410661412e-03 7.9020823745179509e-03 7.9515543124364981e-03 7.9510155326191351e-03 7.8263677664549228e-03 7.6009734642083215e-03 7.7816023309897741e-03 7.8561617446099938e-03 7.7945300588331441e-03 7.4064912478878451e-03 7.6267865863385220e-03 7.8301728325215203e-03 7.4717702231411540e-03 7.7122434248000386e-03 7.8971859013983025e-03 7.7251242084718282e-03 7.7221801076058742e-03 7.7614969963073661e-03 7.7865087781120107e-03 7.7200828996791251e-03 7.6478572850834804e-03 7.7294052783480867e-03 7.7302665447220691e-03 7.8355636733389421e-03 7.7962171200739588e-03 7.7672444969682083e-03 7.7442999925618006e-03 7.7651090141692509e-03 7.7848511019891938e-03 7.7348266913267998e-03 7.7783118513700834e-03 7.7968480947749070e-03 7.7008236547229077e-03 7.7868493257465072e-03 7.7748681466020828e-03 7.7390346541696946e-03 7.7744284472747779e-03 7.7359004320131089e-03 7.7722327632360234e-03 7.7413612584983534e-03 7.7814351916161567e-03 7.7780872768299326e-03 7.7270022327087231e-03 7.7545826674865585e-03 7.7520283818044225e-03 7.7455068531769034e-03 7.7395269953866907e-03 7.7719128941399320e-03 7.7458986026457564e-03 7.7647860499091672e-03 7.7453785526049729e-03 7.7467151224605377e-03 7.7411218335062390e-03 7.7695851692529379e-03 7.7461899973157089e-03 7.7440554443443900e-03 7.7419247930879493e-03 7.7605431610806973e-03 7.7720456061071887e-03 7.7533721867805352e-03 7.7470715893983803e-03 7.7587741057559625e-03 7.7618279169653819e-03 7.7553506235391511e-03 7.7334221074010492e-03 7.7517941348873801e-03 7.7589480408361616e-03 7.7531843257642938e-03 7.7598372688156472e-03 7.7720071248891919e-03 7.7583259610264936e-03 7.7681921089635345e-03 7.7478122997674563e-03 7.7317750490231551e-03 7.7305416218195373e-03 7.7667818043484788e-03 7.7267452985759081e-03 7.7357667410294000e-03 7.7326788544830483e-03 7.7576339798253692e-03 7.7457716275137010e-03 7.7496149102411187e-03 7.7457017137991481e-03 7.7382776112354208e-03 7.7517612537196775e-03 7.7487101186107946e-03 7.7581390450523714e-03 7.7446407074273161e-03 7.7397555844348339e-03 7.7544080302540744e-03 7.7648610628796213e-03 7.7638314081991278e-03 7.7644327567456331e-03 7.7641765171972462e-03 7.7640997420518046e-03 7.7644210535333805e-03 7.7643968174156237e-03 5.0000000000000000e+01 
8.25000000e+02 4.5644464427756111e-03 4.4664586961034800e-03 4.4597450706749166e-03 4.5384827284014146e-03 4.5497009237672192e-03 4.5223896117698170e-03 4.5610220333008131e-03 4.6162242329198192e-03 4.5737272311425874e-03 4.6019720775404959e-03 4.6124759141473060e-03 4.5870367738100716e-03 4.5521706001066071e-03 4.5548628822376924e-03 4.5190474966369364e-03 4.5660213293744747e-03 4.5656625285457938e-03 4.4649329945612099e-03 4.6536432285988454e-03 4.6810589147002583e-03 4.6876945156479576e-03 4.6152295717799066e-03 4.4716967841189467e-03 4.5832006341201929e-03 4.6254005836354950e-03 4.5880663515755335e-03 4.3412878963317711e-03 4.4906489733403821e-03 4.6145964520158487e-03 4.3891917527943292e-03 4.5392214779869881e-03 4.6560845764660238e-03 4.5480351413491960e-03 4.5435442597215586e-03 4.5688059706206737e-03 4.5867292539311221e-03 4.5430430037585665e-03 4.4983581713914237e-03 4.5477003835219928e-03 4.5494501738509658e-03 4.6179269957321223e-03 4.5919357972829047e-03 4.5724561078063089e-03 4.5599480963148323e-03 4.5711296405265512e-03 4.5853002515524452e-03 4.5520896431100718e-03 4.5823612757202679e-03 4.5920521942096077e-03 4.5315253393656456e-03 4.5858957311007064e-03 4.5761937470019404e-03 4.5564931314467328e-03 4.5772110916746638e-03 4.5522912872833932e-03 4.5772912638251170e-03 4.5567074836457746e-03 4.5818824578898448e-03 4.5791663517318363e-03 4.5454117042346013e-03 4.5659053555702107e-03 4.5645879867008193e-03 4.5591197286594049e-03 4.5557587423842374e-03 4.5780581618684512e-03 4.5595126852801858e-03 4.5718464584617417e-03 4.5601116436452625e-03 4.5594313587409346e-03 4.5549831378559301e-03 4.5751555813910256e-03 4.5591827116446132e-03 4.5592055701001210e-03 4.5563349129521752e-03 4.5685114755799183e-03 4.5760182030638013e-03 4.5641799572685828e-03 4.5594728362240789e-03 4.5662987560952592e-03 4.5706585569502715e-03 4.5649777881655576e-03 4.5506281923754065e-03 4.5635221686182517e-03 4.5677894231412452e-03 4.5636944507408527e-03 4.5690607304297286e-03 4.5752332761111085e-03 4.5679943372287906e-03 4.5744828786584606e-03 4.5615005235899123e-03 4.5507825538906813e-03 4.5497292706738164e-03 4.5729979596826438e-03 4.5480213087123406e-03 4.5531406272234631e-03 4.5503873456929148e-03 4.5668687004103356e-03 4.5597448931142598e-03 4.5617595624256619e-03 4.5594465484724254e-03 4.5544854547273977e-03 4.5629213605369295e-03 4.5610501413023540e-03 4.5673974364177543e-03 4.5583790789224818e-03 4.5553047826414009e-03 4.5649049839596306e-03 4.5625217737099832e-03 4.5618754284940033e-03 4.5622502305462951e-03 4.5621039407145224e-03 4.5620478621089169e-03 4.5622394449582552e-03 4.5622345248987999e-03 5.0000000000000000e+01 
8.75000000e+02 2.7092078027889980e-03 2.6389808792153333e-03 2.6567314920346282e-03 2.6890707787839301e-03 2.6920810769909785e-03 2.6890727455832993e-03 2.7124259985329231e-03 2.7404271718224804e-03 2.7171433754179918e-03 2.7304993425031126e-03 2.7374591422535499e-03 2.7214277547438609e-03 2.7000919757274233e-03 2.7053572130730239e-03 2.6814021269122527e-03 2.7087186906682987e-03 2.7084026741482467e-03 2.6472410464572615e-03 2.7632827637713363e-03 2.7778209636086923e-03 2.7869390369428195e-03 2.7442661370520021e-03 2.6531256661358653e-03 2.7213892591217816e-03 2.7455966621322062e-03 2.7230425978924501e-03 2.5655189074541757e-03 2.6664232413122981e-03 2.7420036576419221e-03 2.5997438499792440e-03 2.6935482722188812e-03 2.7678836984572782e-03 2.6997518813221219e-03 2.6952809970265538e-03 2.7118137806508755e-03 2.7241251730681267e-03 2.6952128300034702e-03 2.6676250488933679e-03 2.6973671447949855e-03 2.6993823167789379e-03 2.7445278226798336e-03 2.7269505265523301e-03 2.7139422227943680e-03 2.7069052358008384e-03 2.7129921877307268e-03 2.7229616628097189e-03 2.7011289145107012e-03 2.7217306312791959e-03 2.7272407080252904e-03 2.6883167398242436e-03 2.7232005892944017e-03 2.7160113523548640e-03 2.7046471648223898e-03 2.7170816070132336e-03 2.7007364916244356e-03 2.7180684817724146e-03 2.7042779288164735e-03 2.7198921663274624e-03 2.7178044641248235e-03 2.6957267927071081e-03 2.7103696907779841e-03 2.7099779697823279e-03 2.7057559921659980e-03 2.7037718022449699e-03 2.7188887218094720e-03 2.7061396893125048e-03 2.7140752965413781e-03 2.7071505427275684e-03 2.7055391713885959e-03 2.7022499166270406e-03 2.7165069080000016e-03 2.7054023774764806e-03 2.7063179050781302e-03 2.7036403179553788e-03 2.7114944995755481e-03 2.7164334782452120e-03 2.7089552131853828e-03 2.7053884895535609e-03 2.7094776257376883e-03 2.7139192797304115e-03 2.7092423149386430e-03 2.6997529027403535e-03 2.7086300159858221e-03 2.7113195428712018e-03 2.7081908761469871e-03 2.7126116683508124e-03 2.7153923623002203e-03 2.7118373426344628e-03 2.7161704327005585e-03 2.7078567801495372e-03 2.7006522457081040e-03 2.6998268387560050e-03 2.7148497558746069e-03 2.6990076832761338e-03 2.7020372934456957e-03 2.6997594551181154e-03 2.7105332671739117e-03 2.7064201459309546e-03 2.7074350754104797e-03 2.7059880586200596e-03 2.7027464340449161e-03 2.7081915808452499e-03 2.7069838209903413e-03 2.7111955322060136e-03 2.7050630309387604e-03 2.7031537146588805e-03 2.7094058445367546e-03 2.7090506539819213e-03 2.7086580019456625e-03 2.7088852993846111e-03 2.7087818051954641e-03 2.7087515466648442e-03 2.7088900131136528e-03 2.7088705167866646e-03 5.0000000000000000e+01 
9.25000000e+02 1.6365650614345742e-03 1.5851763324305301e-03 1.6113874587194341e-03 1.6196193396890363e-03 1.6226185049155741e-03 1.6290956646633603e-03 1.6413032421863729e-03 1.6556522180583514e-03 1.6428168448844606e-03 1.6489267698132865e-03 1.6534305766668768e-03 1.6431493341215022e-03 1.6300079818339253e-03 1.6352807915932389e-03 1.6193595092064709e-03 1.6354886675705354e-03 1.6351008299695599e-03 1.5973369604643782e-03 1.6699204481555687e-03 1.6777532092930553e-03 1.6861740531303551e-03 1.6606727586087275e-03 1.6022372363133171e-03 1.6444912223214485e-03 1.6585987943808491e-03 1.6448252861950713e-03 1.5431329993639920e-03 1.6114225376465062e-03 1.6583272316432736e-03 1.5671545826493969e-03 1.6266527619976257e-03 1.6748338657027878e-03 1.6310965202277997e-03 1.6271091356550359e-03 1.6379958000556374e-03 1.6467767399887441e-03 1.6273562979675789e-03 1.6101098841157055e-03 1.6283947439966534e-03 1.6300348128897310e-03 1.6601314045135390e-03 1.6482234823866401e-03 1.6394764190356696e-03 1.6359737844966445e-03 1.6388591947695277e-03 1.6458676083420342e-03 1.6310470907200396e-03 1.6457980625415654e-03 1.6483154729491807e-03 1.6233356591832380e-03 1.6458013642621269e-03 1.6400405965031977e-03 1.6341620864506908e-03 1.6412858288174517e-03 1.6307042107340320e-03 1.6427075628746113e-03 1.6335177667199821e-03 1.6432840166856679e-03 1.6417258914606420e-03 1.6269311517194966e-03 1.6375457038221874e-03 1.6375286508304762e-03 1.6342336302072164e-03 1.6331905635228890e-03 1.6434925478537204e-03 1.6343594399079175e-03 1.6397935819268746e-03 1.6356322701922908e-03 1.6340257937844990e-03 1.6313605006274619e-03 1.6414559602806044e-03 1.6337740034556316e-03 1.6349553306101070e-03 1.6326584141272591e-03 1.6378866875552968e-03 1.6412431873696865e-03 1.6362099732172460e-03 1.6337406897512505e-03 1.6361055176129494e-03 1.6401146317105147e-03 1.6362736889384084e-03 1.6299813784796532e-03 1.6363419988308580e-03 1.6377743439570818e-03 1.6356322627161589e-03 1.6388980018755619e-03 1.6401840533779807e-03 1.6385204988818799e-03 1.6414487505432868e-03 1.6361189721057158e-03 1.6311908284390374e-03 1.6304495252390447e-03 1.6403359732229145e-03 1.6302212258748803e-03 1.6320158423613516e-03 1.6301437447091261e-03 1.6374065055303297e-03 1.6348847276248198e-03 1.6353330534135508e-03 1.6345640160129750e-03 1.6321860461964990e-03 1.6357223466349105e-03 1.6350088553037823e-03 1.6378587629333398e-03 1.6336730747783018e-03 1.6324672934905045e-03 1.6366592369456354e-03 1.6370894884522973e-03 1.6368074398679213e-03 1.6369727603388359e-03 1.6368994188891419e-03 1.6368771315340535e-03 1.6369653912776563e-03 1.6369594251703973e-03 5.0000000000000000e+01 
9.75000000e+02 1.0032796502353410e-03 9.7817901741126300e-04 9.8735065596876359e-04 9.9481162175266038e-04 9.9695380819358570e-04 9.9909982106531820e-04 1.0046677522009067e-03 1.0150063088169682e-03 1.0080980764178740e-03 1.0104906028486887e-03 1.0133916067781516e-03 1.0067300334886261e-03 9.9863786424278663e-04 1.0032527950069928e-03 9.9248711788380234e-04 1.0021070426274462e-03 1.0016901544082910e-03 9.7822841909016626e-04 1.0242429759239583e-03 1.0283940462734685e-03 1.0354242252422210e-03 1.0198111487822591e-03 9.8211113124988978e-04 1.0084436910665030e-03 1.0167855158932913e-03 1.0084003744987519e-03 9.4186740738249762e-04 9.8833552563302226e-04 1.0178559947963464e-03 9.5859873980384770e-04 9.9684713115752812e-04 1.0285650056013054e-03 1.0000608230050052e-03 9.9679010685345881e-04 1.0040629396830798e-03 1.0103134214046060e-03 9.9706909386643324e-04 9.8624674426405975e-04 9.9757852810852289e-04 9.9887663010011542e-04 1.0192905094470641e-03 1.0110290488452517e-03 1.0050937459130777e-03 1.0035458493018470e-03 1.0047467861399632e-03 1.0096149892331097e-03 9.9945260809624487e-04 1.0100749042551295e-03 1.0110650721297020e-03 9.9477428631295677e-04 1.0094841932668382e-03 1.0049362896819435e-03 1.0020800793925212e-03 1.0061026332863123e-03 9.9916406265437700e-04 1.0075240094395454e-03 1.0013733628421772e-03 1.0075067500116357e-03 1.0063251943526310e-03 9.9638907686656203e-04 1.0039952723329085e-03 1.0041932054184824e-03 1.0016817334044638e-03 1.0011832814522880e-03 1.0081570392284505e-03 1.0017154950785476e-03 1.0054665460347565e-03 1.0029357428954825e-03 1.0015088990460105e-03 9.9944032173549793e-04 1.0066535170831724e-03 1.0012722632954392e-03 1.0023815504389751e-03 1.0005196212072901e-03 1.0040143080507012e-03 1.0063498454998732e-03 1.0029251235864609e-03 1.0012249072099669e-03 1.0025205843518660e-03 1.0058808260479124e-03 1.0029357437494556e-03 9.9869040069342310e-04 1.0031463346414742e-03 1.0039779503869637e-03 1.0024804956241765e-03 1.0048453123603460e-03 1.0053674920361712e-03 1.0047623973742110e-03 1.0066752032678419e-03 1.0032689140162172e-03 9.9984496672449684e-04 9.9926999735895769e-04 1.0058293819775769e-03 9.9929282574153628e-04 1.0003480778791754e-03 9.9891427797746163e-04 1.0037987420849078e-03 1.0022723436693369e-03 1.0023860894546189e-03 1.0020162806988239e-03 1.0002717295071297e-03 1.0026336854436740e-03 1.0022363855257733e-03 1.0041324258678323e-03 1.0012348390845711e-03 1.0004700465896857e-03 1.0033059267330791e-03 1.0052318622725926e-03 1.0050307612280960e-03 1.0051401251433313e-03 1.0050901621434848e-03 1.0050796120123532e-03 1.0051415293768219e-03 1.0051363127732481e-03 5.0000000000000000e+01 
1.02500000e+03 6.1573017443963753e-04 5.9831965129468619e-04 6.0776614670065307e-04 6.1100333088022105e-04 6.0920870526304455e-04 6.1331959326744252e-04 6.1843175280547444e-04 6.2280262741889211e-04 6.1941571021575362e-04 6.1979258998003431e-04 6.2170913591651678e-04 6.1737777323156526e-04 6.1250046647515720e-04 6.1632736181248997e-04 6.0897695280220400e-04 6.1460955393972407e-04 6.1417449690047746e-04 5.9983545797785752e-04 6.2896765053215280e-04 6.3096017591110314e-04 6.3664990242744113e-04 6.2699942336990808e-04 6.0279261082081819e-04 6.1898722175432496e-04 6.2399213891155855e-04 6.1895073807029266e-04 5.7543754979651716e-04 6.0690506395677220e-04 6.2545461385931722e-04 5.8695748193070675e-04 6.1150014688881021e-04 6.3243054017808002e-04 6.1383660861612731e-04 6.1129795946301274e-04 6.1617544263000768e-04 6.2052591793634274e-04 6.1148325236473329e-04 6.0474671096104218e-04 6.1170623794030358e-04 6.1268657002734020e-04 6.2660958075895143e-04 6.2088910896667098e-04 6.1687443368680327e-04 6.1628164912429229e-04 6.1663310318909085e-04 6.2001337010480096e-04 6.1310652797362368e-04 6.2062682037719531e-04 6.2095485269096499e-04 6.1020717229618685e-04 6.1989329998353752e-04 6.1643919890769856e-04 6.1515413226626611e-04 6.1739720120072838e-04 6.1286137597923041e-04 6.1863864466175510e-04 6.1455888854629044e-04 6.1833584640845160e-04 6.1749270056149464e-04 6.1081041656404307e-04 6.1622685924748630e-04 6.1651260958247667e-04 6.1463808582641784e-04 6.1443088089280532e-04 6.1909750065365784e-04 6.1456814165048758e-04 6.1721380551645110e-04 6.1569532602723297e-04 6.1447004750544304e-04 6.1289869695948292e-04 6.1803654392112036e-04 6.1422929206534325e-04 6.1520895151661106e-04 6.1383491879129040e-04 6.1610296532772367e-04 6.1773052892299604e-04 6.1541282723484613e-04 6.1424772008824105e-04 6.1491520936712732e-04 6.1762760768061832e-04 6.1540423343853245e-04 6.1254568665749533e-04 6.1566716475033216e-04 6.1612562297131811e-04 6.1502883547964867e-04 6.1674950225962483e-04 6.1691466030373940e-04 6.1687550280383982e-04 6.1811345155538336e-04 6.1590342418439573e-04 6.1357428379405843e-04 6.1310119431522603e-04 6.1745296824869834e-04 6.1322236622226873e-04 6.1386421812003559e-04 6.1275926490692500e-04 6.1603871426335187e-04 6.1511537932343915e-04 6.1506099432626343e-04 6.1495799258573112e-04 6.1364125866664979e-04 6.1525980335495390e-04 6.1504038125184310e-04 6.1629380304452244e-04 6.1426390368689700e-04 6.1382181025828220e-04 6.1571649578743344e-04 6.1425176509801067e-04 6.1414219352384119e-04 6.1420387221853613e-04 6.1417246710324266e-04 6.1416650699493548e-04 6.1420310637513159e-04 6.1420312511087588e-04 5.0000000000000000e+01 
1.07500000e+03 3.8118589433992230e-04 3.6768750889601572e-04 3.7817349702237263e-04 3.7551909384965043e-04 3.7707968229630642e-04 3.8159514886143114e-04 3.8298206171138202e-04 3.8544214437440935e-04 3.8389969778379959e-04 3.8349683921170511e-04 3.8474386833901798e-04 3.8189803277701757e-04 3.7896796376105162e-04 3.8190876872956018e-04 3.7696139906783567e-04 3.8028790705061619e-04 3.7986652695182947e-04 3.7101744267312663e-04 3.8960995115915048e-04 3.9057464953436019e-04 3.9480769541617631e-04 3.8882354244496238e-04 3.7326489612622655e-04 3.8324668515637538e-04 3.8627791380194240e-04 3.8325005296703318e-04 3.5470436204559572e-04 3.7591762242329826e-04 3.8769039994455566e-04 3.6257471058596355e-04 3.7838616506466314e-04 3.9228268564854649e-04 3.8005375728929246e-04 3.7816230011650373e-04 3.8138231506070332e-04 3.8450107339424612e-04 3.7830152292473058e-04 3.7408913680396684e-04 3.7845565092104410e-04 3.7907195317690072e-04 3.8856613817429294e-04 3.8462082446648040e-04 3.8195114822220074e-04 3.8199410713686961e-04 3.8178831071968992e-04 3.8411839710850485e-04 3.7935356243474713e-04 3.8485831806445202e-04 3.8462280757341660e-04 3.7768164638679906e-04 3.8398285459491984e-04 3.8124825887684882e-04 3.8101659582246480e-04 3.8209297962808438e-04 3.7922006955477594e-04 3.8320600488372903e-04 3.8051461852678647e-04 3.8283787656934496e-04 3.8224950744838234e-04 3.7767454163721228e-04 3.8154710814224639e-04 3.8178711327901873e-04 3.8037016290135733e-04 3.8039520902322419e-04 3.8352096658506165e-04 3.8023351339826358e-04 3.8217126250185917e-04 3.8126448523165767e-04 3.8039539158993355e-04 3.7904715032263632e-04 3.8269310156978484e-04 3.8005371472962595e-04 3.8082650669704913e-04 3.7985142889406290e-04 3.8142545512498941e-04 3.8250309359000279e-04 3.8085170516299416e-04 3.8010883270827482e-04 3.8046537373563930e-04 3.8258947709456326e-04 3.8087664152699715e-04 3.7894281265097581e-04 3.8119367963392124e-04 3.8130542043211834e-04 3.8066741256968946e-04 3.8178997102230998e-04 3.8186182115770861e-04 3.8201280126645644e-04 3.8283366404096963e-04 3.8144940568302939e-04 3.7982658817123106e-04 3.7945654077677500e-04 3.8235337720946287e-04 3.7963858162031085e-04 3.7999056682924221e-04 3.7918647962196459e-04 3.8143261898003158e-04 3.8079121546691412e-04 3.8070822885465631e-04 3.8074543444209719e-04 3.7967780859119073e-04 3.8076553186371364e-04 3.8069850137298865e-04 3.8151260925252368e-04 3.8011380819256556e-04 3.7985147123745287e-04 3.8114445762493153e-04 3.8093704849734728e-04 3.8086438927500304e-04 3.8090532636181112e-04 3.8088380876803788e-04 3.8088003150772861e-04 3.8090422065981827e-04 3.8090447346611359e-04 5.0000000000000000e+01 
1.12500000e+03 2.3898571529370745e-04 2.2998623359093780e-04 2.3778983290348178e-04 2.3561162644803295e-04 2.3548200959202310e-04 2.3936012184985696e-04 2.4068622676303486e-04 2.4160266501284210e-04 2.4099173559532618e-04 2.4032015182709910e-04 2.4108962941091599e-04 2.3921487351759267e-04 2.3745355356126005e-04 2.3969174554052726e-04 2.3627936105658870e-04 2.3825953333203459e-04 2.3792770841861438e-04 2.3241642431734300e-04 2.4442605023423556e-04 2.4482317606262457e-04 2.4798076978519606e-04 2.4419280294566879e-04 2.3405851108283340e-04 2.4034118324163837e-04 2.4216002769389075e-04 2.4032731241182539e-04 2.2137742706627582e-04 2.3585601914224717e-04 2.4337031552170338e-04 2.2677295372826542e-04 2.3711985377479640e-04 2.4646137464762636e-04 2.3833005656811817e-04 2.3681622780103971e-04 2.3903398700871685e-04 2.4127459885402974e-04 2.3698299025927408e-04 2.3430862236596301e-04 2.3706758130683921e-04 2.3750995670176816e-04 2.4413392753863984e-04 2.4131287941601758e-04 2.3947390551443904e-04 2.3978407826744319e-04 2.3943378143731841e-04 2.4102730845156474e-04 2.3763640254327440e-04 2.4169272557246390e-04 2.4130434559244181e-04 2.3670009911962996e-04 2.4092206750181083e-04 2.3881177515602014e-04 2.3899051936657393e-04 2.3951924357929307e-04 2.3757070436298023e-04 2.4039123547703732e-04 2.3855929270993309e-04 2.3997905475103156e-04 2.3951714104275204e-04 2.3646604636373507e-04 2.3919751153877184e-04 2.3948192653060069e-04 2.3843584387306689e-04 2.3850261994763991e-04 2.4058382280264248e-04 2.3836197046092370e-04 2.3969608553531997e-04 2.3908190895227801e-04 2.3839024901290624e-04 2.3752112218889494e-04 2.4010083516919303e-04 2.3822458621966083e-04 2.3880210768535432e-04 2.3803456608385756e-04 2.3906439376092999e-04 2.3990587050836396e-04 2.3871537902250595e-04 2.3826630681206894e-04 2.3834649749065797e-04 2.3998036359151946e-04 2.3873902814767749e-04 2.3741565385814776e-04 2.3897600568040990e-04 2.3903052189988138e-04 2.3857197631258300e-04 2.3935198265709451e-04 2.3933400863396394e-04 2.3962583615629840e-04 2.4012246953277245e-04 2.3921780364940392e-04 2.3809224726821705e-04 2.3785112704007217e-04 2.3978164605503998e-04 2.3796967711081952e-04 2.3821580332004504e-04 2.3762416589908294e-04 2.3914056914238921e-04 2.3874903041309380e-04 2.3863150213351944e-04 2.3871638945796697e-04 2.3793792230929661e-04 2.3870965993383892e-04 2.3868712320182565e-04 2.3919801888545902e-04 2.3823081684912770e-04 2.3804925021728637e-04 2.3893227453655015e-04 2.3892622521811161e-04 2.3887768765295240e-04 2.3890582772568672e-04 2.3889101554992997e-04 2.3888897899033282e-04 2.3890468299285982e-04 2.3890534245226504e-04 5.0000000000000000e+01 
1.17500000e+03 1.4910136438093114e-04 1.4209781051279430e-04 1.4946375506451500e-04 1.4573511189417340e-04 1.4667013957845744e-04 1.5028337489730292e-04 1.5036305304140301e-04 1.5063792623464604e-04 1.5057380666435747e-04 1.4982183278067988e-04 1.5032672730418693e-04 1.4907864066291540e-04 1.4806209084397172e-04 1.4973105826257029e-04 1.4740872049686179e-04 1.4854970084073662e-04 1.4824698266840413e-04 1.4489444177746510e-04 1.5263536391400969e-04 1.5274649373855955e-04 1.5502856309529940e-04 1.5263008059475860e-04 1.4610617840312185e-04 1.4994253697928333e-04 1.5105837589381385e-04 1.5000525866195799e-04 1.3745488071660312e-04 1.4722225955640886e-04 1.5204856277744843e-04 1.4111411890429658e-04 1.4784179943038220e-04 1.5411723632561891e-04 1.4870533092802495e-04 1.4760369732869550e-04 1.4907345633885136e-04 1.5070055966899540e-04 1.4771880427286258e-04 1.4605111214014178e-04 1.4779986043809116e-04 1.4805490527319067e-04 1.5264330314014972e-04 1.5066677553995220e-04 1.4944134283199174e-04 1.4989871992467850e-04 1.4942622325109562e-04 1.5050664458506085e-04 1.4814258306855397e-04 1.5114507544256996e-04 1.5064423937661224e-04 1.4764556275983714e-04 1.5041819823445791e-04 1.4875484691267337e-04 1.4921551796495599e-04 1.4935786464351412e-04 1.4812975894112893e-04 1.5006836747483829e-04 1.4888570084069664e-04 1.4972372237222146e-04 1.4941097857735971e-04 1.4729176424572584e-04 1.4924998261203851e-04 1.4946875640305536e-04 1.4867941319556853e-04 1.4881939961494591e-04 1.5018166783789964e-04 1.4857775189424695e-04 1.4959090027128020e-04 1.4919432783474921e-04 1.4873259302648333e-04 1.4799677225184405e-04 1.4983977194111872e-04 1.4852306738355659e-04 1.4894939058009274e-04 1.4844022016763270e-04 1.4915090718642401e-04 1.4972606070263705e-04 1.4884387259893672e-04 1.4860551628758352e-04 1.4858590336249260e-04 1.4982950368889360e-04 1.4889703935790183e-04 1.4800081876506976e-04 1.4910186113129163e-04 1.4904076819328957e-04 1.4880047078798532e-04 1.4928613114304114e-04 1.4929617333117815e-04 1.4956735892712365e-04 1.4987803085240724e-04 1.4932626067497794e-04 1.4854510472577266e-04 1.4835936872543179e-04 1.4962797069671460e-04 1.4847806546789853e-04 1.4861756841171234e-04 1.4819269974877399e-04 1.4924138378450403e-04 1.4894627798941749e-04 1.4883753654018392e-04 1.4898161659276203e-04 1.4833542307763175e-04 1.4885637334708377e-04 1.4889760000077296e-04 1.4921439861338617e-04 1.4854325592993735e-04 1.4844165434409510e-04 1.4905284738145195e-04 1.4926820969615292e-04 1.4923478162991868e-04 1.4925356828971299e-04 1.4924280721225025e-04 1.4924112782905202e-04 1.4925332938644801e-04 1.4925327180536764e-04 5.0000000000000000e+01 
1.25000000e+03 1.5600915587713016e-04 1.4926856475726573e-04 1.5657788297972081e-04 1.5345906251323352e-04 1.5285645939157598e-04 1.5696787176654902e-04 1.5779903777490197e-04 1.5743507886017562e-04 1.5791807149286653e-04 1.5657252202627364e-04 1.5713154471000922e-04 1.5570020140315255e-04 1.5480559344502353e-04 1.5698024912422017e-04 1.5424251123975595e-04 1.5525326396542935e-04 1.5479910355442012e-04 1.5148176146284609e-04 1.5989385029417243e-04 1.5978035253829231e-04 1.6265874903706703e-04 1.6010863731337160e-04 1.5303001317681296e-04 1.5689009492611780e-04 1.5801982658503920e-04 1.5704763112988780e-04 1.4288479819324858e-04 1.5419061295212161e-04 1.5937583742698755e-04 1.4714540501341685e-04 1.5455497645516748e-04 1.6176724615477112e-04 1.5565044064728731e-04 1.5416867156922023e-04 1.5587043977938211e-04 1.5793950399359236e-04 1.5434267199501919e-04 1.5257891018366341e-04 1.5446556280623681e-04 1.5468095581181197e-04 1.6027085513723328e-04 1.5782705347507802e-04 1.5641236092984163e-04 1.5731725553991597e-04 1.5643038639846850e-04 1.5770953647437395e-04 1.5478737624286912e-04 1.5870620448860896e-04 1.5779093754275257e-04 1.5440933879107220e-04 1.5759347419281921e-04 1.5527440276877108e-04 1.5628800648208782e-04 1.5615982583846224e-04 1.5480041750320307e-04 1.5716608895572110e-04 1.5585914292610449e-04 1.5662420669440292e-04 1.5623725498368671e-04 1.5372543584919637e-04 1.5616130949598582e-04 1.5649738235381188e-04 1.5544201173701221e-04 1.5573236904878820e-04 1.5725536537333610e-04 1.5527020222333321e-04 1.5661828248828377e-04 1.5614401691668481e-04 1.5557283360773027e-04 1.5458211715872657e-04 1.5684190713356595e-04 1.5524245998451959e-04 1.5578696549706846e-04 1.5523945926716048e-04 1.5601942256941341e-04 1.5675053982903796e-04 1.5560373792024532e-04 1.5543159512659862e-04 1.5525936217868113e-04 1.5694060152925241e-04 1.5572753841293282e-04 1.5465453353693924e-04 1.5603570433650736e-04 1.5579603840032864e-04 1.5557575205572463e-04 1.5611426406624907e-04 1.5616480183650911e-04 1.5661612234980698e-04 1.5695623259420559e-04 1.5634694436024923e-04 1.5543805158124813e-04 1.5517849349891527e-04 1.5659387844963162e-04 1.5534939463456883e-04 1.5552270156467160e-04 1.5496638372130384e-04 1.5621885456210271e-04 1.5583802211255825e-04 1.5564106679178397e-04 1.5593874679869729e-04 1.5504252845621500e-04 1.5567538523103707e-04 1.5578124404578867e-04 1.5610512596370640e-04 1.5529565903082086e-04 1.5519420243288785e-04 1.5593061465106616e-04 1.5617990945594547e-04 1.5614313167499808e-04 1.5616353863698169e-04 1.5615091580632829e-04 1.5614975834360318e-04 1.5616286655939436e-04 1.5616311449851198e-04 1.0000000000000000e+02 
1.35000000e+03 6.3602323968503871e-05 6.0338527327755034e-05 6.4362186329283496e-05 6.2107043726463511e-05 6.2105928869200458e-05 6.4359228783248556e-05 6.4496931633890978e-05 6.4031360276074948e-05 6.4619760409913272e-05 6.3709381803314397e-05 6.3943393912984500e-05 6.3277372289457763e-05 6.3056420292624557e-05 6.4199178429974327e-05 6.2907107298721041e-05 6.3185151434018590e-05 6.2891666453640164e-05 6.1705291309340670e-05 6.5332451824705624e-05 6.5133155737285130e-05 6.6579365900803973e-05 6.5507509443207937e-05 6.2514975829986211e-05 6.3944241066449364e-05 6.4390250874081232e-05 6.4107992808200046e-05 5.7690585945338600e-05 6.2930201484781058e-05 6.5140151584721097e-05 5.9681904533114222e-05 6.2920601138108151e-05 6.6269504404911663e-05 6.3476345286202828e-05 6.2669237009662119e-05 6.3450020153019631e-05 6.4559256937257443e-05 6.2781576610709261e-05 6.2067095022374369e-05 6.2894761482654233e-05 6.2888303072380490e-05 6.5697194120581119e-05 6.4447229238050432e-05 6.3816545007507210e-05 6.4545789434301552e-05 6.3851968684009656e-05 6.4457754499398461e-05 6.2937262011231353e-05 6.5138852067771902e-05 6.4413119785904687e-05 6.2932481192441971e-05 6.4371656342040976e-05 6.2983389874300043e-05 6.3850708229068429e-05 6.3572359932121916e-05 6.3003496031397346e-05 6.4174389653128461e-05 6.3617027995140871e-05 6.3822017657994790e-05 6.3639174052645836e-05 6.2395305166747247e-05 6.3664323564872126e-05 6.3873254334130894e-05 6.3270876970530736e-05 6.3512819345568373e-05 6.4169869242185326e-05 6.3146464908964768e-05 6.3928790514014358e-05 6.3662589693277608e-05 6.3413249492593602e-05 6.2837595554716906e-05 6.3980244230721659e-05 6.3178385009760114e-05 6.3444890662870521e-05 6.3221859805833718e-05 6.3592425707587803e-05 6.3986463081713594e-05 6.3314772578333350e-05 6.3355570187231827e-05 6.3152545710801371e-05 6.4107012321578343e-05 6.3423662417014788e-05 6.2902452632314362e-05 6.3638493024243016e-05 6.3376716233172270e-05 6.3353334582481879e-05 6.3549328883132680e-05 6.3633063893078686e-05 6.3928503111569050e-05 6.4074965023076772e-05 6.3804247509163001e-05 6.3384934038054991e-05 6.3247579580194601e-05 6.3847387045404855e-05 6.3332000200926823e-05 6.3429979472191984e-05 6.3136630468020266e-05 6.3758578050592142e-05 6.3520969211930834e-05 6.3387129642762137e-05 6.3646535681475706e-05 6.3084212465916613e-05 6.3394812042226318e-05 6.3508617614626179e-05 6.3608754210985567e-05 6.3223784678174665e-05 6.3181467469793090e-05 6.3548744462833348e-05 6.3563061542292720e-05 6.3546986666643154e-05 6.3556122202283231e-05 6.3549971715475687e-05 6.3549377003619225e-05 6.3555721016210153e-05 6.3556273222830116e-05 1.0000000000000000e+02 
1.55000000e+03 4.2052940234258815e-05 3.9436248947108797e-05 4.3161850630838881e-05 4.0737516435312191e-05 4.0800720845362963e-05 4.2949184286238293e-05 4.2878185685934129e-05 4.2065999718468664e-05 4.3051129080759202e-05 4.1929626188543812e-05 4.2116117827647421e-05 4.1564716484315695e-05 4.1655192711841724e-05 4.2702081468638997e-05 4.1689207867490744e-05 4.1627935850501938e-05 4.1273874312948967e-05 4.0795954228133574e-05 4.3395228007596372e-05 4.3038148839485404e-05 4.4295388149421670e-05 4.3569742139090893e-05 4.1561867714286651e-05 4.2223963562487075e-05 4.2528110309725110e-05 4.2506076255299244e-05 3.7569350102447893e-05 4.1642847851315209e-05 4.3218528407493981e-05 3.9173107906309944e-05 4.1496258391946922e-05 4.4132809677294507e-05 4.1986246850118099e-05 4.1197731474595811e-05 4.1795832074992534e-05 4.2905529375636632e-05 4.1352924383718679e-05 4.0877143448422549e-05 4.1560457230324330e-05 4.1303760447826082e-05 4.3858603352109376e-05 4.2709493243669704e-05 4.2287664016512894e-05 4.3345289100611363e-05 4.2336691003148163e-05 4.2849924215519561e-05 4.1369191831765828e-05 4.3743747381776351e-05 4.2670069443985925e-05 4.1600684028650001e-05 4.2712190216002726e-05 4.1119538056891607e-05 4.2398991939149014e-05 4.1890958615020412e-05 4.1523406976601889e-05 4.2569892121550060e-05 4.2214899539509510e-05 4.2146492191459646e-05 4.2034408351979907e-05 4.0844842367320981e-05 4.2091456074821010e-05 4.2325227000356865e-05 4.1652167800491526e-05 4.2018087198342639e-05 4.2477106605362518e-05 4.1464597348044226e-05 4.2391942959268443e-05 4.2049199440035582e-05 4.1928496395458547e-05 4.1287943043423435e-05 4.2290205855977016e-05 4.1575872917537767e-05 4.1779789764142329e-05 4.1737827842840255e-05 4.2045142491878988e-05 4.2439430024411118e-05 4.1650577084505368e-05 4.1909882589388843e-05 4.1567478012813106e-05 4.2603898375557287e-05 4.1836370045701767e-05 4.1370225731988527e-05 4.2146863755298493e-05 4.1629280684765677e-05 4.1765799714110374e-05 4.1832410750957676e-05 4.2062823443503757e-05 4.2335114582412413e-05 4.2495936245197206e-05 4.2267327992273106e-05 4.1979578111002130e-05 4.1821058726048348e-05 4.2178843351453161e-05 4.1858061590060639e-05 4.2032955606220422e-05 4.1714835635134575e-05 4.2318348432756257e-05 4.1980539160897258e-05 4.1820004698559138e-05 4.2230884836117198e-05 4.1545149447163977e-05 4.1783998788342637e-05 4.1985214807112255e-05 4.1972883606728473e-05 4.1684593703447884e-05 4.1640386493657663e-05 4.1992818764088260e-05 4.2027105843880036e-05 4.2016008514224996e-05 4.2022262712762825e-05 4.2017094711566790e-05 4.2017124559230756e-05 4.2021778608357390e-05 4.2022714931747557e-05 3.0000000000000000e+02 
1.85000000e+03 3.3188839850644939e-06 3.0593674714914809e-06 3.5076374717576229e-06 3.1572519573880376e-06 3.1829731595502521e-06 3.4517110942065487e-06 3.4186356676071393e-06 3.2249710476462960e-06 3.4813209292882115e-06 3.2483020723391073e-06 3.2819545398962278e-06 3.2073375194003256e-06 3.2876185603562655e-06 3.4306269384231839e-06 3.3412872496335479e-06 3.2454172329656571e-06 3.1697229811068055e-06 3.2363517671086389e-06 3.4826475831100857e-06 3.3690189546734490e-06 3.5369379353287564e-06 3.4898572851513815e-06 3.3546324361394059e-06 3.2992737757645520e-06 3.3395033000486596e-06 3.3820340320828218e-06 2.8657849379099582e-06 3.2735267411771751e-06 3.4276560280717631e-06 3.0620644923272760e-06 3.2503308352888723e-06 3.5219008700419172e-06 3.3108280466494202e-06 3.1985052903246397e-06 3.2593212154482382e-06 3.4319720826307754e-06 3.2383608927439217e-06 3.1959589535917106e-06 3.3085848381811827e-06 3.1731131220726205e-06 3.5403641410743126e-06 3.3758587133207093e-06 3.3723632794851207e-06 3.6154128592686745e-06 3.3670731311230404e-06 3.4416336812119957e-06 3.2014992404925437e-06 3.6424711017828231e-06 3.3800469704219323e-06 3.2779042725094084e-06 3.3970012881724265e-06 3.0876848819731873e-06 3.3767508455805525e-06 3.2691068950017664e-06 3.2539392105524231e-06 3.3958834416986835e-06 3.3908960076322873e-06 3.3077460493045898e-06 3.3288294599922534e-06 3.1108845659027101e-06 3.3210624457902969e-06 3.3635773374279860e-06 3.2257538107181235e-06 3.3140459443309101e-06 3.3596195448026757e-06 3.1580802770401208e-06 3.3809273237922670e-06 3.2918546622835043e-06 3.3186180161750140e-06 3.1917767479835888e-06 3.3034636158841428e-06 3.2052291336332253e-06 3.2245747152343985e-06 3.2800977921339805e-06 3.3243084621059592e-06 3.3933086271170119e-06 3.2165009354266447e-06 3.3220998285116385e-06 3.2392829458847258e-06 3.4361497439043416e-06 3.2659968351416724e-06 3.1918684091891483e-06 3.3737243499481883e-06 3.1895685940241486e-06 3.2532899060632436e-06 3.2369693579415019e-06 3.3330179811271816e-06 3.3404678642778521e-06 3.3946001457504442e-06 3.3532153949702556e-06 3.3550971171404591e-06 3.3142410125656144e-06 3.3067089223152593e-06 3.2904835049368032e-06 3.3670124753905548e-06 3.2953986505532766e-06 3.4042908760555439e-06 3.3126747622815082e-06 3.2796941941247430e-06 3.3970452375327832e-06 3.2373419965198489e-06 3.2509341220629011e-06 3.3147438557324512e-06 3.2744622070523093e-06 3.2635713707967587e-06 3.2473273491161801e-06 3.3137556394091030e-06 3.3127115023381534e-06 3.3117390149983053e-06 3.3122671324350965e-06 3.3116355552783025e-06 3.3116875365680500e-06 3.3122109764578707e-06 3.3123702693946791e-06 3.0000000000000000e+02 


==> anc/LHC8-PTavt-MT2-PDF4LHC15LUXqed-pheno.dat <==
2.50000000e+01 4.4552156278729719e+01 4.2162495318605842e+01 4.5824940916699845e+01 4.3530574187754461e+01 4.5573738369704976e+01 4.1953289319275747e+01 4.6184213478479201e+01 5.00000000e+01 1.0174775287370326e+00 
7.50000000e+01 8.3595292342565131e+01 7.9896503642863934e+01 8.4934403325867578e+01 8.1558058480480298e+01 8.5632526204649963e+01 7.9372572880670660e+01 8.6033230002643080e+01 5.00000000e+01 1.0062499627457717e+00 
1.25000000e+02 6.3604901301753998e+01 6.0835240228582791e+01 6.4621950378482239e+01 6.1873387900374929e+01 6.5336414703133045e+01 6.0338533116843550e+01 6.5613016707707800e+01 5.00000000e+01 9.9771016967536752e-01 
1.75000000e+02 3.3349947960187599e+01 3.1874144831752247e+01 3.3873600866028845e+01 3.2310988899789407e+01 3.4388907020585791e+01 3.1545112565177000e+01 3.4513411880977358e+01 5.00000000e+01 9.9128582486367500e-01 
2.25000000e+02 1.5056059018884239e+01 1.4367140285724810e+01 1.5308255234790227e+01 1.4517359665885282e+01 1.5594758371883197e+01 1.4181527136206720e+01 1.5650869849517639e+01 5.00000000e+01 9.8543027279439921e-01 
2.75000000e+02 6.5206747658408091e+00 6.2248991444029560e+00 6.6147779248998253e+00 6.2551263829528061e+00 6.7862231487288103e+00 6.1231836818006995e+00 6.8024039766076712e+00 5.00000000e+01 9.7975928600981799e-01 
3.25000000e+02 2.8604850812620395e+00 2.7323158252870359e+00 2.8964885370572935e+00 2.7295758910348851e+00 2.9913942714891939e+00 2.6772787105673626e+00 2.9962549782021570e+00 5.00000000e+01 9.7392903211004744e-01 
3.75000000e+02 1.3015097205565638e+00 1.2441513552247845e+00 1.3165587715121563e+00 1.2355033284214185e+00 1.3675161126917090e+00 1.2140635892743141e+00 1.3692099254112213e+00 5.00000000e+01 9.6832432823722292e-01 
4.25000000e+02 6.1288113085435258e-01 5.8706488544191082e-01 6.1840445665956290e-01 5.7876219118758587e-01 6.4700007052111908e-01 5.7009584633759514e-01 6.4744424952056900e-01 5.00000000e+01 9.6236158596286314e-01 
4.75000000e+02 2.9982110102608411e-01 2.8780531983599578e-01 3.0205040785845561e-01 2.8169599703717052e-01 3.1794620501499771e-01 2.7807487394603614e-01 3.1808278779269439e-01 5.00000000e+01 9.5575939518549891e-01 
5.25000000e+02 1.5257792616998861e-01 1.4674081704938646e-01 1.5348812125062178e-01 1.4263025152346059e-01 1.6252560081651662e-01 1.4104414648772517e-01 1.6256715466662364e-01 5.00000000e+01 9.5042011201747512e-01 
5.75000000e+02 8.0025883969891201e-02 7.7164659977707231e-02 8.0251589683590516e-02 7.4435225011796724e-02 8.5616542927985678e-02 7.3745591753825834e-02 8.5621097161085846e-02 5.00000000e+01 9.4487029320339910e-01 
6.25000000e+02 4.3120257175425870e-02 4.1726211546283531e-02 4.3171667435267271e-02 3.9893487411881694e-02 4.6347026938970047e-02 3.9605231382767475e-02 4.6347436457978966e-02 5.00000000e+01 9.3779790565717713e-01 
6.75000000e+02 2.3874865834553092e-02 2.3156143072794903e-02 2.3874865834553092e-02 2.1973037493533954e-02 2.5776694175572230e-02 2.1841761447913555e-02 2.5776694175572230e-02 5.00000000e+01 9.3206836148110073e-01 
7.25000000e+02 1.3505621478536338e-02 1.3128013225516325e-02 1.3505621478536338e-02 1.2364674335793528e-02 1.4646568621279148e-02 1.2303811021233770e-02 1.4646568621279148e-02 5.00000000e+01 9.2708787527389791e-01 
7.75000000e+02 7.7536172816044168e-03 7.5668233894951344e-03 7.7536172816044168e-03 7.0595073263491478e-03 8.4477272368596867e-03 7.0348123093666023e-03 8.4477272368596867e-03 5.00000000e+01 9.2059940243624394e-01 
8.25000000e+02 4.5644464427756111e-03 4.4597450706749166e-03 4.5644464427756111e-03 4.1317507827494443e-03 4.9971421028017779e-03 4.1192634337498309e-03 4.9971421028017779e-03 5.00000000e+01 9.1649063851918333e-01 
8.75000000e+02 2.7092078027889980e-03 2.6389808792153333e-03 2.7124259985329231e-03 2.4378889923973978e-03 2.9805266131805981e-03 2.4289477134667144e-03 2.9805456985134236e-03 5.00000000e+01 9.1066889055490241e-01 
9.25000000e+02 1.6365650614345742e-03 1.5851763324305301e-03 1.6413032421863729e-03 1.4636911983721926e-03 1.8094389244969558e-03 1.4562149186601308e-03 1.8095038450747622e-03 5.00000000e+01 9.0598553145457772e-01 
9.75000000e+02 1.0032796502353410e-03 9.7817901741126300e-04 1.0046677522009067e-03 8.9139521015310121e-04 1.1151640903175808e-03 8.8861418158550946e-04 1.1151727007772897e-03 5.00000000e+01 9.0244950815849700e-01 
1.02500000e+03 6.1573017443963753e-04 5.9831965129468619e-04 6.1843175280547444e-04 5.4326280746426416e-04 6.8819754141501090e-04 5.4120067965720718e-04 6.8824788125673286e-04 5.00000000e+01 8.9598527384910942e-01 
1.07500000e+03 3.8118589433992230e-04 3.6768750889601572e-04 3.8298206171138202e-04 3.3406025498583394e-04 4.2831153369401066e-04 3.3216516103121027e-04 4.2834575122857176e-04 5.00000000e+01 8.9138838396558917e-01 
1.12500000e+03 2.3898571529370745e-04 2.2998623359093780e-04 2.4068622676303486e-04 2.0783057178011853e-04 2.7014085880729637e-04 2.0655681401304720e-04 2.7018723299092269e-04 5.00000000e+01 8.8833031735976264e-01 
1.17500000e+03 1.4910136438093114e-04 1.4209781051279430e-04 1.5036305304140301e-04 1.2854364332308865e-04 1.6965908543877363e-04 1.2738340725149664e-04 1.6969776584740154e-04 5.00000000e+01 8.8182872441141658e-01 
1.25000000e+03 1.5600915587713016e-04 1.4926856475726573e-04 1.5779903777490197e-04 1.3279655777391882e-04 1.7922175398034151e-04 1.3183767931183927e-04 1.7929065900534725e-04 1.00000000e+02 8.7635232046374156e-01 
1.35000000e+03 6.3602323968503871e-05 6.0338527327755034e-05 6.4496931633890978e-05 5.2999320696004107e-05 7.4205327241003635e-05 5.2508359532433054e-05 7.4243000698468465e-05 1.00000000e+02 8.6897205412164436e-01 
1.55000000e+03 4.2052940234258815e-05 3.9436248947108797e-05 4.3161850630838881e-05 3.3541264097571153e-05 5.0564616370946476e-05 3.3148126707401273e-05 5.0636547455206284e-05 3.00000000e+02 8.5810382728785306e-01 
1.85000000e+03 3.3188839850644939e-06 3.0593674714914809e-06 3.5076374717576229e-06 2.2026767074439405e-06 4.4350912626850472e-06 2.1729051425764756e-06 4.4509381204095754e-06 3.00000000e+02 8.5038272405286786e-01 


==> anc/LHC8-Yavt-HT4-NNPDF30QED-all_members.dat <==
-2.50000000e+00 1.2205651118444210e+00 1.2809616577232759e+00 1.1393008343199633e+00 1.2755478248338388e+00 1.2356513603545136e+00 1.1609018724717246e+00 1.2087072571278024e+00 1.0902091106946008e+00 1.2709373990764690e+00 1.1371977380556351e+00 1.1826540772140373e+00 1.2469219592266487e+00 1.0580486691075219e+00 1.6525364091621115e+00 1.2765281370891290e+00 1.3988922356025340e+00 1.3858959726207067e+00 1.2293603272414344e+00 1.1519488258118076e+00 1.1550016160402128e+00 1.0577566100924845e+00 1.1346573843094718e+00 1.5825337627126363e+00 9.6304005192028175e-01 1.1108247509966884e+00 1.2862895380404069e+00 8.4812389496727547e-01 1.1498279835675811e+00 1.1296738317218056e+00 1.1574723444156527e+00 1.1788898126199852e+00 1.3581675673154370e+00 1.3328551935249675e+00 1.2187980960409279e+00 1.0700284750303273e+00 1.2456396990538934e+00 1.1003351441478058e+00 1.1292450156012690e+00 1.3128378884736773e+00 1.0933277971558093e+00 1.0675990452479425e+00 1.3329711207281423e+00 1.4542116230007518e+00 1.4400072165983888e+00 1.3190609134612445e+00 1.2503735652123922e+00 1.1268305382405601e+00 1.2240790286490633e+00 1.1571923662693153e+00 1.5124764734870348e+00 1.6597879584305291e+00 1.5119486766259058e+00 1.0602042443985509e+00 1.1370107147648949e+00 1.1741258387981079e+00 8.8880529678216758e-01 9.8436265442198512e-01 1.0390778754455199e+00 1.1669056113138021e+00 1.5413608281218414e+00 1.1234679419022529e+00 1.2488732766760957e+00 9.8405216644861049e-01 1.3304259147704445e+00 1.2167550337484656e+00 1.1583784667648860e+00 1.0534481484994018e+00 1.3804791597237633e+00 1.3166150992492718e+00 9.9990263069102459e-01 1.0997181900367035e+00 1.1254482041841756e+00 1.4748720951583461e+00 1.1594684304640703e+00 1.1387092299366983e+00 1.2770014223347186e+00 1.2580415872657174e+00 1.8964781817177929e+00 1.0187938203713707e+00 1.2753378681708423e+00 1.2504916822390046e+00 1.2885482292348134e+00 1.2916174774024469e+00 1.1810477379095086e+00 1.0661969287533655e+00 1.0247552312767430e+00 1.2948452298265858e+00 1.2966863322703921e+00 1.2049278490994453e+00 1.3109511864465384e+00 1.0048234434289265e+00 1.4251691666569735e+00 1.2037328628323569e+00 1.1297282794800829e+00 1.3228963315848128e+00 1.3513811553875377e+00 1.5820190500857041e+00 1.0590398462422099e+00 1.2277542537302690e+00 1.3203443190013475e+00 8.8836443598680903e-01 1.2376357329197052e+00 1.1711306886544717e+00 1.0261202313695688e+00 1.0848878940611795e+00 1.3725779169971306e+00 1.1072568366564386e+00 2.0000000000000001e-01 
-2.30000000e+00 2.0932692208235522e+00 2.1685390290532771e+00 1.9699910133661001e+00 2.1653899529908061e+00 2.1150447020664811e+00 2.0027382142997916e+00 2.0770771509259536e+00 1.9241392729145781e+00 2.1432610713468483e+00 1.9795060022714590e+00 2.0569108415036474e+00 2.1326745346173772e+00 1.9402061121764440e+00 2.4967597924456553e+00 2.1606316644804306e+00 2.2996101939546221e+00 2.2587620121374576e+00 2.1024751995720141e+00 1.9885359160069536e+00 2.0284178004286990e+00 1.9085571173354237e+00 2.0246658095046595e+00 2.5498034829347667e+00 1.7914139139134848e+00 1.9318527801499588e+00 2.1766478074147289e+00 1.6492148617086675e+00 1.9913237890680111e+00 1.9709890824532212e+00 1.9850512367277313e+00 2.0416526735455505e+00 2.3126076326951335e+00 2.1861964348748177e+00 2.0892402339450173e+00 1.8956255527648942e+00 2.0510011167448630e+00 1.9468456345153551e+00 1.9881928819582053e+00 2.2281456475924313e+00 1.9659277067499317e+00 1.9541858298181547e+00 2.2202132697984616e+00 2.3496560508187039e+00 2.3358875077137391e+00 2.2150641789328058e+00 2.1498698746467730e+00 1.9470822005158996e+00 2.1067074037345188e+00 2.0345654765553700e+00 2.4320190999142732e+00 2.5320151768086729e+00 2.4612636546930093e+00 1.8925251608077205e+00 1.9899051779295349e+00 2.0549552509476698e+00 1.6325310534706674e+00 1.8200060560909821e+00 1.8744885977356787e+00 2.0490568665912483e+00 2.5488605451969115e+00 1.9713558687829422e+00 2.1644423268396369e+00 1.7905932259865736e+00 2.2669511022921744e+00 2.0917157724433495e+00 2.0285005206275102e+00 1.8877908512663077e+00 2.2900397669242305e+00 2.1950716231569554e+00 1.8333285648512883e+00 1.9505494108135950e+00 1.9778217789989812e+00 2.3709732189057848e+00 2.0383912000532858e+00 2.0091116599507965e+00 2.1828567846484113e+00 2.1402091193139450e+00 2.9133389305037714e+00 1.8481014422013129e+00 2.1839055337786042e+00 2.1478946786693141e+00 2.1611361949425891e+00 2.1866860405051844e+00 2.0133925834893822e+00 1.9506415951099381e+00 1.8457998137554568e+00 2.2201124919118471e+00 2.1660168054757913e+00 2.0763727528726506e+00 2.2205445016470660e+00 1.8462654198371975e+00 2.3263835846708489e+00 2.0821169858076636e+00 1.9981689272382750e+00 2.2094187641098091e+00 2.2448600865073902e+00 2.5564895580223674e+00 1.8926341737911707e+00 2.1035475165292188e+00 2.2399700965284528e+00 1.6533988791738750e+00 2.1332467304613396e+00 2.0341491525702073e+00 1.8858103872851433e+00 1.9480974475915913e+00 2.2603953862591259e+00 1.9375706510543647e+00 2.0000000000000001e-01 
-2.10000000e+00 3.2555079979263648e+00 3.3617550390186270e+00 3.0733497338478126e+00 3.3645854882287960e+00 3.2824414376132163e+00 3.1170349511464388e+00 3.2368213900640028e+00 3.0576951706196898e+00 3.2717429359182679e+00 3.1082512967593510e+00 3.2117710441260274e+00 3.3215742707564617e+00 3.1408105571963647e+00 3.5864088517108272e+00 3.3139222936262738e+00 3.4910591715425419e+00 3.4277974522936856e+00 3.2614223916801097e+00 3.1059480970694677e+00 3.2036292610656925e+00 3.0670566947580595e+00 3.2108473281444310e+00 3.7786748038825779e+00 2.9100404689908372e+00 3.0453148869347881e+00 3.3532380964171833e+00 2.7462032753074803e+00 3.1134570690227021e+00 3.1015487408991245e+00 3.0930444849250804e+00 3.2099817053215087e+00 3.5453422890293727e+00 3.3155117202247815e+00 3.2463775029789632e+00 3.0095532410046109e+00 3.1244663334684808e+00 3.0883239766582449e+00 3.1531220660358303e+00 3.4190446295519985e+00 3.1651990560950671e+00 3.1553569787585922e+00 3.3982518444380632e+00 3.4910563784109083e+00 3.5009301100838055e+00 3.3958046835408120e+00 3.3541637320497397e+00 3.0551173738026103e+00 3.2789256240638283e+00 3.2199240466470136e+00 3.6267271172397555e+00 3.6795590544507686e+00 3.6871118373254439e+00 3.0348567866717762e+00 3.1284185167325536e+00 3.2288225139901452e+00 2.6863033653370838e+00 2.9373005432945751e+00 3.0196993552639539e+00 3.2161409039738946e+00 3.8354094736064268e+00 3.1242617409838145e+00 3.3856214262963693e+00 2.9179257233924405e+00 3.5080539591301720e+00 3.2593599517585305e+00 3.1965477934604847e+00 3.0315162262441913e+00 3.4509396713362088e+00 3.3486698610263601e+00 2.9869911969244076e+00 3.0952582993011659e+00 3.1259627242351193e+00 3.5309090001844612e+00 3.2258612651118308e+00 3.1535740452989764e+00 3.3805287686320740e+00 3.2995127559231525e+00 4.1456714900969915e+00 3.0059061822682875e+00 3.3805322289662834e+00 3.3460586622615711e+00 3.3361079632071768e+00 3.3529845712566875e+00 3.1098675903379269e+00 3.1437757519204332e+00 2.9683662314299846e+00 3.4512899603588085e+00 3.3017291415755419e+00 3.2487843272105983e+00 3.4100510412657865e+00 3.0053490385629384e+00 3.5064879192289227e+00 3.2582325397034735e+00 3.1682961303614126e+00 3.4046511561269388e+00 3.3990152369193476e+00 3.7678398311436423e+00 3.0479217883562177e+00 3.2927858352092159e+00 3.4511728682929892e+00 2.7312293663187406e+00 3.3164533302370764e+00 3.1718210481910729e+00 3.0582471707334564e+00 3.0870359452007303e+00 3.4112002831697446e+00 3.0680146954826499e+00 2.0000000000000001e-01 
-1.90000000e+00 4.6531604611593824e+00 4.7873558868891495e+00 4.4077899824316056e+00 4.7940744076728654e+00 4.6876613165883327e+00 4.4648893762923025e+00 4.6304663925794838e+00 4.4421737443326590e+00 4.6153466435256751e+00 4.4683722964804664e+00 4.5981081004799256e+00 4.7478593152807536e+00 4.5756831962515019e+00 4.9046511794141905e+00 4.6795840521454162e+00 4.9224434912573525e+00 4.8462368122898214e+00 4.6466305707846631e+00 4.4613789472740928e+00 4.6180017762639478e+00 4.4840691701625088e+00 4.6216773473992259e+00 5.1918423389226014e+00 4.2854197994539618e+00 4.4025244435600737e+00 4.7536650833622147e+00 4.1043390725179121e+00 4.4764893603529492e+00 4.4741895338084339e+00 4.4346847880873543e+00 4.6294724417756141e+00 4.9888227863806991e+00 4.6664514572141886e+00 4.6311430078904490e+00 4.3550998986031288e+00 4.4452340192444177e+00 4.4699849629551744e+00 4.5665287190426866e+00 4.8125185651547495e+00 4.6340596599387291e+00 4.6048117586861599e+00 4.8268456609752350e+00 4.8523654397673965e+00 4.8899722418009546e+00 4.8108956233093068e+00 4.7996039785005884e+00 4.4023775108213794e+00 4.6802424199504982e+00 4.6510311262798334e+00 5.0433252220550902e+00 5.0461882873169914e+00 5.1247269981108499e+00 4.4347954094986832e+00 4.4992012682013041e+00 4.6341180043927279e+00 4.0036302826082455e+00 4.2837581377236118e+00 4.4093830528778941e+00 4.6150540390304533e+00 5.3247237857812975e+00 4.5251614145809089e+00 4.8473299664083145e+00 4.3360312860201855e+00 4.9849711454380108e+00 4.6668067876155792e+00 4.6104318305037806e+00 4.4427168562935835e+00 4.8114003511241004e+00 4.7227928910368817e+00 4.4125533160643062e+00 4.4681443053295711e+00 4.5161190235220978e+00 4.9017426893497893e+00 4.6584943847613536e+00 4.5556265487806051e+00 4.8025699266004631e+00 4.6717213875035544e+00 5.5253050465061584e+00 4.4322194127492907e+00 4.8074161794837593e+00 4.7814329946667975e+00 4.7533844214428465e+00 4.7193127680955547e+00 4.4505492968103315e+00 4.5810225111840408e+00 4.3425405258290271e+00 4.9194249117162281e+00 4.6510970808949121e+00 4.6635760163650897e+00 4.8330148493021872e+00 4.4158866595136601e+00 4.9090151564784579e+00 4.6742665762327569e+00 4.5800174797403335e+00 4.8508938842759441e+00 4.7694282401567261e+00 5.1657827258586293e+00 4.4748882497207294e+00 4.7437244721994487e+00 4.8848070761095110e+00 4.0781447075167767e+00 4.7238547028743980e+00 4.5318601581603453e+00 4.4800595326376103e+00 4.4565190658157183e+00 4.7841811019476213e+00 4.4509832044430091e+00 2.0000000000000001e-01 
-1.70000000e+00 6.2727791167453493e+00 6.4136098423197963e+00 5.9588835128766693e+00 6.4273348094444236e+00 6.3169556847082147e+00 6.0327399843612302e+00 6.2446505299777009e+00 6.0679397828057757e+00 6.1747162131023865e+00 6.0468050074884792e+00 6.2111085007368922e+00 6.3827034337124804e+00 6.2188928136857697e+00 6.4562204605336282e+00 6.2541029446351093e+00 6.5852367463332611e+00 6.4997542336285132e+00 6.2394642167818173e+00 6.0470497016612024e+00 6.2502940468761476e+00 6.1413512836250224e+00 6.2354984429225251e+00 6.7721465995945938e+00 5.9119490623582847e+00 5.9950732453387916e+00 6.3620685512983721e+00 5.7219131755095942e+00 6.0760805948765340e+00 6.0781849469164424e+00 6.0001724213395953e+00 6.2792354547865026e+00 6.6300690146246453e+00 6.2260369331695937e+00 6.2181983539683703e+00 5.9110011720936750e+00 6.0138605520803079e+00 6.0763279111378417e+00 6.2048799710424927e+00 6.3959139728540562e+00 6.3474467583975063e+00 6.2806474409940778e+00 6.4879927262650163e+00 6.4489584163643672e+00 6.4998509247004872e+00 6.4514034212946028e+00 6.4635545370472345e+00 5.9756413031619502e+00 6.2962406956244505e+00 6.3035556096363141e+00 6.6712447713191851e+00 6.6087634272625992e+00 6.7600471944835991e+00 6.0716675538692817e+00 6.0926090619125475e+00 6.2555676705476753e+00 5.5591153817622372e+00 5.8585525728525605e+00 6.0044982321861333e+00 6.2377733713260737e+00 7.0064456430162680e+00 6.1557153805494025e+00 6.5244134802739033e+00 6.0280629224620252e+00 6.6736053629680967e+00 6.3014132481998253e+00 6.2550768267236210e+00 6.1044457552404605e+00 6.3833761286797772e+00 6.3048752912123591e+00 6.0888810897517454e+00 6.0484027199833728e+00 6.1328962371112024e+00 6.4816612297532155e+00 6.3061300700654419e+00 6.2266236370304089e+00 6.4323021352889000e+00 6.2511541087537132e+00 7.0734619857420027e+00 6.0922452189346190e+00 6.4575536297634439e+00 6.4313921836528527e+00 6.3891850633010687e+00 6.2760550577792191e+00 6.0471440433500545e+00 6.2362511424999614e+00 5.9486507095510772e+00 6.5976236969402109e+00 6.2164161056379639e+00 6.3009245653227799e+00 6.4850708281832876e+00 6.0546884355384964e+00 6.5244791970235285e+00 6.3110844258841663e+00 6.2110064611697116e+00 6.5182120319396599e+00 6.3643411177159237e+00 6.7641218010723767e+00 6.1492351847175390e+00 6.4390361780868934e+00 6.5207245214380274e+00 5.6682779284547280e+00 6.3385526565333308e+00 6.1097277234268388e+00 6.1293472228101784e+00 6.0556011908600222e+00 6.3783786016027371e+00 6.0686095598309553e+00 2.0000000000000001e-01 
-1.50000000e+00 8.0370348235417381e+00 8.2030071236322897e+00 7.6464565097890826e+00 8.2236284480780899e+00 8.0911806812398090e+00 7.7378195414577027e+00 8.0036865998291518e+00 7.8638343172891370e+00 7.8822254015628141e+00 7.7690364815667943e+00 7.9807577778187655e+00 8.1398911320556593e+00 8.0032505092608766e+00 8.1735059046212317e+00 7.9713973717807916e+00 8.3976119131760587e+00 8.3018493465649641e+00 7.9592132315870217e+00 7.7889109731532304e+00 8.0203562723898276e+00 7.9542214048674023e+00 7.9905885631171580e+00 8.4528962211871512e+00 7.7138472560627918e+00 7.7526778222332950e+00 8.1070412085896315e+00 7.5240235128751651e+00 7.8389007467781280e+00 7.8354079819686202e+00 7.7119724340153075e+00 8.0729069934695428e+00 8.3988674103874637e+00 7.9172137268897336e+00 7.9265474114246084e+00 7.5954143903854954e+00 7.7474984847840798e+00 7.8273905137663728e+00 7.9806078593430385e+00 8.1020294762838887e+00 8.2131982530920951e+00 8.0997364738940902e+00 8.2884251755463456e+00 8.2140528850569563e+00 8.2546915978584057e+00 8.2346641532939735e+00 8.2584304858476205e+00 7.6982909585485935e+00 8.0511666037332645e+00 8.0924138774330103e+00 8.4274361541675926e+00 8.2881757346769280e+00 8.5123226724980654e+00 7.8613304562588411e+00 7.8340876168143536e+00 8.0194570811555934e+00 7.2785831902303251e+00 7.5988887566594681e+00 7.7115289774212927e+00 8.0124884813537367e+00 8.8109383468964442e+00 7.9365795321118240e+00 8.3292562176681546e+00 7.9043032047655304e+00 8.4842596969395228e+00 8.0849765083739005e+00 8.0493048911445193e+00 7.9296461279100745e+00 8.1144032790944074e+00 8.0201605479533509e+00 7.9270247701172671e+00 7.7607831393845483e+00 7.8995847660811549e+00 8.1992705796052068e+00 8.0783766272683781e+00 8.0806230028728105e+00 8.1950712137983270e+00 7.9764475473066687e+00 8.7614083801686657e+00 7.8893242519454754e+00 8.2574358069309355e+00 8.2084831005624803e+00 8.1608340472262828e+00 7.9742659297155232e+00 7.8282370405597135e+00 8.0228690982799762e+00 7.7024116241730374e+00 8.3930904976730112e+00 7.9412576418328449e+00 8.0792807593572213e+00 8.2876678372976240e+00 7.8441852609016047e+00 8.2825395935672077e+00 8.0842368457669025e+00 7.9798432083693207e+00 8.3168467587948349e+00 8.1162978156342795e+00 8.5042815310866828e+00 7.9762679499367435e+00 8.2916879518332784e+00 8.2817344338739254e+00 7.4121735486180826e+00 8.0891625992882830e+00 7.8379466038326022e+00 7.9250675955070342e+00 7.8122435216695427e+00 8.1205357327845817e+00 7.8366367466916707e+00 2.0000000000000001e-01 
-1.30000000e+00 9.8493548433207039e+00 1.0007960771880196e+01 9.3884028706960354e+00 1.0040030258218081e+01 9.9113393420607530e+00 9.4964108410068526e+00 9.8122807875339895e+00 9.7368594885265853e+00 9.6475696930779709e+00 9.5379267305777038e+00 9.8154329689504198e+00 9.9290154644040047e+00 9.8590735323445529e+00 9.9532649830368172e+00 9.7415968243847271e+00 1.0255106304577408e+01 1.0148827151982692e+01 9.7116436783718783e+00 9.5905874960383777e+00 9.8331219343843994e+00 9.8165369174623809e+00 9.8063540294522955e+00 1.0167122105456974e+01 9.5869244630772013e+00 9.5817333113251486e+00 9.9050392995256988e+00 9.3996250594248121e+00 9.6679108838402037e+00 9.6453536362545140e+00 9.4689559381218640e+00 9.9081164357589575e+00 1.0211378140168456e+01 9.6481130301600313e+00 9.6809875325283237e+00 9.3093153529595565e+00 9.5357566020801574e+00 9.6238014615158480e+00 9.7901459176409560e+00 9.8455545367845012e+00 1.0120054433083824e+01 9.9626186973579145e+00 1.0119302434854744e+01 1.0047055600222089e+01 1.0060836186387903e+01 1.0057182628841549e+01 1.0082228839619784e+01 9.4741442577328634e+00 9.8523179495864763e+00 9.9199333334472009e+00 1.0210550626989933e+01 1.0003537434193206e+01 1.0286061112859759e+01 9.7009654108747565e+00 9.6261141566253752e+00 9.8329616619243208e+00 9.0784535310066286e+00 9.4108564664577798e+00 9.4480372058408495e+00 9.8424458663800607e+00 1.0651660995457995e+01 9.7710337487353307e+00 1.0161238989064261e+01 9.8501197681500798e+00 1.0314781679138729e+01 9.9217957622915449e+00 9.8926392518809063e+00 9.8049893261604737e+00 9.9190476893671224e+00 9.7754782767248809e+00 9.8173881683131992e+00 9.5141923519614586e+00 9.7228741558363350e+00 9.9612801576057493e+00 9.8838332102736004e+00 9.9973292425723201e+00 9.9998652289993117e+00 9.7586820993387384e+00 1.0512392194159155e+01 9.7138665419979358e+00 1.0107319305382015e+01 1.0009387297015962e+01 9.9736324936435707e+00 9.7471298366055752e+00 9.6817681897124572e+00 9.8382268873470906e+00 9.5004413917289963e+00 1.0200324066624932e+01 9.7419081366852396e+00 9.9017784157925401e+00 1.0135490438304030e+01 9.6906760978643742e+00 1.0093181148078283e+01 9.8918960910173901e+00 9.7908326078102590e+00 1.0137199158456037e+01 9.9278545444138064e+00 1.0296732289960307e+01 9.8414589519053006e+00 1.0193719925419952e+01 1.0088007672795763e+01 9.1987850926894907e+00 9.8855196755835042e+00 9.6266961252040364e+00 9.7691816380991270e+00 9.6232017527637375e+00 9.9156425000902022e+00 9.6496330553419547e+00 2.0000000000000001e-01 
-1.10000000e+00 1.1644285848873302e+01 1.1810379170018816e+01 1.1113066799115723e+01 1.1851362169263806e+01 1.1714790630243257e+01 1.1237868211691712e+01 1.1603548283728193e+01 1.1616472901586270e+01 1.1406476043331297e+01 1.1286796208628042e+01 1.1651718232183335e+01 1.1696468385108000e+01 1.1738302107145246e+01 1.1717732137552250e+01 1.1501577059367911e+01 1.2087211480007074e+01 1.1974913322649037e+01 1.1436957459330776e+01 1.1378732287557803e+01 1.1627724625883310e+01 1.1656230049009411e+01 1.1619909546744218e+01 1.1876336817628609e+01 1.1453403884697028e+01 1.1416317316962468e+01 1.1703243788610934e+01 1.1265590877566689e+01 1.1493724936754401e+01 1.1437164944498424e+01 1.1200461735889835e+01 1.1715217608878573e+01 1.2007423960663157e+01 1.1361595920728499e+01 1.1435052776305202e+01 1.0985807730521847e+01 1.1301871932377002e+01 1.1397233691855641e+01 1.1567695737165092e+01 1.1569013235806487e+01 1.1994746759756948e+01 1.1805104808923293e+01 1.1915470430038543e+01 1.1872488719219188e+01 1.1859585484289720e+01 1.1850450102267846e+01 1.1870829936609972e+01 1.1237121385692255e+01 1.1638462137906179e+01 1.1722118117042479e+01 1.1959392372135669e+01 1.1712272806512049e+01 1.2024935874660517e+01 1.1520979624494405e+01 1.1400274256495436e+01 1.1633588153725240e+01 1.0895734001936875e+01 1.1221045945687855e+01 1.1177119512649014e+01 1.1658024705711119e+01 1.2467433952871444e+01 1.1591934476180384e+01 1.1957424584924771e+01 1.1787178198270629e+01 1.2103273694258734e+01 1.1747838479037121e+01 1.1720763605702770e+01 1.1652539405522653e+01 1.1730111834093382e+01 1.1510912578734834e+01 1.1686004303396187e+01 1.1249799924420461e+01 1.1538673282468983e+01 1.1703734116762330e+01 1.1672631981600045e+01 1.1894844908185368e+01 1.1785876308115267e+01 1.1529512469086210e+01 1.2253070480347215e+01 1.1496826285746977e+01 1.1935660551299215e+01 1.1770040983046020e+01 1.1768931918063638e+01 1.1537625486110288e+01 1.1519041922527032e+01 1.1615707641850689e+01 1.1272162828139139e+01 1.1955630278353850e+01 1.1552274363760780e+01 1.1704689537470546e+01 1.1954810371918287e+01 1.1529486172774160e+01 1.1892939336328746e+01 1.1667828246270336e+01 1.1577695580486143e+01 1.1908444503777309e+01 1.1729704876352612e+01 1.2076431276065478e+01 1.1668189684524554e+01 1.2073156422634282e+01 1.1883799372148916e+01 1.0952174451015308e+01 1.1663187240398351e+01 1.1409973306565597e+01 1.1602343946702138e+01 1.1412876856372858e+01 1.1699506069895852e+01 1.1435589832688926e+01 2.0000000000000001e-01 
-9.00000000e-01 1.3331464810016719e+01 1.3518323976985558e+01 1.2728701971215918e+01 1.3567696334692197e+01 1.3408335166851920e+01 1.2867369518185084e+01 1.3288297266038812e+01 1.3403387588333548e+01 1.3070418501420558e+01 1.2926176897147915e+01 1.3391633969535235e+01 1.3358672651619077e+01 1.3544426702862086e+01 1.3376150094910502e+01 1.3159290692190188e+01 1.3798590343377400e+01 1.3681547659835502e+01 1.3052704923691316e+01 1.3064240322266784e+01 1.3316466716836125e+01 1.3382151208045761e+01 1.3334960255039594e+01 1.3502781379053916e+01 1.3219844526639667e+01 1.3156898293270380e+01 1.3413351870260549e+01 1.3018916953734974e+01 1.3220543465576096e+01 1.3118054205234328e+01 1.2818589701771314e+01 1.3404886906177856e+01 1.3702193201830482e+01 1.2972963597645386e+01 1.3088812498967361e+01 1.2550101759564685e+01 1.2942924146245897e+01 1.3057435126120277e+01 1.3227000610138457e+01 1.3187540998616486e+01 1.3742663577561091e+01 1.3526964125038610e+01 1.3588408614160844e+01 1.3588151026425008e+01 1.3544768623656161e+01 1.3523173128582213e+01 1.3536513688488977e+01 1.2897874202597043e+01 1.3321532097593478e+01 1.3409135959947067e+01 1.3589710866210110e+01 1.3341315559327368e+01 1.3645734197816262e+01 1.3229258926486933e+01 1.3065246275488505e+01 1.3331755427542998e+01 1.2629932365963661e+01 1.2925942988167753e+01 1.2825024142115112e+01 1.3371331479736728e+01 1.4179897298328282e+01 1.3307294732959599e+01 1.3635300771260519e+01 1.3603683693573489e+01 1.3766432424776413e+01 1.3476651421269652e+01 1.3439804715542103e+01 1.3378553732544306e+01 1.3447791573645061e+01 1.3139895550437783e+01 1.3434272871739331e+01 1.2884724245267096e+01 1.3251913831261332e+01 1.3337904739101868e+01 1.3365452268985194e+01 1.3668210832459879e+01 1.3463683904651372e+01 1.3193606359424138e+01 1.3898929931207013e+01 1.3153459491175555e+01 1.3644788547503770e+01 1.3406201035864363e+01 1.3461328904949204e+01 1.3246907080827283e+01 1.3245118073214194e+01 1.3271758235283112e+01 1.2926473884106096e+01 1.3576945961425777e+01 1.3273752250595127e+01 1.3396613536803450e+01 1.3658717699348458e+01 1.3270375240134920e+01 1.3597526373741562e+01 1.3325088498975985e+01 1.3252569317477883e+01 1.3554038333941721e+01 1.3426261031109423e+01 1.3754847835306325e+01 1.3363068134481853e+01 1.3834553639442639e+01 1.3552928188593384e+01 1.2582346601901058e+01 1.3333035695512111e+01 1.3094282461277595e+01 1.3341275567907532e+01 1.3085122075824060e+01 1.3387354914207121e+01 1.3104242335429316e+01 2.0000000000000001e-01 
-7.00000000e-01 1.4786491401992478e+01 1.4972854082946970e+01 1.4128188196644974e+01 1.5033129188839576e+01 1.4867170371627568e+01 1.4278050322653851e+01 1.4742172446044437e+01 1.4960762680157689e+01 1.4515134888683091e+01 1.4336333889067351e+01 1.4901603979041980e+01 1.4793099579990761e+01 1.5127393068674539e+01 1.4800532229406468e+01 1.4589446473642615e+01 1.5264762820947572e+01 1.5144726386494691e+01 1.4443747527685010e+01 1.4524063261100373e+01 1.4775322836897335e+01 1.4869019500149031e+01 1.4818612768978108e+01 1.4915890986779051e+01 1.4754719417638000e+01 1.4668316182617891e+01 1.4904037690733951e+01 1.4530092833981579e+01 1.4717043657924638e+01 1.4564431165341082e+01 1.4206753542629208e+01 1.4856104099413699e+01 1.5169922698758795e+01 1.4365911749454796e+01 1.4527447852071322e+01 1.3892935214950523e+01 1.4340276134515113e+01 1.4485652297449686e+01 1.4650489311539744e+01 1.4581960611068791e+01 1.5241213948506910e+01 1.5002964633728531e+01 1.5022141558989770e+01 1.5065014553670611e+01 1.4989708935649151e+01 1.4953880459920770e+01 1.4961997630372096e+01 1.4333488985104326e+01 1.4777564260801002e+01 1.4858391898139271e+01 1.4987953771592171e+01 1.4759284377451428e+01 1.5033754240866029e+01 1.4702119574916349e+01 1.4498960281553106e+01 1.4800592920683460e+01 1.4136351868002670e+01 1.4395006025496173e+01 1.4265193816236414e+01 1.4856051739237168e+01 1.5664495537020683e+01 1.4789600066764201e+01 1.5079394285799358e+01 1.5165410676901431e+01 1.5188802673588853e+01 1.4981902355315286e+01 1.4925712579571430e+01 1.4859675441837593e+01 1.4936238511465675e+01 1.4542780002415737e+01 1.4935604362668222e+01 1.4300147489889021e+01 1.4732567571164596e+01 1.4743027026830051e+01 1.4837893944404797e+01 1.5190894975444044e+01 1.4908621730902860e+01 1.4625328930104033e+01 1.5318929039970659e+01 1.4569255725190551e+01 1.5109968261088037e+01 1.4804629855609281e+01 1.4926998254702600e+01 1.4732132961395648e+01 1.4732541464927449e+01 1.4692202067634833e+01 1.4344273781077691e+01 1.4955441097899177e+01 1.4768822468628596e+01 1.4851612076684457e+01 1.5124434433852242e+01 1.4783041035682004e+01 1.5077852744114937e+01 1.4746355343889881e+01 1.4693968680464176e+01 1.4959029558568513e+01 1.4890625150516380e+01 1.5205020717761119e+01 1.4808746528350188e+01 1.5352917553756582e+01 1.4985130284896103e+01 1.3973989694980592e+01 1.4770292073675007e+01 1.4551305051809445e+01 1.4865302801812746e+01 1.4516965231792801e+01 1.4856122721335378e+01 1.4536022854291451e+01 2.0000000000000001e-01 
-5.00000000e-01 1.5927692536681390e+01 1.6102472396731834e+01 1.5234557734932991e+01 1.6179486268109414e+01 1.6006376662176347e+01 1.5390230577513679e+01 1.5888144754845143e+01 1.6192900385573211e+01 1.5657093761820656e+01 1.5439259057818630e+01 1.6092835823957415e+01 1.5916221007571334e+01 1.6378305102425710e+01 1.5915596093916761e+01 1.5710265433461851e+01 1.6407432741195567e+01 1.6289117089727679e+01 1.5536800183371168e+01 1.5672162125025102e+01 1.5922029987394451e+01 1.6033302175238600e+01 1.5982511580954192e+01 1.6020411786057938e+01 1.5964553792061066e+01 1.5861960732657565e+01 1.6081922361698581e+01 1.5715904797964214e+01 1.5895365904944123e+01 1.5696891073148747e+01 1.5289631733316531e+01 1.5992125461847611e+01 1.6327469942466681e+01 1.5464807190898810e+01 1.5674854910108172e+01 1.4940972649190712e+01 1.5426032872246788e+01 1.5605170740439396e+01 1.5763193698891733e+01 1.5674319094536694e+01 1.6411833842048534e+01 1.6157983334930954e+01 1.6145426979935120e+01 1.6220038613100012e+01 1.6121142572184521e+01 1.6066770609458899e+01 1.6074961709225125e+01 1.5463396601145799e+01 1.5924092199139993e+01 1.5989139425565039e+01 1.6082481078040729e+01 1.5877711034438956e+01 1.6117836241915025e+01 1.5857606922709184e+01 1.5622703304780838e+01 1.5955287826353512e+01 1.5314654202274875e+01 1.5545418081920689e+01 1.5406204680353234e+01 1.6023378576512190e+01 1.6828911223823013e+01 1.5953895060388664e+01 1.6215318201664402e+01 1.6388992451836934e+01 1.6297752915502802e+01 1.6175904345225604e+01 1.6098935351754836e+01 1.6015119666258613e+01 1.6105424887973886e+01 1.5641578044938674e+01 1.6110192509190128e+01 1.5416458941519329e+01 1.5894723079298458e+01 1.5841606225834166e+01 1.6003234255970433e+01 1.6385556809438985e+01 1.6038754379665040e+01 1.5745465633261075e+01 1.6432846642426934e+01 1.5672278361719457e+01 1.6251209714657392e+01 1.5894013613506626e+01 1.6080478686440372e+01 1.5895376283139896e+01 1.5894001446875361e+01 1.5801280252134278e+01 1.5450167617135788e+01 1.6024513280385147e+01 1.5945738275042164e+01 1.5987475704456255e+01 1.6269305506062619e+01 1.5977569908731823e+01 1.6240646504836270e+01 1.5856229904934196e+01 1.5823788602839359e+01 1.6050445742606179e+01 1.6040283600040365e+01 1.6340548661137436e+01 1.5932652439363965e+01 1.6545777063993913e+01 1.6127220738668576e+01 1.5056129158157910e+01 1.5895323091478696e+01 1.5696891801911741e+01 1.6091366093472363e+01 1.5631895292459301e+01 1.6020206015542161e+01 1.5654508387240396e+01 2.0000000000000001e-01 
-3.00000000e-01 1.6780628821259466e+01 1.6978410527194075e+01 1.6045731018319838e+01 1.7044729564058841e+01 1.6872531575961542e+01 1.6214243144490979e+01 1.6731453296195486e+01 1.7113884931778301e+01 1.6514751189450962e+01 1.6262575949188722e+01 1.6985614805692485e+01 1.6753699063698743e+01 1.7309431662032953e+01 1.6747438292447519e+01 1.6548368385074205e+01 1.7259658304393298e+01 1.7145810038092083e+01 1.6356998995632591e+01 1.6529477360950647e+01 1.6780665657575529e+01 1.6900939508050044e+01 1.6851115527774894e+01 1.6842581074699119e+01 1.6867778014346875e+01 1.6754912703895450e+01 1.6964821794965282e+01 1.6600197264861215e+01 1.6776071973978436e+01 1.6542186954229972e+01 1.6096652456307339e+01 1.6839899772529574e+01 1.7193992810757177e+01 1.6292432041827006e+01 1.6539169308721895e+01 1.5722705265288276e+01 1.6235096601552531e+01 1.6441353813313576e+01 1.6594796624446413e+01 1.6492582444741466e+01 1.7285042412961687e+01 1.7021429462938777e+01 1.6988886340354906e+01 1.7081128984344019e+01 1.6968841903572333e+01 1.6895751372833125e+01 1.6907117102676263e+01 1.6309392411288325e+01 1.6783866244786349e+01 1.6829914227305530e+01 1.6905163530492892e+01 1.6714257387061597e+01 1.6931608330430770e+01 1.6720236906933007e+01 1.6462440417382666e+01 1.6819249751580543e+01 1.6184753108896974e+01 1.6402464245878662e+01 1.6262616580356873e+01 1.6895294900252519e+01 1.7697678078365961e+01 1.6823564007332639e+01 1.7067649041356901e+01 1.7302311785464507e+01 1.7127786991599706e+01 1.7073507560543540e+01 1.6981643982607800e+01 1.6875510186157367e+01 1.6978909942126062e+01 1.6463778046255758e+01 1.6986610038964923e+01 1.6255120720866451e+01 1.6762181438539542e+01 1.6663374527329946e+01 1.6877698725515238e+01 1.7279996698027286e+01 1.6882862051272589e+01 1.6582275335977897e+01 1.7263931513360660e+01 1.6494464560504511e+01 1.7099653518716945e+01 1.6708542259453914e+01 1.6945869242682281e+01 1.6759277414572122e+01 1.6757056485031097e+01 1.6629039508530585e+01 1.6274202310630528e+01 1.6822409638378133e+01 1.6824275364539290e+01 1.6832908482733430e+01 1.7123057828515556e+01 1.6871823373919511e+01 1.7108525003519262e+01 1.6685183616095355e+01 1.6666868744388747e+01 1.6863893606900927e+01 1.6901166500568593e+01 1.7189836005666852e+01 1.6769219619324033e+01 1.7438221726295136e+01 1.6996507242923631e+01 1.5860323176999945e+01 1.6735544403196545e+01 1.6553506145256286e+01 1.7025212813985963e+01 1.6461107519557366e+01 1.6897466182853030e+01 1.6489112616359058e+01 2.0000000000000001e-01 
-1.00000000e-01 1.7210928269858211e+01 1.7396011003020941e+01 1.6461241742810859e+01 1.7470637057041451e+01 1.7302202194100328e+01 1.6632517696498436e+01 1.7162949195412327e+01 1.7581574108511798e+01 1.6949839226104945e+01 1.6677282353183848e+01 1.7437312010803041e+01 1.7175844513447462e+01 1.7779333484515934e+01 1.7166851891156796e+01 1.6970650094775753e+01 1.7687740449277801e+01 1.7577638368054092e+01 1.6771683413519238e+01 1.6961627285359494e+01 1.7214422414195067e+01 1.7339013788183621e+01 1.7288539542083562e+01 1.7254273697760567e+01 1.7324518257160733e+01 1.7207491505552998e+01 1.7412192988673596e+01 1.7046791142137124e+01 1.7221066953870196e+01 1.6968065507952801e+01 1.6502350757369157e+01 1.7267509696895498e+01 1.7633172536150553e+01 1.6711989763942732e+01 1.6975148007651185e+01 1.6115616566394266e+01 1.6641540786400626e+01 1.6863975754731140e+01 1.7013506595377621e+01 1.6904852842029488e+01 1.7725165551202668e+01 1.7457173467713954e+01 1.7415014164576856e+01 1.7515706954173801e+01 1.7397466065006341e+01 1.7311639444993745e+01 1.7326374509644854e+01 1.6737012859761350e+01 1.7218786564676051e+01 1.7252972985488672e+01 1.7320262557473807e+01 1.7136763597699147e+01 1.7341114560420579e+01 1.7156394832592930e+01 1.6885942035390965e+01 1.7255554872242733e+01 1.6620259396781467e+01 1.6834236981713428e+01 1.6695757474085834e+01 1.7335979612428204e+01 1.8136110683715646e+01 1.7262230298087523e+01 1.7499843985147738e+01 1.7762943506356894e+01 1.7545173940993163e+01 1.7529973885921059e+01 1.7429815223036929e+01 1.7308344081915749e+01 1.7419289769810600e+01 1.6878465064207376e+01 1.7428184669312024e+01 1.6680004829441391e+01 1.7199550942796773e+01 1.7077021369688087e+01 1.7321491625858311e+01 1.7732465125835255e+01 1.7307545996567232e+01 1.7004464174943905e+01 1.7683444293697953e+01 1.6907559230373561e+01 1.7526484721754791e+01 1.7118335620333525e+01 1.7383229783068952e+01 1.7192693094150933e+01 1.7190697733646335e+01 1.7046437101727065e+01 1.6688567690011144e+01 1.7223056630824029e+01 1.7267573661801457e+01 1.7258317670944862e+01 1.7552810653691012e+01 1.7324267186739402e+01 1.7546203330733995e+01 1.7102614633638041e+01 1.7092627218654027e+01 1.7271712270378217e+01 1.7335713430769555e+01 1.7617319430802659e+01 1.7189330577444288e+01 1.7890094960918766e+01 1.7437705501332285e+01 1.6264188122318963e+01 1.7158654487569173e+01 1.6985769737209115e+01 1.7505301375799938e+01 1.6877443095688307e+01 1.7343302648253232e+01 1.6909227176514491e+01 2.0000000000000001e-01 
1.00000000e-01 1.7210488999529563e+01 1.7395360213917911e+01 1.6460976260024921e+01 1.7470095006029016e+01 1.7301662893866393e+01 1.6632162985576812e+01 1.7162610290275278e+01 1.7580969842978568e+01 1.6949390607422639e+01 1.6676847771548534e+01 1.7436865899923131e+01 1.7175484640960658e+01 1.7778957989683295e+01 1.7166378777364077e+01 1.6970234589527440e+01 1.7687301398099891e+01 1.7577191274827371e+01 1.6771279165495166e+01 1.6961198974319622e+01 1.7213984026836268e+01 1.7338449613907624e+01 1.7288093743239255e+01 1.7253918610449347e+01 1.7324043907753726e+01 1.7207071660948934e+01 1.7411655065714832e+01 1.7046322654772858e+01 1.7220622219755288e+01 1.6967611307972010e+01 1.6501922978019262e+01 1.7267039465419579e+01 1.7632654047391977e+01 1.6711596183958012e+01 1.6974723994786530e+01 1.6115211944291648e+01 1.6641103179789312e+01 1.6863550706961238e+01 1.7013044406821784e+01 1.6904454836661269e+01 1.7724762727827006e+01 1.7456724924141309e+01 1.7414588280134534e+01 1.7515216547554395e+01 1.7396920313247186e+01 1.7311212352479316e+01 1.7325948988994039e+01 1.6736588587444906e+01 1.7218369117385272e+01 1.7252652481522588e+01 1.7319858600017461e+01 1.7136329953726960e+01 1.7340713860045973e+01 1.7155856951591655e+01 1.6885505705923549e+01 1.7255129124961567e+01 1.6619800679972478e+01 1.6833782413913131e+01 1.6695331057667428e+01 1.7335467935686808e+01 1.8135775383580462e+01 1.7261782021366926e+01 1.7499387297755792e+01 1.7762427959939419e+01 1.7544759275570495e+01 1.7529540726166001e+01 1.7429345193384254e+01 1.7307874121166169e+01 1.7418886132399383e+01 1.6878038817096780e+01 1.7427706834259258e+01 1.6679578532378532e+01 1.7199102605984290e+01 1.7076625128157499e+01 1.7321030724583064e+01 1.7731980678365900e+01 1.7307131198244132e+01 1.7003998298851961e+01 1.7682973261179693e+01 1.6907122319070044e+01 1.7526192318502805e+01 1.7117902253522736e+01 1.7382783459383145e+01 1.7192266907147303e+01 1.7190224583141340e+01 1.7046036226762379e+01 1.6688126701778764e+01 1.7222719445136224e+01 1.7267194497297282e+01 1.7257772970136962e+01 1.7552415277253200e+01 1.7323813433922655e+01 1.7545758257276646e+01 1.7102182040291670e+01 1.7092168770978112e+01 1.7271365730231508e+01 1.7335281499254357e+01 1.7616911592219690e+01 1.7188847259440298e+01 1.7889648586920199e+01 1.7437265609626774e+01 1.6263729895414514e+01 1.7158221502818549e+01 1.6985336323942001e+01 1.7504853809388294e+01 1.6876996649445683e+01 1.7342892715312001e+01 1.6908775894819936e+01 2.0000000000000001e-01 
3.00000000e-01 1.6780758584908330e+01 1.6978763766985015e+01 1.6045767326746446e+01 1.7044870318535938e+01 1.6872818334828395e+01 1.6214360335285093e+01 1.6731479608992430e+01 1.7114395901680137e+01 1.6514919873964363e+01 1.6262698584188016e+01 1.6985688926863983e+01 1.6753853035466751e+01 1.7309509245051853e+01 1.6747746932306281e+01 1.6548446790742052e+01 1.7259767233383517e+01 1.7145949486371645e+01 1.6357089718844559e+01 1.6529598399800218e+01 1.6780739742651157e+01 1.6901317676359675e+01 1.6851185211934311e+01 1.6842720396075702e+01 1.6867870298977206e+01 1.6754796847674008e+01 1.6965191223714346e+01 1.6600267480008508e+01 1.6776158669449515e+01 1.6542288485292122e+01 1.6096770343380491e+01 1.6839980214818620e+01 1.7194008298844246e+01 1.6292525653625983e+01 1.6539266789561758e+01 1.5722791611500055e+01 1.6235257009829397e+01 1.6441510099895250e+01 1.6594890668156616e+01 1.6492659408530560e+01 1.7285101085751126e+01 1.7021551607222666e+01 1.6988989957251874e+01 1.7081531418801067e+01 1.6969310222334542e+01 1.6895851557748063e+01 1.6907218343875947e+01 1.6309490293241986e+01 1.6783940685913695e+01 1.6829983733029025e+01 1.6905285430844053e+01 1.6714290780620345e+01 1.6931714306069246e+01 1.6720572816744212e+01 1.6462535153188206e+01 1.6819323703080617e+01 1.6184835253884266e+01 1.6402543740633746e+01 1.6262699678795741e+01 1.6895603944165302e+01 1.7697819948164515e+01 1.6823649794528844e+01 1.7067771027897969e+01 1.7302444044804584e+01 1.7127868108027574e+01 1.7073575967640707e+01 1.6981761993889602e+01 1.6875640438058102e+01 1.6978977281494874e+01 1.6463911903520987e+01 1.6986691928296871e+01 1.6255211267174612e+01 1.6762278382610010e+01 1.6663477024021031e+01 1.6877897523099069e+01 1.7280096850463980e+01 1.6882950247997847e+01 1.6582510993810519e+01 1.7264157681005280e+01 1.6494540550377078e+01 1.7099714484111438e+01 1.6708653863450419e+01 1.6945970861391256e+01 1.6759364695806259e+01 1.6757175517787992e+01 1.6629250886190135e+01 1.6274296177849383e+01 1.6822477293860842e+01 1.6824349762972055e+01 1.6833249343473248e+01 1.7123121912214138e+01 1.6871891360289901e+01 1.7108792450096836e+01 1.6685327448546353e+01 1.6666933607424589e+01 1.6864132904095943e+01 1.6901264845266951e+01 1.7189955027914483e+01 1.6769328294215004e+01 1.7438454554405560e+01 1.6996652563535523e+01 1.5860401176108681e+01 1.6735650470232773e+01 1.6553592708218307e+01 1.7025268847941799e+01 1.6461190819992620e+01 1.6897581645964156e+01 1.6489224334253702e+01 2.0000000000000001e-01 
5.00000000e-01 1.5928166601628236e+01 1.6103289398217246e+01 1.5234813058481178e+01 1.6180200437911125e+01 1.6006922218665949e+01 1.5390554811693882e+01 1.5888524619725855e+01 1.6193359075989274e+01 1.5657453554806112e+01 1.5439858132712510e+01 1.6093490999387910e+01 1.5916557927976083e+01 1.6378781826616283e+01 1.5914548740290131e+01 1.5710899761985418e+01 1.6408066805905403e+01 1.6289702641100753e+01 1.5537245935200955e+01 1.5672743169461622e+01 1.5922676367691208e+01 1.6033845800746207e+01 1.5983160299413829e+01 1.6020922866361126e+01 1.5965230400061031e+01 1.5862411386692312e+01 1.6082389093878295e+01 1.5716571676318022e+01 1.5896010717274825e+01 1.5697525283862978e+01 1.5290238153348158e+01 1.5992413767004777e+01 1.6327179646090492e+01 1.5465407821630460e+01 1.5675474736694104e+01 1.4941583598428140e+01 1.5426661468173167e+01 1.5605522730870598e+01 1.5763793622383185e+01 1.5674934192554932e+01 1.6412320464585665e+01 1.6158533965255877e+01 1.6146064307497102e+01 1.6220476497177643e+01 1.6121633318714050e+01 1.6067402964166913e+01 1.6075417527688966e+01 1.5464017451261176e+01 1.5924708840759239e+01 1.5989433570964376e+01 1.6083092154568085e+01 1.5876928851090643e+01 1.6118442172311433e+01 1.5858127734763128e+01 1.5623337618708373e+01 1.5955933058587608e+01 1.5315302618017487e+01 1.5546078856090991e+01 1.5406820795915641e+01 1.6023899202042106e+01 1.6829078908814314e+01 1.5954544945255128e+01 1.6215368945462632e+01 1.6389670419128340e+01 1.6298380827235945e+01 1.6176368021815684e+01 1.6099561748420342e+01 1.6015758503679862e+01 1.6106064434775043e+01 1.5641968112837054e+01 1.6110851178516437e+01 1.5416923486164956e+01 1.5895360243018848e+01 1.5842203059112675e+01 1.6003479033249548e+01 1.6386082156722722e+01 1.6039373551912501e+01 1.5746043026504719e+01 1.6430849203974795e+01 1.5672907323428090e+01 1.6251511511720039e+01 1.5894573359180827e+01 1.6081115981431807e+01 1.5896008024094703e+01 1.5894650978058715e+01 1.5801703810170652e+01 1.5450801253471740e+01 1.6024971174251714e+01 1.5946249398059571e+01 1.5988031239383737e+01 1.6269848974050440e+01 1.5978226344072711e+01 1.6241151868170196e+01 1.5856796300218038e+01 1.5823917027097419e+01 1.6050356708402962e+01 1.6040925589013156e+01 1.6341201914427202e+01 1.5933280821273840e+01 1.6546199693573453e+01 1.6127670508482524e+01 1.5056568212705308e+01 1.5895632220756070e+01 1.5697524846738371e+01 1.6092012384565553e+01 1.5632536067363436e+01 1.6020825426770951e+01 1.5655125272369672e+01 2.0000000000000001e-01 
7.00000000e-01 1.4786563446514378e+01 1.4972714627025770e+01 1.4128318623402755e+01 1.5033168550575168e+01 1.4867126083146351e+01 1.4278131943990012e+01 1.4742319072193995e+01 1.4960582245027588e+01 1.4515258584030468e+01 1.4336314849930599e+01 1.4901595722749427e+01 1.4793235473442595e+01 1.5127475522385614e+01 1.4801209422994280e+01 1.4589435309251598e+01 1.5264770108328687e+01 1.5144762611488691e+01 1.4443877191219789e+01 1.4524067520390751e+01 1.4775324694849877e+01 1.4868871998880682e+01 1.4818611041374842e+01 1.4915924791408862e+01 1.4754679824927111e+01 1.4668307043229090e+01 1.4903971525375212e+01 1.4530062103138407e+01 1.4717040239031103e+01 1.4564417598210786e+01 1.4206735298871777e+01 1.4856472582438144e+01 1.5170991034883613e+01 1.4365910648877858e+01 1.4527454360010342e+01 1.3892904911482461e+01 1.4340256306220597e+01 1.4485835035448325e+01 1.4650508401624753e+01 1.4581966566034930e+01 1.5241359681882962e+01 1.5002962794148459e+01 1.5022136012781033e+01 1.5064846586982554e+01 1.4989546297789838e+01 1.4953879995698259e+01 1.4962151435929012e+01 1.4333475374952881e+01 1.4777578326486744e+01 1.4858642703649165e+01 1.4987940020414214e+01 1.4759635631304256e+01 1.5033773030570453e+01 1.4701999655308180e+01 1.4498950721123251e+01 1.4800579623019154e+01 1.4136312010197333e+01 1.4394985004076474e+01 1.4265182038833775e+01 1.4855966268903975e+01 1.5664860170212409e+01 1.4789580640056837e+01 1.5079906659232854e+01 1.5165375668852475e+01 1.5188802545142520e+01 1.4982096533887464e+01 1.4925693369168531e+01 1.4859630312770920e+01 1.4936248312817161e+01 1.4542935101633839e+01 1.4935590527920874e+01 1.4300203486842753e+01 1.4732555505070733e+01 1.4743036852455651e+01 1.4838136905286392e+01 1.5190956139820360e+01 1.4908618126251673e+01 1.4625251044180899e+01 1.5320744530380694e+01 1.4569228341349117e+01 1.5110209837323215e+01 1.4804663638393871e+01 1.4926991047888343e+01 1.4732149615063671e+01 1.4732543666257888e+01 1.4692196592300020e+01 1.4344237247775579e+01 1.4955553839061817e+01 1.4768845244900602e+01 1.4851494645745159e+01 1.5124545190681802e+01 1.4783010804836524e+01 1.5077847552026478e+01 1.4746344859283331e+01 1.4694503107311075e+01 1.4959339435703960e+01 1.4890630404723920e+01 1.5205021404726455e+01 1.4808731720099969e+01 1.5352955707505394e+01 1.4985233761337243e+01 1.3974002020552820e+01 1.4770504749381045e+01 1.4551307078431558e+01 1.4865295178157410e+01 1.4516961761270553e+01 1.4856117793341054e+01 1.4536023541701820e+01 2.0000000000000001e-01 
9.00000000e-01 1.3330754899790319e+01 1.3516930207272036e+01 1.2728351163771594e+01 1.3566621909491527e+01 1.3407404690576284e+01 1.2866889046420621e+01 1.3287771132576372e+01 1.3402902169873899e+01 1.3069801308611465e+01 1.2925506194297791e+01 1.3390899921458654e+01 1.3358102607670594e+01 1.3543777912338824e+01 1.3375013221489562e+01 1.3158555209309309e+01 1.3797808033921395e+01 1.3680785767376957e+01 1.3052015169464067e+01 1.3063546168395812e+01 1.3315723876660453e+01 1.3381610779349769e+01 1.3334225150125384e+01 1.3502041229622403e+01 1.3219162057829530e+01 1.3155908974025628e+01 1.3412766078075178e+01 1.3018261626342522e+01 1.3219825054942234e+01 1.3117341959450746e+01 1.2817892379245373e+01 1.3404222552850856e+01 1.3701581511038224e+01 1.2972232062845860e+01 1.3088085222899810e+01 1.2549433795939510e+01 1.2942208052714209e+01 1.3056837959572487e+01 1.3226295105412550e+01 1.3186803423594036e+01 1.3741974232151669e+01 1.3526302335155872e+01 1.3587663069759270e+01 1.3587657267148323e+01 1.3544192609240115e+01 1.3522423027240320e+01 1.3535823706046216e+01 1.2897181016971198e+01 1.3320812120839271e+01 1.3408548218660057e+01 1.3588945755089092e+01 1.3339620829540774e+01 1.3644955258652750e+01 1.3228700367178670e+01 1.3064531514948220e+01 1.3331035062679211e+01 1.2629249333661575e+01 1.2925246403375750e+01 1.2824332175131566e+01 1.3370741900156228e+01 1.4179279654633323e+01 1.3306566646862310e+01 1.3634688223402449e+01 1.3602985874469880e+01 1.3765662190660056e+01 1.3475897799329454e+01 1.3439105569188264e+01 1.3377871939088347e+01 1.3447030742245486e+01 1.3139205394756557e+01 1.3433565755796392e+01 1.2884017675023948e+01 1.3251187585457599e+01 1.3337136138130028e+01 1.3364867741114326e+01 1.3667442508915617e+01 1.3462940298343437e+01 1.3192952747867103e+01 1.3898021910904053e+01 1.3152763740554338e+01 1.3644181158887875e+01 1.3405499575819519e+01 1.3460575640249184e+01 1.3246145008807833e+01 1.3244396991719103e+01 1.3271210480237023e+01 1.2925790753556914e+01 1.3576250537909752e+01 1.3272992728292333e+01 1.3396010892305089e+01 1.3657998422559769e+01 1.3269670021027416e+01 1.3596870064738894e+01 1.3324401764552620e+01 1.3251957126466259e+01 1.3553164781954722e+01 1.3425506194450740e+01 1.3754063415776336e+01 1.3362312478070033e+01 1.3833952624402922e+01 1.3552246104258089e+01 1.2581586758970362e+01 1.3332310674177398e+01 1.3093566544426176e+01 1.3340554003213565e+01 1.3084422146359017e+01 1.3386612795548507e+01 1.3103540725483359e+01 2.0000000000000001e-01 
1.10000000e+00 1.1644910890053797e+01 1.1811614424514664e+01 1.1113373906030484e+01 1.1852258271525763e+01 1.1715658040110450e+01 1.1238317884523576e+01 1.1603981952349791e+01 1.1616975007443473e+01 1.1407088679858667e+01 1.1287407980460687e+01 1.1652410210233525e+01 1.1696863521234711e+01 1.1738804988305279e+01 1.1718748206773116e+01 1.1502253377473945e+01 1.2087906280132897e+01 1.1975554951737220e+01 1.1437560489744707e+01 1.1379346905373078e+01 1.1628415287857234e+01 1.1656811235795137e+01 1.1620605164489000e+01 1.1876949153410905e+01 1.1454076376563506e+01 1.1417142978995159e+01 1.1703775587318372e+01 1.1266250738287663e+01 1.1494382353553442e+01 1.1437824922198448e+01 1.1201106141901311e+01 1.1715692998572058e+01 1.2007580452527401e+01 1.1362233590956002e+01 1.1435715998856288e+01 1.0986453850283878e+01 1.1302503565034581e+01 1.1397653544132410e+01 1.1568353641365466e+01 1.1569688860051899e+01 1.1995266498754217e+01 1.1805715539399962e+01 1.1916163083014149e+01 1.1872958703589546e+01 1.1860170924258581e+01 1.1851138439908846e+01 1.1871393362912666e+01 1.1237761355501208e+01 1.1639127324375673e+01 1.1722450959979211e+01 1.1960080700464346e+01 1.1713747272774933e+01 1.2025629165580243e+01 1.1521543512965973e+01 1.1400941685914475e+01 1.1634267840165215e+01 1.0896394085569925e+01 1.1221707084442663e+01 1.1177773375663577e+01 1.1658601362990249e+01 1.2467739411285930e+01 1.1592620199865323e+01 1.1957799114188505e+01 1.1787834481953938e+01 1.2103995993575811e+01 1.1748398467968785e+01 1.1721425244338992e+01 1.1653196041143282e+01 1.1730793072411764e+01 1.1511477986019827e+01 1.1686689066146869e+01 1.1250471183983208e+01 1.1539350120790141e+01 1.1704412297165046e+01 1.1673067046613987e+01 1.1895543600157700e+01 1.1786563099060457e+01 1.1530152923332320e+01 1.2253506982892441e+01 1.1497518070570980e+01 1.1936000560658231e+01 1.1770671714809854e+01 1.1769603398396242e+01 1.1538302149096074e+01 1.1519689730165595e+01 1.1616188522370859e+01 1.1272825939967506e+01 1.1956174284744176e+01 1.1552963105146519e+01 1.1705308916138319e+01 1.1955400596542843e+01 1.1530170820247328e+01 1.1893506816380443e+01 1.1668453654414039e+01 1.1578042724133974e+01 1.1909311894099307e+01 1.1730374528647149e+01 1.2077130963904800e+01 1.1668903868870506e+01 1.2073624655330038e+01 1.1884374523465976e+01 1.0952883910035450e+01 1.1663846388031139e+01 1.1410636492123036e+01 1.1603034468883784e+01 1.1413545832778071e+01 1.1700174680045299e+01 1.1436240516989152e+01 2.0000000000000001e-01 
1.30000000e+00 9.8499863400476446e+00 1.0008957173257711e+01 9.3888056323699267e+00 1.0040842454726349e+01 9.9121115841687164e+00 9.4969221470073304e+00 9.8127763093247484e+00 9.7373253222002845e+00 9.6481059786042138e+00 9.5385376141221592e+00 9.8160770602287197e+00 9.9295868236444953e+00 9.8596877912559773e+00 9.9544371263727225e+00 9.7422215279616822e+00 1.0255747685867629e+01 1.0149446894396361e+01 9.7122238083356738e+00 9.5912158469309698e+00 9.8337524567049481e+00 9.8170355830630225e+00 9.8069834994715901e+00 1.0167735698843240e+01 9.5875770027333367e+00 9.5827129760907912e+00 9.9055462190048047e+00 9.4002597731427961e+00 9.6685495721868389e+00 9.6459806065963587e+00 9.4695585243474110e+00 9.9086856850449081e+00 1.0211839953877769e+01 9.6487113898477688e+00 9.6815987576166904e+00 9.3098943751031538e+00 9.5363801485017330e+00 9.6243499621574493e+00 9.7907666499295001e+00 9.8461646899440876e+00 1.0120722461083005e+01 9.9632283369259227e+00 1.0119954808268218e+01 1.0047606357901220e+01 1.0061331933025839e+01 1.0057825541018840e+01 1.0082818188176683e+01 9.4747347761237783e+00 9.8529337869562692e+00 9.9205462052812585e+00 1.0211158293669683e+01 1.0005010626961367e+01 1.0286678329365378e+01 9.7014741459851077e+00 9.6267259245363839e+00 9.8335935276190121e+00 9.0790818935817850e+00 9.4114869809279487e+00 9.4486335065350460e+00 9.8429776475068298e+00 1.0652258707692743e+01 9.7716561008140346e+00 1.0161784491670623e+01 9.8507874111927425e+00 1.0315413860789107e+01 9.9224529280374654e+00 9.8932630171475306e+00 9.8056219220847982e+00 9.9196732489606863e+00 9.7760902994249523e+00 9.8180285997094909e+00 9.5148329637014903e+00 9.7235070637373955e+00 9.9618792199587798e+00 9.8843555399587828e+00 9.9980550860307442e+00 1.0000491623072692e+01 9.7592260946854275e+00 1.0513370571596855e+01 9.7144837705923983e+00 1.0107961148451604e+01 1.0010004312777182e+01 9.9742607252749291e+00 9.7477553794370166e+00 9.6824353991555050e+00 9.8387856846061315e+00 9.5010549639290520e+00 1.0200951681458820e+01 9.7425826975019145e+00 9.9022889088220065e+00 1.0136135886127496e+01 9.6912966357929751e+00 1.0093731534498795e+01 9.8925076262405156e+00 9.7913650791186182e+00 1.0138015241919110e+01 9.9284910032923168e+00 1.0297393015576992e+01 9.8421275156994810e+00 1.0194314734464985e+01 1.0088596125595375e+01 9.1995402788785139e+00 9.8861604863297430e+00 9.6273244554213111e+00 9.7698004375075378e+00 9.6238386999253098e+00 9.9162647365479231e+00 9.6502433660303151e+00 2.0000000000000001e-01 
1.50000000e+00 8.0369815573839301e+00 8.2030014561690638e+00 7.6464015312501852e+00 8.2236186267959148e+00 8.0911188502548193e+00 7.7377476835284567e+00 8.0036444346481019e+00 7.8637808379006486e+00 7.8821773068684209e+00 7.7690336415404229e+00 7.9807732344557456e+00 8.1398998954197488e+00 8.0032516203265409e+00 8.1720343472676511e+00 7.9714272827960002e+00 8.3976657799518364e+00 8.3019015984428286e+00 7.9592088137937749e+00 7.7889211791233706e+00 8.0203795595215119e+00 7.9541804939169296e+00 7.9906110326214010e+00 8.4529520738364692e+00 7.7138323337688712e+00 7.7522643682193939e+00 8.1070095310484174e+00 7.5240048835526867e+00 7.8389095066459626e+00 7.8354209992486430e+00 7.7119928783515084e+00 8.0728959843505752e+00 8.3988748265583038e+00 7.9172600793863523e+00 7.9265766545032541e+00 7.5954162841431545e+00 7.7475161746611372e+00 7.8273898214282509e+00 7.9806284267270859e+00 8.1020684956988749e+00 8.2132128538556834e+00 8.0997423001040989e+00 8.2884638049947252e+00 8.2140755049121701e+00 8.2546988594450852e+00 8.2346978056615043e+00 8.2584631057491364e+00 7.6983116836781376e+00 8.0511923869998032e+00 8.0924275338555507e+00 8.4275105476171799e+00 8.2866796011958499e+00 8.5124009074511076e+00 7.8612936301173155e+00 7.8341057526886084e+00 8.0194749948190776e+00 7.2785651873046158e+00 7.5988801357971729e+00 7.7115481171277267e+00 8.0124650208685413e+00 8.8109717124031093e+00 7.9365922946225922e+00 8.3292175972215148e+00 7.9043108510487610e+00 8.4843167508433801e+00 8.0849425427608761e+00 8.0493221518353835e+00 7.9296484767906783e+00 8.1144432528731265e+00 8.0201092608364597e+00 7.9270271554171483e+00 7.7606618604477475e+00 7.8996025835902062e+00 8.1993263751823129e+00 8.0783379618921192e+00 8.0805246617036133e+00 8.1951057354728629e+00 7.9764354276531044e+00 8.7598465761262059e+00 7.8893291671792118e+00 8.2574577171124517e+00 8.2085104129696997e+00 8.1608627924472881e+00 7.9742915621459591e+00 7.8282388599862367e+00 8.0228623137696502e+00 7.7024169915339877e+00 8.3931205275628589e+00 7.9411588632556924e+00 8.0792661064324829e+00 8.2877035513425703e+00 7.8441833831453840e+00 8.2825505554434571e+00 8.0842477688954357e+00 7.9798362154237843e+00 8.3162463987174213e+00 8.1163354285658382e+00 8.5043410562574770e+00 7.9762501532451973e+00 8.2916975702088109e+00 8.2817469702168029e+00 7.4119124732624195e+00 8.0890076884958955e+00 7.8379542507800721e+00 7.9250834899135727e+00 7.8122488264578340e+00 8.1205740675813480e+00 7.8366426891860765e+00 2.0000000000000001e-01 
1.70000000e+00 6.2723941133898293e+00 6.4129476321188950e+00 5.9586138346210218e+00 6.4268056778096607e+00 6.3164907132067398e+00 6.0324455936856207e+00 6.2443156310171499e+00 6.0675479901924811e+00 6.1743366946207532e+00 6.0463909765268973e+00 6.2106153136114575e+00 6.3825196176115337e+00 6.2186672073461891e+00 6.4565370471757859e+00 6.2536056685517050e+00 6.5846835970359425e+00 6.4992449016353433e+00 6.2390662138535271e+00 6.0466280825320071e+00 6.2498028778894188e+00 6.1409080906352758e+00 6.2350129640652794e+00 6.7716639854670966e+00 5.9114938004729636e+00 5.9949166499805875e+00 6.3616651871875947e+00 5.7215100483110533e+00 6.0756250795296660e+00 6.0777207092357761e+00 5.9997096472381362e+00 6.2789651113410612e+00 6.6300622406828129e+00 6.2255490017871447e+00 6.2177231208617361e+00 5.9105869210302222e+00 6.0133814676007837e+00 6.0761188111305984e+00 6.2044137061087277e+00 6.3954091618271613e+00 6.3471546549589792e+00 6.2802556801956602e+00 6.4874508708449428e+00 6.4485234143961625e+00 6.4993212978014068e+00 6.4508874460886556e+00 6.4631619324458160e+00 5.9752053425067464e+00 6.2957740700318636e+00 6.3034597702612363e+00 6.6706683108052198e+00 6.6088996945338279e+00 6.7594699827724742e+00 6.0712778025117320e+00 6.0921532700881755e+00 6.2550829757352897e+00 5.5586939061532084e+00 5.8581355039443457e+00 6.0040606853924690e+00 6.2373520965633862e+00 7.0062983569901727e+00 6.1552430415780588e+00 6.5242714169917218e+00 6.0275874172541988e+00 6.6730491266048686e+00 6.3011047485273934e+00 6.2545926893302690e+00 6.1039828216553085e+00 6.3828615795773622e+00 6.3045021057747954e+00 6.0884137434257459e+00 6.0480475000682130e+00 6.1324299142568828e+00 6.4811422502079390e+00 6.3059071335536458e+00 6.2261975397108413e+00 6.4318063810526480e+00 6.2506851354041464e+00 7.0742361568010619e+00 6.0918039387196030e+00 6.4574632128244946e+00 6.4309298562438668e+00 6.3886746355191262e+00 6.2755694690457249e+00 6.0466688346977886e+00 6.2359890457041738e+00 5.9482017286767626e+00 6.5972873903937668e+00 6.2160469626828201e+00 6.3004355312890707e+00 6.4846442053461937e+00 6.0542450359592115e+00 6.5240567116002373e+00 6.3106422445180810e+00 6.2108644516431140e+00 6.5180154680772970e+00 6.3638195050130664e+00 6.7635262405255228e+00 6.1487447799011647e+00 6.4387324650232669e+00 6.5203145241509519e+00 5.6680158816134520e+00 6.3382095396809426e+00 6.1092658379241858e+00 6.1288915119809131e+00 6.0551476902016166e+00 6.3778691803837351e+00 6.0681561636821408e+00 2.0000000000000001e-01 
1.90000000e+00 4.6531408544630946e+00 4.7873502932346277e+00 4.4077630260435292e+00 4.7940377294829180e+00 4.6876702678849211e+00 4.4648795950785942e+00 4.6304288106071194e+00 4.4422287869275152e+00 4.6153320476260458e+00 4.4683847146961870e+00 4.5981291067521228e+00 4.7476636310085816e+00 4.5755576037695294e+00 4.9049663557850431e+00 4.6795990636971956e+00 4.9224446715501582e+00 4.8462117233736350e+00 4.6465991596043441e+00 4.4613657569350229e+00 4.6180282396130332e+00 4.4841297605684671e+00 4.6217058762103544e+00 5.1917711502504273e+00 4.2854617450201049e+00 4.4024507807179285e+00 4.7536371944286717e+00 4.1043781277970899e+00 4.4765062586291178e+00 4.4742187838802616e+00 4.4347140167691466e+00 4.6292781808176366e+00 4.9882369432629146e+00 4.6664583754714091e+00 4.6311638330069753e+00 4.3551268489339616e+00 4.4452562755996681e+00 4.4698005542994972e+00 4.5665485260916689e+00 4.8125399621541867e+00 4.6339288765280866e+00 4.6047859425293343e+00 4.8268659357422390e+00 4.8523912219521463e+00 4.8900175921581104e+00 4.8109099156041690e+00 4.7995039212854422e+00 4.4024070841306306e+00 4.6802378979346217e+00 4.6507649668436892e+00 5.0433184269997549e+00 5.0463357517778364e+00 5.1247318675869034e+00 4.4348201482911360e+00 4.4992330933945723e+00 4.6341393623845137e+00 4.0036507412069167e+00 4.2837993681380153e+00 4.4094150039702038e+00 4.6150711609286033e+00 5.3243950797245185e+00 4.5251801383150498e+00 4.8470272128804357e+00 4.3360629630177980e+00 4.9849892963662787e+00 4.6666709205418684e+00 4.6104531091650003e+00 4.4427311564140934e+00 4.8114043756207581e+00 4.7227569712424522e+00 4.4125863133466483e+00 4.4681898851342012e+00 4.5161291211862462e+00 4.9017431897712687e+00 4.6583326776548191e+00 4.5556559766588132e+00 4.8025764764467995e+00 4.6717572994571723e+00 5.5251909451036543e+00 4.4322402550149356e+00 4.8071383896398485e+00 4.7814062541682381e+00 4.7533888856210842e+00 4.7193327685322704e+00 4.4505738527403569e+00 4.5809455804039949e+00 4.3425706092531389e+00 4.9193132763750711e+00 4.6511253594852038e+00 4.6636272301069583e+00 4.8329436476221970e+00 4.4159120854843081e+00 4.9089572804395782e+00 4.6742599933242666e+00 4.5797080433752457e+00 4.8511037386519398e+00 4.7694488071346290e+00 5.1657947109952840e+00 4.4749118985122021e+00 4.7436259151378790e+00 4.8847417226784202e+00 4.0782388738500552e+00 4.7238648978233657e+00 4.5318908867583394e+00 4.4800856404619891e+00 4.4565602179770023e+00 4.7841904115447793e+00 4.4509984774823108e+00 2.0000000000000001e-01 
2.10000000e+00 3.2550815833424038e+00 3.3611659034301669e+00 3.0730255167201110e+00 3.3640370415586700e+00 3.2819847274407628e+00 3.1166898342367428e+00 3.2364226446661384e+00 3.0574184379835558e+00 3.2713667756263578e+00 3.1078990259708106e+00 3.2113920635767812e+00 3.3211745822455185e+00 3.1404393234566235e+00 3.5852630231324629e+00 3.3135265634479070e+00 3.4906316238223569e+00 3.4273749316694451e+00 3.2610010958199527e+00 3.1055832502859357e+00 3.2032555966418701e+00 3.0667628390056425e+00 3.2104750937709832e+00 3.7782009689308724e+00 2.9097057730462113e+00 3.0446117156958872e+00 3.3528926375747665e+00 2.7459055538041484e+00 3.1130920379515463e+00 3.1011816748170919e+00 3.0926806836736094e+00 3.2095273042149772e+00 3.5446488815011881e+00 3.3151071941099257e+00 3.2459934504373478e+00 3.0092197063341342e+00 3.1240978806648516e+00 3.0879396335157199e+00 3.1527460247210306e+00 3.4186349239194103e+00 3.1648000355908108e+00 3.1549982576537956e+00 3.3978444018826144e+00 3.4906690583925495e+00 3.5005811373174409e+00 3.3953964079668864e+00 3.3537274868821862e+00 3.0547711934689090e+00 3.2785430407742733e+00 3.2195106340033619e+00 3.6262864187422883e+00 3.6780220172342326e+00 3.6866704465674727e+00 3.0345529637110715e+00 3.1280579552311156e+00 3.2284422347596493e+00 2.6859799795516257e+00 2.9369675917142359e+00 3.0193475128764033e+00 3.2158085791963549e+00 3.8348897110278104e+00 3.1239005556421313e+00 3.3850953453594670e+00 2.9175804988915703e+00 3.5076316613027592e+00 3.2589024770479744e+00 3.1961787559572152e+00 3.0311722149214364e+00 3.4505308511147046e+00 3.3482076591223762e+00 2.9866449716599166e+00 3.0948277466515064e+00 3.1255904313903962e+00 3.5304865722511409e+00 3.2254353088827585e+00 3.1531222756910497e+00 3.3801281942673578e+00 3.2991715727330089e+00 4.1441532297895600e+00 3.0055735653775502e+00 3.3801090502199278e+00 3.3456454471035486e+00 3.3357092135926725e+00 3.3525765483351151e+00 3.1094931240437389e+00 3.1434383457799480e+00 2.9680151285754275e+00 3.4508674742200829e+00 3.3013011424030041e+00 3.2484546724473464e+00 3.4096172513245739e+00 3.0050022278722088e+00 3.5061083899717991e+00 3.2578509650306549e+00 3.1678022124459755e+00 3.4040872249832894e+00 3.3985988968747005e+00 3.7673819921313738e+00 3.0475400860312720e+00 3.2924110154575805e+00 3.4507343208119114e+00 2.7307663385194560e+00 3.3159522472534646e+00 3.1714448047106436e+00 3.0579052370940407e+00 3.0866828598795015e+00 3.4107883901455924e+00 3.0676526970621056e+00 2.0000000000000001e-01 
2.30000000e+00 2.0935382753527128e+00 2.1690908464830234e+00 1.9701054707430554e+00 2.1658430356045222e+00 2.1153836583284789e+00 2.0028926346601095e+00 2.0772920495641376e+00 1.9244102359182584e+00 2.1434711104838478e+00 1.9798125209554556e+00 2.0572636890946554e+00 2.1331382050882155e+00 1.9405808245519869e+00 2.4948506515653524e+00 2.1610180352339090e+00 2.3000548362569999e+00 2.2592037153047348e+00 2.1027871011499912e+00 1.9888887675537574e+00 2.0287523672991283e+00 1.9088222316090260e+00 2.0249908256743665e+00 2.5503757877440232e+00 1.7916751178285166e+00 1.9316192214846319e+00 2.1770214309519149e+00 1.6494145630191521e+00 1.9916540749935303e+00 1.9713106167825412e+00 1.9853854046243062e+00 2.0420314385699920e+00 2.3132442927092778e+00 2.1865838232210644e+00 2.0895797460165513e+00 1.8958924370992409e+00 2.0513496152364681e+00 1.9472596112000118e+00 1.9885059206095219e+00 2.2285453811313407e+00 1.9663328472629835e+00 1.9545249958183568e+00 2.2206160098120020e+00 2.3501095676807946e+00 2.3363058346301502e+00 2.2154527021526182e+00 2.1503169771378219e+00 1.9473819647853663e+00 2.1070621379669037e+00 2.0350559803749979e+00 2.4324980659473847e+00 2.5299589772552533e+00 2.4617317310287659e+00 1.8928034478125833e+00 1.9902214832236724e+00 2.0552998009529797e+00 1.6327790227761656e+00 1.8202577412640950e+00 1.8747652652044553e+00 2.0493952823104928e+00 2.5495574694203493e+00 1.9716726541588128e+00 2.1648577930198800e+00 1.7908540929348113e+00 2.2673770443625103e+00 2.0920969383893637e+00 2.0288255953058498e+00 1.8880837563457278e+00 2.2904720489921924e+00 2.1953912748807825e+00 1.8335965617142540e+00 1.9506656526026509e+00 1.9781469106100513e+00 2.3714146761137158e+00 2.0387366554755131e+00 2.0092633061748648e+00 2.1832465581845120e+00 2.1405421407662595e+00 2.9117139582073537e+00 1.8483617872404006e+00 2.1844322900291044e+00 2.1482973312373073e+00 2.1615242244084820e+00 2.1870816802618274e+00 2.0137233181502743e+00 1.9509858749696480e+00 1.8460830201384775e+00 2.2205841967748330e+00 2.1661971051205269e+00 2.0766921007523318e+00 2.2210163235921319e+00 1.8465423384862356e+00 2.3268329804890802e+00 2.0824940225769000e+00 1.9986038406599465e+00 2.2087949125446116e+00 2.2452846484190485e+00 2.5569906802758027e+00 1.8929143858880824e+00 2.1039692135656538e+00 2.2403989263700592e+00 1.6532573536800157e+00 2.1333604106971724e+00 2.0344837128479947e+00 1.8860952357829130e+00 1.9483951908458312e+00 2.2608209529771894e+00 1.9378846470895672e+00 2.0000000000000001e-01 
2.50000000e+00 1.2203889272210049e+00 1.2806796267308844e+00 1.1391975695043028e+00 1.2752785125334103e+00 1.2354588699654434e+00 1.1607792259396961e+00 1.2085507085511995e+00 1.0900240746546945e+00 1.2707423015890429e+00 1.1370037582613173e+00 1.1824193286260318e+00 1.2466866783296022e+00 1.0578511881233734e+00 1.6531435748319925e+00 1.2762790049364146e+00 1.3986304897597734e+00 1.3856457640986168e+00 1.2291552983616509e+00 1.1517323193920643e+00 1.1547832424478568e+00 1.0575662284719602e+00 1.1344552446712977e+00 1.5822248766800162e+00 9.6286181465635812e-01 1.1110973459683826e+00 1.2860604070206154e+00 8.4797408260755025e-01 1.1496196049508860e+00 1.1294742168349212e+00 1.1572597447743131e+00 1.1786944353127893e+00 1.3579497337772599e+00 1.3326286378946126e+00 1.2185839391453424e+00 1.0698410496680093e+00 1.2454231477545821e+00 1.1001289656844844e+00 1.1290464644603753e+00 1.3125913621478880e+00 1.0931251817899090e+00 1.0673974636627444e+00 1.3327162911866830e+00 1.4539477437101576e+00 1.4397341763227416e+00 1.3188172593406677e+00 1.2501346232808330e+00 1.1266283168896272e+00 1.2238446629284956e+00 1.1569720444806513e+00 1.5121896304951861e+00 1.6609466715645462e+00 1.5116773223084741e+00 1.0600101393210457e+00 1.1368008611923048e+00 1.1739025510698633e+00 8.8864440673290224e-01 9.8419266456915122e-01 1.0388967570920968e+00 1.1666887007688405e+00 1.5410561478660243e+00 1.1232591717573341e+00 1.2486883117888228e+00 9.8389827599965396e-01 1.3301713455970459e+00 1.2165524012202713e+00 1.1581682994343021e+00 1.0532582604495895e+00 1.3802067698635745e+00 1.3164001832351844e+00 9.9972607026253324e-01 1.0996035664064232e+00 1.1252461591107890e+00 1.4745953842472528e+00 1.1592868016317128e+00 1.1386125570545949e+00 1.2767568942112808e+00 1.2578030477943882e+00 1.8970701362883355e+00 1.0186085964188103e+00 1.2750932597926974e+00 1.2502634463209579e+00 1.2883069821757704e+00 1.2913860868231730e+00 1.1808428858201834e+00 1.0660076708711625e+00 1.0245731865381393e+00 1.2945968433963877e+00 1.2965181338545162e+00 1.2047063016710349e+00 1.3106843068836485e+00 1.0046399664785315e+00 1.4249015603938640e+00 1.2035089694664074e+00 1.1295485058386732e+00 1.3230050367352730e+00 1.3511263413586712e+00 1.5817241329254872e+00 1.0588767118036220e+00 1.2275341535199145e+00 1.3201043650074418e+00 8.8845391086942960e-01 1.2375038834462668e+00 1.1709177854396462e+00 1.0259226383731228e+00 1.0846902675714731e+00 1.3723222141682445e+00 1.1070592082133568e+00 2.0000000000000001e-01 


==> anc/LHC8-Yavt-HT4-NNPDF30QED-pheno.dat <==
-2.50000000e+00 1.2205651118444210e+00 1.1393008343199633e+00 1.2809616577232759e+00 1.0661969287533655e+00 1.3749332949354764e+00 1.0461133455810618e+00 1.3863278299233974e+00 2.00000000e-01 1.0261277549971528e+00 
-2.30000000e+00 2.0932692208235522e+00 1.9699910133661001e+00 2.1685390290532771e+00 1.9195873393549299e+00 2.2669511022921744e+00 1.8802835114804060e+00 2.2825598438914159e+00 2.00000000e-01 1.0183306199943432e+00 
-2.10000000e+00 3.2555079979263648e+00 3.0733497338478126e+00 3.3645854882287960e+00 3.0576951706196898e+00 3.4533208252330398e+00 2.9865999321879566e+00 3.4814013655530780e+00 2.00000000e-01 1.0136690066446035e+00 
-1.90000000e+00 4.6531604611593824e+00 4.4077899824316056e+00 4.7940744076728654e+00 4.4421737443326590e+00 4.8641471779861059e+00 4.3295525711004128e+00 4.9068771042857744e+00 2.00000000e-01 1.0102903548084206e+00 
-1.70000000e+00 6.2727791167453493e+00 5.9588835128766693e+00 6.4273348094444236e+00 6.0471440433500545e+00 6.4984141901406440e+00 5.8862022984101268e+00 6.5462725325560243e+00 2.00000000e-01 1.0078478680560261e+00 
-1.50000000e+00 8.0370348235417381e+00 7.6464565097890826e+00 8.2236284480780899e+00 7.7915300535162686e+00 8.2825395935672077e+00 7.5757062949646228e+00 8.3454011200510543e+00 2.00000000e-01 1.0059212072531323e+00 
-1.30000000e+00 9.8493548433207039e+00 9.3884028706960354e+00 1.0040030258218081e+01 9.5913903812593926e+00 1.0107319305382015e+01 9.3211291484201677e+00 1.0170139471276704e+01 2.00000000e-01 1.0043774905995280e+00 
-1.10000000e+00 1.1644285848873302e+01 1.1113066799115723e+01 1.1851362169263806e+01 1.1395632361417858e+01 1.1892939336328746e+01 1.1057751761501477e+01 1.1967873795636196e+01 2.00000000e-01 1.0032203494955299e+00 
-9.00000000e-01 1.3331464810016719e+01 1.2728701971215918e+01 1.3567696334692197e+01 1.3065403246291876e+01 1.3597526373741562e+01 1.2672593202242556e+01 1.3687265440907405e+01 2.00000000e-01 1.0023347254217931e+00 
-7.00000000e-01 1.4786491401992478e+01 1.4128188196644974e+01 1.5033129188839576e+01 1.4515134888683091e+01 1.5057847915301865e+01 1.4074453855590447e+01 1.5153185491413431e+01 2.00000000e-01 1.0015287539124924e+00 
-5.00000000e-01 1.5927692536681390e+01 1.5234557734932991e+01 1.6179486268109414e+01 1.5640066871698373e+01 1.6215318201664402e+01 1.5177249749687128e+01 1.6309960252220343e+01 2.00000000e-01 1.0010558198181259e+00 
-3.00000000e-01 1.6780628821259466e+01 1.6045731018319838e+01 1.7044729564058841e+01 1.6463778046255758e+01 1.7097479596263174e+01 1.5980335628494501e+01 1.7193113506996564e+01 2.00000000e-01 1.0007374539187195e+00 
-1.00000000e-01 1.7210928269858211e+01 1.6461241742810859e+01 1.7470637057041451e+01 1.6891882653795363e+01 1.7529973885921059e+01 1.6396176777705396e+01 1.7622314656688296e+01 2.00000000e-01 1.0005508703325030e+00 
1.00000000e-01 1.7210488999529563e+01 1.6460976260024921e+01 1.7470095006029016e+01 1.6891437272893125e+01 1.7529540726166001e+01 1.6395895020329220e+01 1.7621815248242537e+01 2.00000000e-01 1.0005253335164319e+00 
3.00000000e-01 1.6780758584908330e+01 1.6045767326746446e+01 1.7044870318535938e+01 1.6463911903520987e+01 1.7097605266295673e+01 1.5980381193248270e+01 1.7193247163351362e+01 2.00000000e-01 1.0007451925645687e+00 
5.00000000e-01 1.5928166601628236e+01 1.5234813058481178e+01 1.6180200437911125e+01 1.5640964257793836e+01 1.6215368945462632e+01 1.5177683875578827e+01 1.6310274231669094e+01 2.00000000e-01 1.0010856148102705e+00 
7.00000000e-01 1.4786563446514378e+01 1.4128318623402755e+01 1.5033168550575168e+01 1.4515258584030468e+01 1.5057868308998289e+01 1.4074599560098315e+01 1.5153197331686284e+01 2.00000000e-01 1.0015336336813492e+00 
9.00000000e-01 1.3330754899790319e+01 1.2728351163771594e+01 1.3566621909491527e+01 1.3064639734841744e+01 1.3596870064738894e+01 1.2672190140495589e+01 1.3686353728923651e+01 2.00000000e-01 1.0022813503664640e+00 
1.10000000e+00 1.1644910890053797e+01 1.1113373906030484e+01 1.1852258271525763e+01 1.1396314963727152e+01 1.1893506816380443e+01 1.1058113224779980e+01 1.1968628160506709e+01 2.00000000e-01 1.0032742002889303e+00 
1.30000000e+00 9.8499863400476446e+00 9.3888056323699267e+00 1.0040842454726349e+01 9.5920115316436849e+00 1.0107961148451604e+01 9.3215559785948034e+00 1.0170886726898939e+01 2.00000000e-01 1.0044418868069971e+00 
1.50000000e+00 8.0369815573839301e+00 7.6464015312501852e+00 8.2236186267959148e+00 7.7914125593244030e+00 8.2825505554434571e+00 7.5756173957690542e+00 8.3454252775123425e+00 2.00000000e-01 1.0059145404215277e+00 
1.70000000e+00 6.2723941133898293e+00 5.9586138346210218e+00 6.4268056778096607e+00 6.0466688346977886e+00 6.4981193920818701e+00 5.8858582615147021e+00 6.5458805530302238e+00 2.00000000e-01 1.0077860095394366e+00 
1.90000000e+00 4.6531408544630946e+00 4.4077630260435292e+00 4.7940377294829180e+00 4.4422287869275152e+00 4.8640529219986739e+00 4.3295760558337717e+00 4.9067859404050154e+00 2.00000000e-01 1.0102860978187218e+00 
2.10000000e+00 3.2550815833424038e+00 3.0730255167201110e+00 3.3640370415586700e+00 3.0574184379835558e+00 3.4527447287012518e+00 2.9863528531568617e+00 3.4807849526311001e+00 2.00000000e-01 1.0135362337415672e+00 
2.30000000e+00 2.0935382753527128e+00 1.9701054707430554e+00 2.1690908464830234e+00 1.9196995063429152e+00 2.2673770443625103e+00 1.8803351448300876e+00 2.2830853898526238e+00 2.00000000e-01 1.0184615092573042e+00 
2.50000000e+00 1.2203889272210049e+00 1.1391975695043028e+00 1.2806796267308844e+00 1.0660076708711625e+00 1.3747701835708472e+00 1.0459595464388751e+00 1.3861252864170073e+00 2.00000000e-01 1.0259796367768821e+00 


==> anc/LHC8-Yavt-HT4-PDF4LHC15LUXqed-all_members.dat <==
-2.50000000e+00 1.1994881346730957e+00 1.2581355811572261e+00 1.1188959731105315e+00 1.2546237911956317e+00 1.2130010766470221e+00 1.1397414459162574e+00 1.1886574380730919e+00 1.2135735243405834e+00 1.2046105391453574e+00 1.2096645288043189e+00 1.2099672409075450e+00 1.2091998863044269e+00 1.1936726412609859e+00 1.1962484077633853e+00 1.1832843280033067e+00 1.2006730500481608e+00 1.2002152076795161e+00 1.1740897142407296e+00 1.2219757791889674e+00 1.2278990622530741e+00 1.2299453525749271e+00 1.2166056666044618e+00 1.1767047391252903e+00 1.2047600202569715e+00 1.2097418873593639e+00 1.2083607690439553e+00 1.1210588665648278e+00 1.1787736637534516e+00 1.2239903378653136e+00 1.1347172119422226e+00 1.1837613034648988e+00 1.2301526325592453e+00 1.1921390329743486e+00 1.1945464927533336e+00 1.2066216852981897e+00 1.2058823469353535e+00 1.1906702120499413e+00 1.1857293507495634e+00 1.1959776106993272e+00 1.2026794620719645e+00 1.2193867899026487e+00 1.2076817714017938e+00 1.2017475950434104e+00 1.2016275975739408e+00 1.2031596844509065e+00 1.1980963441203447e+00 1.1942347268918796e+00 1.2006580990168532e+00 1.2075856779050993e+00 1.1909980226050034e+00 1.2090263291655103e+00 1.1984980442518509e+00 1.1952660682837484e+00 1.2010368196150540e+00 1.1955031898902768e+00 1.1972794269772018e+00 1.1988403536560999e+00 1.2035254009053773e+00 1.2022748373567029e+00 1.2008638823590272e+00 1.1957583954397764e+00 1.1969358184719252e+00 1.1972366556798000e+00 1.1974636437101274e+00 1.1988990644692676e+00 1.1969267740398322e+00 1.2001104008042518e+00 1.1979962000746285e+00 1.1993535875742436e+00 1.1991506636186793e+00 1.2023330410261774e+00 1.1977441853110584e+00 1.1973541731165420e+00 1.1965041612117961e+00 1.1995511317686629e+00 1.2010949818300514e+00 1.1993539938609135e+00 1.1991313947266715e+00 1.1987674533597705e+00 1.1988911679315071e+00 1.2020471293027206e+00 1.1981883090585954e+00 1.1987700050481576e+00 1.2001113844780171e+00 1.2008399638276632e+00 1.1978358432336240e+00 1.2009235729889591e+00 1.1991328281400977e+00 1.1985181739157691e+00 1.1993636909639886e+00 1.1961703213158146e+00 1.1967172237360066e+00 1.2016764438318679e+00 1.1961740225732627e+00 1.1979852413140715e+00 1.1987551891802684e+00 1.2008309257317584e+00 1.1978563849099995e+00 1.1993394033768408e+00 1.1988851113446006e+00 1.1971770376804567e+00 1.1988791830272258e+00 1.1990764786892076e+00 1.1995841685794928e+00 1.1992154040135303e+00 1.1978835833869026e+00 1.1995182055230773e+00 1.2003966661152092e+00 1.2003629064803105e+00 1.2003748569827064e+00 1.2003436817799418e+00 1.2003577017880167e+00 1.2003684393316956e+00 1.2004215242295939e+00 2.0000000000000001e-01 
-2.30000000e+00 2.0838432643555604e+00 2.1632721992768431e+00 1.9572144188587171e+00 2.1592404617584409e+00 2.1059149394011287e+00 1.9897169664510106e+00 2.0676780248992475e+00 2.1034814064168148e+00 2.0840910245860989e+00 2.1015942353313837e+00 2.1010870643454664e+00 2.1021756020413811e+00 2.0808729816665146e+00 2.0734344053005187e+00 2.0622519212093384e+00 2.0897240718617476e+00 2.0883967793901248e+00 2.0545525120278447e+00 2.1161335223684596e+00 2.1283874582251499e+00 2.1172225932134259e+00 2.0908407084371881e+00 2.0533338426455003e+00 2.0910459485252320e+00 2.1010500532010381e+00 2.0985127599557138e+00 1.9949723221762770e+00 2.0427868579066319e+00 2.1118353655438025e+00 2.0010959983884304e+00 2.0620785742120171e+00 2.1144005029992665e+00 2.0705232959920794e+00 2.0820593718710381e+00 2.0948282879781006e+00 2.0911073961107540e+00 2.0759267423705983e+00 2.0697386223860801e+00 2.0819978657097979e+00 2.0886499447587266e+00 2.1031522546865116e+00 2.0928030325754925e+00 2.0877486262071914e+00 2.0867801764079865e+00 2.0889556462352967e+00 2.0834187267543531e+00 2.0769765273989873e+00 2.0852683517343209e+00 2.0941233213981292e+00 2.0735249311813111e+00 2.0937836957249041e+00 2.0834529153461463e+00 2.0779099962897853e+00 2.0859305859479158e+00 2.0810825688973837e+00 2.0810687564202159e+00 2.0827306934794398e+00 2.0889521414245569e+00 2.0885978075952725e+00 2.0857275474321821e+00 2.0795761199783782e+00 2.0807875071655300e+00 2.0820633955253252e+00 2.0817109351763667e+00 2.0821951326144945e+00 2.0809603507909724e+00 2.0845829018509554e+00 2.0819050019987402e+00 2.0843545913325334e+00 2.0835662589874087e+00 2.0875076077591026e+00 2.0814926282567758e+00 2.0810672979276843e+00 2.0803498960021938e+00 2.0839540098003777e+00 2.0868343864006942e+00 2.0836135064929233e+00 2.0838073502299470e+00 2.0838149179651566e+00 2.0832346585060071e+00 2.0868192547401341e+00 2.0823990120228943e+00 2.0832735953707866e+00 2.0850255154043413e+00 2.0858575862259228e+00 2.0815360244604193e+00 2.0863320840588742e+00 2.0835587493789993e+00 2.0830290018022342e+00 2.0834896701177628e+00 2.0797197737939142e+00 2.0801204047280475e+00 2.0863028537677959e+00 2.0789186939418856e+00 2.0817581154647886e+00 2.0824903885569395e+00 2.0853916755706550e+00 2.0819577887964442e+00 2.0833321762867048e+00 2.0827884687026801e+00 2.0812469383840799e+00 2.0833283804559342e+00 2.0830576879859923e+00 2.0840995850528903e+00 2.0834510202244596e+00 2.0818880358239533e+00 2.0839027162249328e+00 2.0824184731459616e+00 2.0823635274132455e+00 2.0823800134609640e+00 2.0823470677698142e+00 2.0823672567012701e+00 2.0823766854629766e+00 2.0824546670214272e+00 2.0000000000000001e-01 
-2.10000000e+00 3.2319516884254589e+00 3.3349151386636136e+00 3.0519413746256809e+00 3.3368914067011701e+00 3.2582780803431635e+00 3.0947106857957292e+00 3.2135231998540101e+00 3.2571643055823754e+00 3.2266983543891401e+00 3.2569536990347667e+00 3.2574164345132757e+00 3.2604146492606438e+00 3.2335213790489310e+00 3.2132847052229243e+00 3.2057312256321739e+00 3.2436761153548654e+00 3.2405454311121762e+00 3.2026710937974614e+00 3.2736126083318262e+00 3.2944691379238304e+00 3.2650340738012456e+00 3.2232506317701639e+00 3.1939829423522927e+00 3.2404546164399863e+00 3.2589810384539306e+00 3.2524338865724962e+00 3.1465229976499773e+00 3.1672838255940254e+00 3.2598308051900822e+00 3.1368316661525548e+00 3.2059089893062374e+00 3.2600949331357323e+00 3.2143534274333314e+00 3.2319711799237005e+00 3.2442244578907489e+00 3.2414353891422714e+00 3.2256359408598727e+00 3.2160405213272014e+00 3.2312689173895084e+00 3.2377797823512040e+00 3.2513371127871493e+00 3.2421971460323213e+00 3.2378068883312481e+00 3.2358289203800856e+00 3.2383538928929854e+00 3.2319673495171988e+00 3.2234986819465430e+00 3.2337150656005007e+00 3.2439462962543555e+00 3.2199464127763742e+00 3.2414740367645054e+00 3.2324502677786349e+00 3.2240841782221961e+00 3.2347166027081711e+00 3.2308929940637334e+00 3.2285496467393453e+00 3.2302315586449635e+00 3.2380099196429604e+00 3.2388095622537305e+00 3.2339320603867039e+00 3.2267000875803538e+00 3.2279392668284332e+00 3.2309268115328225e+00 3.2295220633593327e+00 3.2289616854519414e+00 3.2285715261741958e+00 3.2324319040470475e+00 3.2297193824187218e+00 3.2329995273487193e+00 3.2317290848438933e+00 3.2364204053308487e+00 3.2290416521074063e+00 3.2284686289637903e+00 3.2286022783496522e+00 3.2320176929255648e+00 3.2367045335877673e+00 3.2315430491537649e+00 3.2326396518422098e+00 3.2330679443435302e+00 3.2312187899655278e+00 3.2350262320663559e+00 3.2303800042367525e+00 3.2315545396120924e+00 3.2337134596708244e+00 3.2345627564167909e+00 3.2292672180605115e+00 3.2356685074062561e+00 3.2319675709176576e+00 3.2316023525522133e+00 3.2313253445087029e+00 3.2269902250782692e+00 3.2272033622937077e+00 3.2346606437681493e+00 3.2253980102015540e+00 3.2290885398893820e+00 3.2298006519023854e+00 3.2336478456313249e+00 3.2298845470897222e+00 3.2310790604292090e+00 3.2304560498478225e+00 3.2291936723355370e+00 3.2317163022628397e+00 3.2306671060512668e+00 3.2324437160795365e+00 3.2313581466147903e+00 3.2297307950823502e+00 3.2320227667924915e+00 3.2341710502867542e+00 3.2340987453778709e+00 3.2341208214148041e+00 3.2340789844343938e+00 3.2341064368912824e+00 3.2341066493380946e+00 3.2342238876537026e+00 2.0000000000000001e-01 
-1.90000000e+00 4.6523874417745450e+00 4.7815701869395637e+00 4.4062055769939299e+00 4.7887141793299941e+00 4.6871410358452588e+00 4.4635357521530050e+00 4.6292307515421065e+00 4.6825123943044815e+00 4.6427829591924548e+00 4.6826144733526434e+00 4.6863776523186891e+00 4.6914995936386781e+00 4.6595553342677976e+00 4.6255356267185954e+00 4.6223741199938884e+00 4.6697438062529066e+00 4.6631650075660938e+00 4.6267732712584717e+00 4.7038656211083820e+00 4.7328967960005413e+00 4.6847790097610007e+00 4.6262264559024446e+00 4.6092351182956728e+00 4.6594516154537065e+00 4.6915401987891654e+00 4.6789207025160904e+00 4.5818844572669608e+00 4.5657532730829891e+00 4.6780929643933291e+00 4.5489409068649600e+00 4.6230059822360436e+00 4.6808994936624417e+00 4.6324732677438796e+00 4.6515347964418456e+00 4.6643135789034735e+00 4.6642399283066656e+00 4.6460740397754003e+00 4.6336184901422595e+00 4.6526764824403006e+00 4.6584570287870957e+00 4.6726950258490758e+00 4.6642125955533684e+00 4.6603352257089616e+00 4.6565583270879438e+00 4.6596666203566039e+00 4.6519812698425858e+00 4.6425845243981136e+00 4.6543961880244593e+00 4.6646672273555270e+00 4.6381512541589407e+00 4.6613795334322372e+00 4.6534313085120278e+00 4.6420828090068138e+00 4.6560782872845889e+00 4.6527197052233689e+00 4.6483214929647794e+00 4.6500552249412141e+00 4.6592800293251484e+00 4.6611200562172597e+00 4.6542184382381731e+00 4.6463874646553514e+00 4.6472817549885610e+00 4.6524578393651232e+00 4.6498983364135942e+00 4.6474794852193533e+00 4.6482828310556794e+00 4.6524095393878628e+00 4.6499999752237562e+00 4.6538839706725694e+00 4.6521426759309064e+00 4.6574823802348648e+00 4.6488865419713621e+00 4.6482401713816985e+00 4.6497167494500813e+00 4.6523151648067751e+00 4.6591232924996042e+00 4.6517208830654724e+00 4.6541426439140858e+00 4.6549697478955361e+00 4.6514354609553887e+00 4.6554791228760948e+00 4.6504769083046069e+00 4.6521118192855235e+00 4.6547459859367182e+00 4.6554433550949250e+00 4.6496233305474286e+00 4.6576393787602095e+00 4.6529086332328911e+00 4.6527167194628944e+00 4.6513441579253447e+00 4.6466904490762460e+00 4.6465828407053893e+00 4.6553578808391540e+00 4.6439497723963159e+00 4.6485739228467322e+00 4.6492935627603851e+00 4.6542118691192931e+00 4.6500660136532712e+00 4.6512031933836226e+00 4.6503838933276205e+00 4.6493999177188163e+00 4.6524995398683924e+00 4.6506320322656540e+00 4.6531593849898183e+00 4.6515455333879991e+00 4.6498883603580357e+00 4.6524526633197443e+00 4.6517241330474342e+00 4.6516738778995412e+00 4.6516864183849638e+00 4.6516496392891309e+00 4.6516753708794241e+00 4.6516724535929157e+00 4.6518281796880885e+00 2.0000000000000001e-01 
-1.70000000e+00 6.2666243106131390e+00 6.4084771303568564e+00 5.9527893341795393e+00 6.4260098121597355e+00 6.3067916164107451e+00 6.0240336549426656e+00 6.2408557321185523e+00 6.3001282845496593e+00 6.2547703460873310e+00 6.2987228066402166e+00 6.3084173664767507e+00 6.3160724727146649e+00 6.2795624306056830e+00 6.2320587331516277e+00 6.2338117724894930e+00 6.2880861206281855e+00 6.2763501098506369e+00 6.2478586553978701e+00 6.3287908925472633e+00 6.3617405338867243e+00 6.2998878143210781e+00 6.2248056882633120e+00 6.2237383316114174e+00 6.2675800733701070e+00 6.3181153652867792e+00 6.2992516574861153e+00 6.2191510446139313e+00 6.1647172774565515e+00 6.2896858530445430e+00 6.1575942839715951e+00 6.2339920230872119e+00 6.3005203848185367e+00 6.2460954018388817e+00 6.2625890017828256e+00 6.2781714741819190e+00 6.2793958976622788e+00 6.2582993894715431e+00 6.2453994803892270e+00 6.2684353881649324e+00 6.2726301533718143e+00 6.2871759613626486e+00 6.2797973006913184e+00 6.2763548613121998e+00 6.2707969846377249e+00 6.2745969582444312e+00 6.2658916683479600e+00 6.2555012683314555e+00 6.2687895544527814e+00 6.2784608557515105e+00 6.2499954426145843e+00 6.2752277283677982e+00 6.2681861635559182e+00 6.2535707754442535e+00 6.2710881470407802e+00 6.2680423714875984e+00 6.2620372646424318e+00 6.2640295870838534e+00 6.2743202277566574e+00 6.2769505260082843e+00 6.2681976399070702e+00 6.2604043265189908e+00 6.2608353440601485e+00 6.2681910467080817e+00 6.2645839493189053e+00 6.2594073707761329e+00 6.2615918851976140e+00 6.2661789889568738e+00 6.2642760516518114e+00 6.2685232134695550e+00 6.2663458741974303e+00 6.2717864560995249e+00 6.2626576339062394e+00 6.2620807400353229e+00 6.2648346275753148e+00 6.2664347621673269e+00 6.2754164147085740e+00 6.2655093236430650e+00 6.2696936535013039e+00 6.2710241389729662e+00 6.2654608650503780e+00 6.2697546285254573e+00 6.2646026056303530e+00 6.2662993733000825e+00 6.2696348705924310e+00 6.2699048248945086e+00 6.2641064038755374e+00 6.2737068876187632e+00 6.2676368679679086e+00 6.2678306604864593e+00 6.2650431619068376e+00 6.2602267708618689e+00 6.2596741915711469e+00 6.2699940919419479e+00 6.2562723786035077e+00 6.2617805662532229e+00 6.2625391531805192e+00 6.2685938679508606e+00 6.2639472160260947e+00 6.2652094319396703e+00 6.2641069420100193e+00 6.2633695681840216e+00 6.2671614155666413e+00 6.2644797637284571e+00 6.2676494699601717e+00 6.2655232570058539e+00 6.2637239271321263e+00 6.2667730731756004e+00 6.2683279555385329e+00 6.2683160794947188e+00 6.2682982835289751e+00 6.2682702186015904e+00 6.2683122745957807e+00 6.2682854356366997e+00 6.2684812612801233e+00 2.0000000000000001e-01 
-1.50000000e+00 8.0262595329811344e+00 8.1759835180964657e+00 7.6407144637301148e+00 8.2037232923497498e+00 8.0753491206024233e+00 7.7291334214344678e+00 7.9962958581251691e+00 8.0612729839817359e+00 8.0143761690584316e+00 8.0565463109602611e+00 8.0747027246015080e+00 8.0856817237572205e+00 8.0441114343639271e+00 7.9836716022161625e+00 7.9911299283620094e+00 8.0499325494307890e+00 8.0312135406347753e+00 8.0168502840508040e+00 8.1007393164144812e+00 8.1300053047984449e+00 8.0629816312412181e+00 7.9724258654295932e+00 7.9909926382819760e+00 8.0158328386891586e+00 8.0880852372784453e+00 8.0646164758918744e+00 8.0054886949130726e+00 7.9171800838197601e+00 8.0473666783538604e+00 7.9120718957369363e+00 7.9898810349061735e+00 8.0691105015379492e+00 8.0060388954367241e+00 8.0182489187016390e+00 8.0383724956284830e+00 8.0381540665489197e+00 8.0152488802617903e+00 8.0035457801641492e+00 8.0301484570345476e+00 8.0324338307424057e+00 8.0454359302916352e+00 8.0404512592847830e+00 8.0371564420027397e+00 8.0307679092106348e+00 8.0350259259122971e+00 8.0260742933219369e+00 8.0134162370324233e+00 8.0285978912765561e+00 8.0381510837478380e+00 8.0075684324136649e+00 8.0345973594065896e+00 8.0290792154090234e+00 8.0103658711314001e+00 8.0309760022126309e+00 8.0289149137383475e+00 8.0211641764502257e+00 8.0238024129291556e+00 8.0347687412289570e+00 8.0379539958830222e+00 8.0273734453303920e+00 8.0196355476005738e+00 8.0198399624053192e+00 8.0295764749506073e+00 8.0247620334760104e+00 8.0166646672102519e+00 8.0200680985059485e+00 8.0251033316841838e+00 8.0241165952043545e+00 8.0284057752546047e+00 8.0261967166459804e+00 8.0310777914832165e+00 8.0220864968091306e+00 8.0215347021506318e+00 8.0254836079869278e+00 8.0262008287564512e+00 8.0369906804213649e+00 8.0245278442120629e+00 8.0308463073240510e+00 8.0326785802036991e+00 8.0247948623275374e+00 8.0293735583098886e+00 8.0241823940881574e+00 8.0257127552980094e+00 8.0298911773792749e+00 8.0294966745990255e+00 8.0240662999562478e+00 8.0354448196043311e+00 8.0275812826136477e+00 8.0284387416252692e+00 8.0240076641283835e+00 8.0192034123056182e+00 8.0182067608162839e+00 8.0301311746467867e+00 8.0139783943790945e+00 8.0203886602679013e+00 8.0211914927050589e+00 8.0283942271109581e+00 8.0231099105074275e+00 8.0246228987637576e+00 8.0231931133438366e+00 8.0226543103003234e+00 8.0272330456583454e+00 8.0238090174531784e+00 8.0274864475921550e+00 8.0248770415727702e+00 8.0227964507588290e+00 8.0265962249132041e+00 8.0249370168893801e+00 8.0250042773458503e+00 8.0249459116010478e+00 8.0249285117114706e+00 8.0249877659870634e+00 8.0249226459391672e+00 8.0251763084541139e+00 2.0000000000000001e-01 
-1.30000000e+00 9.8546316979757478e+00 1.0033421020514320e+01 9.3891038042506647e+00 1.0066728986968860e+01 9.9136850530652207e+00 9.4949529622285276e+00 9.8197893975176864e+00 9.8892160149381585e+00 9.8448061415059005e+00 9.8796870627893387e+00 9.9082345112012558e+00 9.9235848293929561e+00 9.8755944461366933e+00 9.8028850558545209e+00 9.8172352975031760e+00 9.8791443797241119e+00 9.8510822107922991e+00 9.8567620175836623e+00 9.9433860285181659e+00 9.9595141667389218e+00 9.8972267399298435e+00 9.7930249372579468e+00 9.8346628509893232e+00 9.8285022194113427e+00 9.9229493128240733e+00 9.8976273756529185e+00 9.8604342920910728e+00 9.7455776723561307e+00 9.8750912323618749e+00 9.7346081359374903e+00 9.8143093132773327e+00 9.9064783753139221e+00 9.8351533096399848e+00 9.8432762603273360e+00 9.8679804344402093e+00 9.8648802354440281e+00 9.8420878908136729e+00 9.8308586154701718e+00 9.8605140566640976e+00 9.8610564779045990e+00 9.8712899686126239e+00 9.8698690737666013e+00 9.8661588530153779e+00 9.8600214324917861e+00 9.8642902160637220e+00 9.8557109807310255e+00 9.8397547907018819e+00 9.8572434055698785e+00 9.8670596715449417e+00 9.8343676565051172e+00 9.8627067402794424e+00 9.8593140655417386e+00 9.8360796023727648e+00 9.8590604123540473e+00 9.8588080313890494e+00 9.8488945326602639e+00 9.8526741285530832e+00 9.8640103473282768e+00 9.8675264150235620e+00 9.8550851581961822e+00 9.8471333097135449e+00 9.8474688102633632e+00 9.8598153032696434e+00 9.8535435859718827e+00 9.8427702684350411e+00 9.8470987506812531e+00 9.8524306197878992e+00 9.8527574512897615e+00 9.8568772795128954e+00 9.8552048665495580e+00 9.8589173068585847e+00 9.8505095617228697e+00 9.8498861007838610e+00 9.8550933966980061e+00 9.8551245702609904e+00 9.8670173864417716e+00 9.8522919271774576e+00 9.8608819374186609e+00 9.8630409738449174e+00 9.8526813902180184e+00 9.8577027648443032e+00 9.8523846543809661e+00 9.8537430115388958e+00 9.8588338394731210e+00 9.8575711360341920e+00 9.8525803607333007e+00 9.8661615816675390e+00 9.8560369060733120e+00 9.8577520456229841e+00 9.8515741427304171e+00 9.8469853931113107e+00 9.8457211606970994e+00 9.8590643327970025e+00 9.8403522185520416e+00 9.8478800273612119e+00 9.8486398674200917e+00 9.8569663583032732e+00 9.8509342956715695e+00 9.8527615827835344e+00 9.8510307825902714e+00 9.8505835342866952e+00 9.8559370642391748e+00 9.8519593467493074e+00 9.8560535498341491e+00 9.8529395184884780e+00 9.8505908600050809e+00 9.8551300258344980e+00 9.8563385322294277e+00 9.8565100807638082e+00 9.8563895120242329e+00 9.8563815562247363e+00 9.8564522011014883e+00 9.8563621565583261e+00 9.8566835610324901e+00 2.0000000000000001e-01 
-1.10000000e+00 1.1673673503084412e+01 1.1860950674192956e+01 1.1133717156995198e+01 1.1900061009744803e+01 1.1743398101066481e+01 1.1257551681706788e+01 1.1632309131385242e+01 1.1706250940748609e+01 1.1667454342345328e+01 1.1691021941632272e+01 1.1730930858699212e+01 1.1751770221144497e+01 1.1695509413868095e+01 1.1611064058108715e+01 1.1633728424860800e+01 1.1698547227136421e+01 1.1658697627738157e+01 1.1689371786811206e+01 1.1778272851087621e+01 1.1772576098216396e+01 1.1723215649001931e+01 1.1607866632759009e+01 1.1675324027428971e+01 1.1629537012640315e+01 1.1744236877404743e+01 1.1719675246032315e+01 1.1703748805793573e+01 1.1569180068824073e+01 1.1694661153334295e+01 1.1547041560552600e+01 1.1629839192655163e+01 1.1731716153200662e+01 1.1654965536692636e+01 1.1660360172423317e+01 1.1688265182115675e+01 1.1682776814134430e+01 1.1661838205171231e+01 1.1648444102903316e+01 1.1681100662793787e+01 1.1680133097866086e+01 1.1687637051278937e+01 1.1690324049530123e+01 1.1685561518001606e+01 1.1680275571077566e+01 1.1684258019383346e+01 1.1676118768005049e+01 1.1656929576936575e+01 1.1676384155382891e+01 1.1686394075550892e+01 1.1652063913208973e+01 1.1681572061100571e+01 1.1680153841646337e+01 1.1652805631330152e+01 1.1677475477498186e+01 1.1679467252439055e+01 1.1667217228055287e+01 1.1672523526522305e+01 1.1683973671144949e+01 1.1687582263323717e+01 1.1673495002510943e+01 1.1665120333138917e+01 1.1665824412553205e+01 1.1680847424365696e+01 1.1672958999577263e+01 1.1659608850669382e+01 1.1664811709950072e+01 1.1670404833683346e+01 1.1672141846913391e+01 1.1676078120271198e+01 1.1675341276772688e+01 1.1677292980644260e+01 1.1669856020736233e+01 1.1669140561339221e+01 1.1675439441755795e+01 1.1675221245263309e+01 1.1687442626676365e+01 1.1670787830645198e+01 1.1681628871853274e+01 1.1684002490793491e+01 1.1671089935475472e+01 1.1676758072729191e+01 1.1671266217509286e+01 1.1672451056702821e+01 1.1678384979077849e+01 1.1676184355036774e+01 1.1671452726843050e+01 1.1687688308000583e+01 1.1675004814088528e+01 1.1677662271253109e+01 1.1669725959220607e+01 1.1665439289242849e+01 1.1664123077191531e+01 1.1678711587816409e+01 1.1657457938766951e+01 1.1666296120940693e+01 1.1666939332643194e+01 1.1676302254180806e+01 1.1669411695948146e+01 1.1671558636722217e+01 1.1669645418535392e+01 1.1669095982849001e+01 1.1675222803649396e+01 1.1670824694771719e+01 1.1675278186902727e+01 1.1671728861514456e+01 1.1669157147935856e+01 1.1674304098565550e+01 1.1675824611110011e+01 1.1676092161941948e+01 1.1675949024254592e+01 1.1675933400505372e+01 1.1676017719019169e+01 1.1675878160298245e+01 1.1676277081501796e+01 2.0000000000000001e-01 
-9.00000000e-01 1.3338701459821591e+01 1.3515216764528668e+01 1.2739752289541451e+01 1.3571174009455188e+01 1.3410350010584217e+01 1.2875573875297507e+01 1.3298398773827492e+01 1.3368235603974499e+01 1.3336996648277960e+01 1.3346955400395830e+01 1.3397973920405439e+01 1.3425030443154261e+01 1.3358947652495901e+01 1.3263801173115777e+01 1.3295945989098286e+01 1.3363861105424919e+01 1.3310758775357307e+01 1.3369091902347812e+01 1.3458797297818581e+01 1.3425744740909908e+01 1.3394178431330067e+01 1.3271420289496429e+01 1.3365310664140221e+01 1.3276823888696461e+01 1.3407584660349331e+01 1.3385557466640554e+01 1.3389516862828835e+01 1.3240606147456010e+01 1.3360795972853550e+01 1.3206227091393206e+01 1.3292400460818049e+01 1.3398967418350752e+01 1.3320748056617218e+01 1.3324241221515232e+01 1.3353900555233457e+01 1.3347541435553104e+01 1.3329071535919860e+01 1.3311314103735267e+01 1.3347176414244059e+01 1.3344605880048444e+01 1.3350014353518366e+01 1.3356915058237986e+01 1.3350509424211635e+01 1.3346317477534912e+01 1.3349799517325440e+01 1.3342007708416769e+01 1.3320605416126208e+01 1.3341092913000203e+01 1.3350825309276754e+01 1.3315851197053707e+01 1.3346321244369244e+01 1.3346470574914884e+01 1.3315804022616277e+01 1.3341494578857150e+01 1.3345767744612518e+01 1.3331445617440057e+01 1.3338403783133874e+01 1.3349729589785570e+01 1.3353033714457883e+01 1.3337954499595950e+01 1.3329091036478063e+01 1.3330348237397342e+01 1.3347841459059611e+01 1.3338154312127736e+01 1.3322399859500942e+01 1.3328611331512024e+01 1.3334268314616063e+01 1.3337304979623376e+01 1.3341181703850905e+01 1.3341657964923089e+01 1.3341418447825006e+01 1.3335164916600080e+01 1.3334255636361840e+01 1.3341492662760446e+01 1.3341453733331578e+01 1.3353378607699527e+01 1.3335194314130149e+01 1.3348130474878394e+01 1.3350643685619129e+01 1.3335278060153845e+01 1.3341755680653879e+01 1.3336075856423527e+01 1.3336978811345107e+01 1.3343701434628004e+01 1.3340576960722490e+01 1.3335928185981523e+01 1.3354832786148979e+01 1.3339713149517669e+01 1.3343393569443860e+01 1.3333858385578814e+01 1.3329812419628638e+01 1.3328523810577623e+01 1.3344205549131003e+01 1.3320704106229021e+01 1.3330703846959041e+01 1.3331279552632603e+01 1.3341528735266603e+01 1.3333842101669969e+01 1.3336299424070360e+01 1.3334200050724931e+01 1.3333544750446784e+01 1.3340278455562380e+01 1.3335570281974990e+01 1.3340389793826301e+01 1.3336463575865713e+01 1.3333761859502916e+01 1.3339267162471414e+01 1.3339112451240087e+01 1.3339541171483699e+01 1.3339303670505609e+01 1.3339297959026386e+01 1.3339364435951765e+01 1.3339236961886860e+01 1.3339690641974348e+01 2.0000000000000001e-01 
-7.00000000e-01 1.4814787996285538e+01 1.5008707801370592e+01 1.4153301030866166e+01 1.5071795459278698e+01 1.4893330629644854e+01 1.4302200739946285e+01 1.4772012235485079e+01 1.4841209551618146e+01 1.4817872679931920e+01 1.4814162428869814e+01 1.4875110351076986e+01 1.4908805367733319e+01 1.4831930537205102e+01 1.4727105609594011e+01 1.4768965272875624e+01 1.4840497483750791e+01 1.4774273128273220e+01 1.4859754772461315e+01 1.4949228171931889e+01 1.4887510688876329e+01 1.4874570441590924e+01 1.4747606688124577e+01 1.4866471224757554e+01 1.4737561529193975e+01 1.4880200429221421e+01 1.4861092395562334e+01 1.4882320503041045e+01 1.4722400118302286e+01 1.4838216686176999e+01 1.4677026944773578e+01 1.4767079726955313e+01 1.4875032461816019e+01 1.4797492854695928e+01 1.4799473212309978e+01 1.4830126604336140e+01 1.4824377928021230e+01 1.4807907094616695e+01 1.4784749979842065e+01 1.4824238819852832e+01 1.4820115652389108e+01 1.4824072865629473e+01 1.4834920679774955e+01 1.4826412911891534e+01 1.4823582935793896e+01 1.4826386088796836e+01 1.4818699193292392e+01 1.4795742376631164e+01 1.4816707649622256e+01 1.4825735348559878e+01 1.4790800088022669e+01 1.4822419914258006e+01 1.4823328801851451e+01 1.4790465245419421e+01 1.4816468643625599e+01 1.4822917718204899e+01 1.4807052915627111e+01 1.4815559444104837e+01 1.4826507271338558e+01 1.4829368906692435e+01 1.4813804602993686e+01 1.4804362363163362e+01 1.4806223695791807e+01 1.4825957730767536e+01 1.4814349765883353e+01 1.4796484524704116e+01 1.4803762347447810e+01 1.4809512172150571e+01 1.4813569572773362e+01 1.4817624240116695e+01 1.4819246175073665e+01 1.4816635992881082e+01 1.4811664194601278e+01 1.4810603416675404e+01 1.4818551409690926e+01 1.4819066651871319e+01 1.4830163494724003e+01 1.4810810533969439e+01 1.4825596248237593e+01 1.4828212051537703e+01 1.4810688116126268e+01 1.4818192014145598e+01 1.4812256503214716e+01 1.4812686675075572e+01 1.4820039223035117e+01 1.4816219457412211e+01 1.4811334770106640e+01 1.4832795912760446e+01 1.4815609218822212e+01 1.4820190162909354e+01 1.4809164836364525e+01 1.4805271787197771e+01 1.4804047556477288e+01 1.4820720594875644e+01 1.4795320469496872e+01 1.4806454167258149e+01 1.4806857968701021e+01 1.4817808825137840e+01 1.4809540930353961e+01 1.4812087128778140e+01 1.4810072010019830e+01 1.4809205352953574e+01 1.4816400642313006e+01 1.4811415266022308e+01 1.4816622016647386e+01 1.4812463067969599e+01 1.4809513604150142e+01 1.4815290525237367e+01 1.4813464254034120e+01 1.4813951122557803e+01 1.4813662549771307e+01 1.4813666720610851e+01 1.4813777256537808e+01 1.4813605813680470e+01 1.4814118897057106e+01 2.0000000000000001e-01 
-5.00000000e-01 1.5994396941540129e+01 1.6195603202705946e+01 1.5287219253778396e+01 1.6267629868388568e+01 1.6076196662134222e+01 1.5445390008258869e+01 1.5951178885183575e+01 1.6018213229069328e+01 1.6001885692854557e+01 1.5986070820680675e+01 1.6054886075394485e+01 1.6094605497808494e+01 1.6007906282702912e+01 1.5894960766600391e+01 1.5945646569838914e+01 1.6020844558245514e+01 1.5943009494646729e+01 1.6052410649346868e+01 1.6140588354717568e+01 1.6053116638109490e+01 1.6056588513864220e+01 1.5928221038967861e+01 1.6068048391275131e+01 1.5905503046719540e+01 1.6055691757529317e+01 1.6039415769219424e+01 1.6074525301013363e+01 1.5905941596409146e+01 1.6019172790549611e+01 1.5852831860830028e+01 1.5946048723182907e+01 1.6053713457977249e+01 1.5977661654281160e+01 1.5977917158011314e+01 1.6009582311102118e+01 1.6005104798214930e+01 1.5989464090976012e+01 1.5961944774884342e+01 1.6004827642831376e+01 1.5999072038576386e+01 1.6001983618609316e+01 1.6016102697349829e+01 1.6005716672126805e+01 1.6004107936739029e+01 1.6006305433232370e+01 1.5998784837672968e+01 1.5974871544869609e+01 1.5995831564213249e+01 1.6004197213003454e+01 1.5969679048068905e+01 1.6002320389213239e+01 1.6003551302784103e+01 1.5969072182754831e+01 1.5994922265500096e+01 1.6003417297868509e+01 1.5986244028209118e+01 1.5996240774106395e+01 1.6006657112328195e+01 1.6008995731390787e+01 1.5993437472394170e+01 1.5983389909304568e+01 1.5985806283131268e+01 1.6007202643713327e+01 1.5993931762615347e+01 1.5974402297620713e+01 1.5982522001809059e+01 1.5988469417406828e+01 1.5993284950424634e+01 1.5997694468439541e+01 1.6000362565728160e+01 1.5995512049339910e+01 1.5991672764949413e+01 1.5990403623290979e+01 1.5999044357161722e+01 1.6000031958626174e+01 1.6010234759177816e+01 1.5989989113384555e+01 1.6006157171712577e+01 1.6008887381406705e+01 1.5989732958989510e+01 1.5998154988745140e+01 1.5991936420881208e+01 1.5992022529966942e+01 1.5999802079971003e+01 1.5995452441595587e+01 1.5990211499245692e+01 1.6013887352854482e+01 1.5995049237472994e+01 1.6000309111176755e+01 1.5988252220810644e+01 1.5984246432295967e+01 1.5983243373243180e+01 1.6000656614088612e+01 1.5973748751123880e+01 1.5985804826967795e+01 1.5986102362307950e+01 1.5997502693862442e+01 1.5988811757825889e+01 1.5991445611331120e+01 1.5989500020265591e+01 1.5988536237452609e+01 1.5996051251207453e+01 1.5990831404465695e+01 1.5996318095347341e+01 1.5991978343945787e+01 1.5988889527086904e+01 1.5994789542251358e+01 1.5990922777012376e+01 1.5991576284990026e+01 1.5991191568864853e+01 1.5991250893894616e+01 1.5991399467536299e+01 1.5991180175172142e+01 1.5991770388890618e+01 2.0000000000000001e-01 
-3.00000000e-01 1.6803282230354053e+01 1.6993932823159017e+01 1.6067357584941288e+01 1.7065864032479745e+01 1.6891094777858399e+01 1.6233529805714571e+01 1.6756358471044198e+01 1.6825134522668286e+01 1.6814083062902768e+01 1.6789410248721907e+01 1.6863517918795434e+01 1.6908034225388896e+01 1.6813620229530329e+01 1.6695094850982699e+01 1.6752411959782052e+01 1.6830348583979536e+01 1.6744120959024283e+01 1.6870963647325016e+01 1.6957589320680441e+01 1.6850849275768450e+01 1.6866314773076372e+01 1.6738180405258433e+01 1.6893312028089358e+01 1.6706862141275892e+01 1.6861055468761219e+01 1.6846832454831990e+01 1.6891926848845706e+01 1.6716881771249483e+01 1.6828813527323714e+01 1.6659554042938645e+01 1.6754872509966244e+01 1.6861769926805533e+01 1.6786963551078514e+01 1.6785645209199220e+01 1.6818330138172975e+01 1.6815100230094270e+01 1.6799313317291404e+01 1.6769128990444770e+01 1.6814777847121913e+01 1.6807517506656662e+01 1.6809517492567036e+01 1.6826217863443762e+01 1.6814314295346108e+01 1.6813754884772386e+01 1.6815466126491824e+01 1.6807997994573210e+01 1.6783537466438442e+01 1.6804300574207598e+01 1.6812125553486858e+01 1.6778153972268417e+01 1.6811467978754820e+01 1.6812820744999886e+01 1.6777467215836602e+01 1.6803057298821766e+01 1.6813027632198278e+01 1.6795093372385605e+01 1.6806032393238379e+01 1.6815938858280841e+01 1.6817777741594618e+01 1.6802484329012707e+01 1.6791925911696890e+01 1.6794852322651220e+01 1.6817354807932226e+01 1.6802713230788687e+01 1.6782228249217592e+01 1.6790981219034887e+01 1.6796948777665143e+01 1.6802289628146646e+01 1.6807000371674850e+01 1.6810440732217856e+01 1.6804055408785437e+01 1.6800955399726103e+01 1.6799543292728131e+01 1.6808521478466840e+01 1.6810160338873352e+01 1.6819505859103742e+01 1.6798602415591315e+01 1.6815869228040430e+01 1.6818619728832484e+01 1.6798216863209888e+01 1.6807483140790431e+01 1.6801002254044960e+01 1.6800761563472498e+01 1.6808864741087451e+01 1.6804134463569628e+01 1.6798435138440773e+01 1.6823756658425687e+01 1.6803782833425210e+01 1.6809732731504734e+01 1.6796882525300958e+01 1.6792820356504365e+01 1.6791819488291168e+01 1.6809766779114423e+01 1.6781902400365087e+01 1.6794578665800593e+01 1.6794882416645553e+01 1.6806528722654551e+01 1.6797628185927064e+01 1.6800294346804900e+01 1.6798422980887064e+01 1.6797305084786782e+01 1.6805042073794301e+01 1.6799635218058249e+01 1.6805358174655318e+01 1.6800933001901782e+01 1.6797706851763412e+01 1.6803726240798092e+01 1.6805547044256969e+01 1.6806263875550737e+01 1.6805767089028269e+01 1.6805837172700926e+01 1.6805974651957982e+01 1.6805703360990968e+01 1.6806383581743702e+01 2.0000000000000001e-01 
-1.00000000e-01 1.7226090299647694e+01 1.7413744242240526e+01 1.6477897378879007e+01 1.7492448456987397e+01 1.7312382617860848e+01 1.6645955635174666e+01 1.7180733593500086e+01 1.7246892280725469e+01 1.7238675914980469e+01 1.7209181792575173e+01 1.7286026666559142e+01 1.7333168172700457e+01 1.7234632725088321e+01 1.7113068771474389e+01 1.7173976183498723e+01 1.7253487839331040e+01 1.7162835445212799e+01 1.7299110713816273e+01 1.7384578792975685e+01 1.7267450351722911e+01 1.7289213760986051e+01 1.7161570492145021e+01 1.7324922982668806e+01 1.7126050751541058e+01 1.7281919967208477e+01 1.7268742438131888e+01 1.7319044880279634e+01 1.7140490342677865e+01 1.7251954776472097e+01 1.7081402684128033e+01 1.7177760048291187e+01 1.7284005456228044e+01 1.7209920817253092e+01 1.7207630885153911e+01 1.7241029808966481e+01 1.7238497844014184e+01 1.7222343390491464e+01 1.7190990167407609e+01 1.7238116394916137e+01 1.7230033179814491e+01 1.7231505045588335e+01 1.7249637452867614e+01 1.7236923588224872e+01 1.7236951451299234e+01 1.7238416106949565e+01 1.7230902082330839e+01 1.7206088517140369e+01 1.7226880783674133e+01 1.7234413588741720e+01 1.7200787134213819e+01 1.7234411602349841e+01 1.7235802496574937e+01 1.7199972162276097e+01 1.7225276888928104e+01 1.7236155327733123e+01 1.7217759447925442e+01 1.7229353419426413e+01 1.7238869167409831e+01 1.7240423244288259e+01 1.7225432057321218e+01 1.7214446111852947e+01 1.7217709851666442e+01 1.7240747680114680e+01 1.7225439032088801e+01 1.7204354678059282e+01 1.7213447076616479e+01 1.7219468566424514e+01 1.7225100760992511e+01 1.7229961789860532e+01 1.7233771779482208e+01 1.7226558763991584e+01 1.7223940571752081e+01 1.7222338632410072e+01 1.7231634129221792e+01 1.7233517117429219e+01 1.7242324195061208e+01 1.7221223662530548e+01 1.7239007825626224e+01 1.7241739489661644e+01 1.7220770562630591e+01 1.7230524889141503e+01 1.7223871763311511e+01 1.7223529330247299e+01 1.7231707017156438e+01 1.7226786329030165e+01 1.7220916707820994e+01 1.7247030844674281e+01 1.7226653779608206e+01 1.7232784533569532e+01 1.7219512704536172e+01 1.7215335078944300e+01 1.7214394995801523e+01 1.7232721183869693e+01 1.7204290343384020e+01 1.7217199015263198e+01 1.7217503684862514e+01 1.7229274329216292e+01 1.7220353142664806e+01 1.7222955510761281e+01 1.7221200847970788e+01 1.7219925351587875e+01 1.7227791458549913e+01 1.7222350418185332e+01 1.7228166451432106e+01 1.7223753502663719e+01 1.7220422550185585e+01 1.7226484957152309e+01 1.7226124237470362e+01 1.7226842865181698e+01 1.7226406352380121e+01 1.7226419483258937e+01 1.7226611951600642e+01 1.7226397382279174e+01 1.7227006639517175e+01 2.0000000000000001e-01 
1.00000000e-01 1.7226234644203991e+01 1.7413983652783600e+01 1.6478013388657470e+01 1.7492580917528773e+01 1.7312597039048793e+01 1.6646105524977298e+01 1.7180829305116596e+01 1.7247032656047963e+01 1.7238820171117904e+01 1.7209321836346472e+01 1.7286171139503661e+01 1.7333313689092847e+01 1.7234780084254211e+01 1.7113213911674652e+01 1.7174123293409142e+01 1.7253632655401145e+01 1.7162977633741132e+01 1.7299266450806552e+01 1.7384720603285274e+01 1.7267591144822031e+01 1.7289350491341569e+01 1.7161705235889869e+01 1.7325074868443028e+01 1.7126190699981777e+01 1.7282066213402800e+01 1.7268886936560953e+01 1.7319216800343973e+01 1.7140633147737464e+01 1.7252091629045420e+01 1.7081557558770598e+01 1.7177908432322614e+01 1.7284143931181994e+01 1.7210066809405919e+01 1.7207775583633936e+01 1.7241169544498238e+01 1.7238642320140073e+01 1.7222490556844363e+01 1.7191135255712254e+01 1.7238262062732229e+01 1.7230178303908282e+01 1.7231650739490810e+01 1.7249779997516253e+01 1.7237067771051084e+01 1.7237097838357137e+01 1.7238562355184442e+01 1.7231046103065534e+01 1.7206231053974765e+01 1.7227028397295761e+01 1.7234557086825760e+01 1.7200932867643743e+01 1.7234554754174741e+01 1.7235945761065292e+01 1.7200116935537196e+01 1.7225421850690761e+01 1.7236299841498116e+01 1.7217903790953759e+01 1.7229497353152365e+01 1.7239014193223518e+01 1.7240568629059439e+01 1.7225578953870411e+01 1.7214589758177979e+01 1.7217853260697581e+01 1.7240891898089771e+01 1.7225582634332625e+01 1.7204499545762747e+01 1.7213592160205419e+01 1.7219613088365360e+01 1.7225245525721373e+01 1.7230106460811815e+01 1.7233916495918201e+01 1.7226704365439176e+01 1.7224084146637917e+01 1.7222482744626841e+01 1.7231776329508314e+01 1.7233659372445992e+01 1.7242467711466748e+01 1.7221369066568872e+01 1.7239150279416069e+01 1.7241882166054737e+01 1.7220916091831576e+01 1.7230669793417452e+01 1.7224015927953932e+01 1.7223674062089362e+01 1.7231851712855530e+01 1.7226931463176150e+01 1.7221062158980001e+01 1.7247174170320939e+01 1.7226798214277853e+01 1.7232927658104771e+01 1.7219658798212386e+01 1.7215479152356789e+01 1.7214538795557537e+01 1.7232865571865226e+01 1.7204434635975929e+01 1.7217342739214860e+01 1.7217647305536296e+01 1.7229418843705467e+01 1.7220497815403359e+01 1.7223100101550397e+01 1.7221344804234807e+01 1.7220070501144914e+01 1.7227935058288562e+01 1.7222493515864752e+01 1.7228310901327003e+01 1.7223898607992854e+01 1.7220566756092044e+01 1.7226629784964626e+01 1.7226268146767907e+01 1.7226986794345667e+01 1.7226550663497857e+01 1.7226563756265584e+01 1.7226756037687128e+01 1.7226541639946898e+01 1.7227150682567544e+01 2.0000000000000001e-01 
3.00000000e-01 1.6803388823304189e+01 1.6993477886655235e+01 1.6067735131894615e+01 1.7065788411170264e+01 1.6890919382886466e+01 1.6233735773833128e+01 1.6756688666236730e+01 1.6825240234484962e+01 1.6814190307388920e+01 1.6789517174572438e+01 1.6863623677844167e+01 1.6908141184437746e+01 1.6813725246876238e+01 1.6695201446772323e+01 1.6752517621681655e+01 1.6830455367938772e+01 1.6744226955547269e+01 1.6871069505799973e+01 1.6957694244964014e+01 1.6850952885228104e+01 1.6866421751532279e+01 1.6738289509167270e+01 1.6893419784930217e+01 1.6706968889419898e+01 1.6861161496124119e+01 1.6846938762655796e+01 1.6892022374744595e+01 1.6716986756649987e+01 1.6828923337209925e+01 1.6659654650468216e+01 1.6754975626363798e+01 1.6861877536347940e+01 1.6787067395238548e+01 1.6785753132315964e+01 1.6818439901800897e+01 1.6815207898947076e+01 1.6799420182414671e+01 1.6769237187765476e+01 1.6814884791357201e+01 1.6807624936434863e+01 1.6809623805929661e+01 1.6826324221670234e+01 1.6814422506184130e+01 1.6813860572165169e+01 1.6815572204121285e+01 1.6808104678018246e+01 1.6783642773529660e+01 1.6804408728588424e+01 1.6812231740177790e+01 1.6778260614474558e+01 1.6811572924139995e+01 1.6812927627913901e+01 1.6777573663942846e+01 1.6803162207265107e+01 1.6813133709802926e+01 1.6795202301853656e+01 1.6806139021285919e+01 1.6816044534895418e+01 1.6817884136954728e+01 1.6802589886661615e+01 1.6792034202998174e+01 1.6794961315439512e+01 1.6817461749269874e+01 1.6802819636136221e+01 1.6782335620584405e+01 1.6791088620563045e+01 1.6797055556754458e+01 1.6802395609351240e+01 1.6807107476758109e+01 1.6810545730282236e+01 1.6804160971123782e+01 1.6801064282124109e+01 1.6799649600250675e+01 1.6808629341519936e+01 1.6810269487628151e+01 1.6819612452326389e+01 1.6798707816156920e+01 1.6815975474466402e+01 1.6818727201023187e+01 1.6798324510778276e+01 1.6807587855685252e+01 1.6801108144340699e+01 1.6800867619447274e+01 1.6808969119585665e+01 1.6804239545268288e+01 1.6798542246523944e+01 1.6823864038922753e+01 1.6803888278381763e+01 1.6809841281781715e+01 1.6796988235329390e+01 1.6792927872762835e+01 1.6791927140811580e+01 1.6809873123911068e+01 1.6782010257159289e+01 1.6794685310281217e+01 1.6794989067444440e+01 1.6806635350589268e+01 1.6797734757188810e+01 1.6800401358874815e+01 1.6798530352177323e+01 1.6797411027220502e+01 1.6805148463960517e+01 1.6799742353466975e+01 1.6805464514660361e+01 1.6801038506652713e+01 1.6797813500023128e+01 1.6803832524885330e+01 1.6805652538312074e+01 1.6806367563669127e+01 1.6805872830978050e+01 1.6805943361538962e+01 1.6806079223586426e+01 1.6805809507363787e+01 1.6806485040257023e+01 2.0000000000000001e-01 
5.00000000e-01 1.5994407842818262e+01 1.6195651737041590e+01 1.5287199783934627e+01 1.6267708292049949e+01 1.6076189266751854e+01 1.5445364251057995e+01 1.5951197655764229e+01 1.6018223375854809e+01 1.6001895112441154e+01 1.5986082385460447e+01 1.6054898601640126e+01 1.6094615526237359e+01 1.6007921271974958e+01 1.5894974997678931e+01 1.5945659800167133e+01 1.6020855283079047e+01 1.5943020217761543e+01 1.6052424716647153e+01 1.6140599861076744e+01 1.6053133070475500e+01 1.6056600420696078e+01 1.5928228557210980e+01 1.6068057601285958e+01 1.5905510842453779e+01 1.6055707887150064e+01 1.6039425293807373e+01 1.6074552152031863e+01 1.5905955247493397e+01 1.6019176476821688e+01 1.5852850618494921e+01 1.5946063629608329e+01 1.6053724859897049e+01 1.5977674244870405e+01 1.5977925702154678e+01 1.6009589774394470e+01 1.6005114225075978e+01 1.5989473178221072e+01 1.5961954002132195e+01 1.6004837903554776e+01 1.5999081323165500e+01 1.6001995733757060e+01 1.6016113429748046e+01 1.6005728724501218e+01 1.6004118516977535e+01 1.6006316972150415e+01 1.5998795671914619e+01 1.5974882720812754e+01 1.5995842025237421e+01 1.6004208369781686e+01 1.5969690057710041e+01 1.6002330189518300e+01 1.6003562197197944e+01 1.5969082646019142e+01 1.5994931131531549e+01 1.6003429055376671e+01 1.5986253999811337e+01 1.5996251776535072e+01 1.6006667158775617e+01 1.6009006453397369e+01 1.5993448716357072e+01 1.5983399482219779e+01 1.5985816974067665e+01 1.6007214576999203e+01 1.5993943097919745e+01 1.5974411563295098e+01 1.5982532198198653e+01 1.5988480471945676e+01 1.5993296232138851e+01 1.5997704910822087e+01 1.6000373679332245e+01 1.5995523169548159e+01 1.5991684755621010e+01 1.5990413590344433e+01 1.5999055165404817e+01 1.6000042041569824e+01 1.6010245993639622e+01 1.5990000001462937e+01 1.6006168934891502e+01 1.6008897023194340e+01 1.5989742875107190e+01 1.5998167353700586e+01 1.5991947675724573e+01 1.5992032596956246e+01 1.5999814383941501e+01 1.5995462892188003e+01 1.5990221017499062e+01 1.6013897939051596e+01 1.5995061668344016e+01 1.6000319088177172e+01 1.5988263234998323e+01 1.5984257274225484e+01 1.5983253988087279e+01 1.6000667834316474e+01 1.5973759401410597e+01 1.5985816461289254e+01 1.5986113976918254e+01 1.5997513219820849e+01 1.5988822717819010e+01 1.5991456009167310e+01 1.5989510149179127e+01 1.5988547607166124e+01 1.5996062720146437e+01 1.5990843254258923e+01 1.5996329114403379e+01 1.5991989385379727e+01 1.5988900327691221e+01 1.5994800367056733e+01 1.5990934339902148e+01 1.5991589114068521e+01 1.5991203068766666e+01 1.5991262393754722e+01 1.5991411993329693e+01 1.5991191485602387e+01 1.5991784695177582e+01 2.0000000000000001e-01 
7.00000000e-01 1.4815605832503389e+01 1.5009453644825953e+01 1.4154094919333978e+01 1.5072710106788024e+01 1.4894033384197373e+01 1.4302930500908662e+01 1.4772920179323458e+01 1.4842032879526498e+01 1.4818693174287832e+01 1.4814980287668140e+01 1.4875929534903705e+01 1.4909626660766909e+01 1.4832742578333157e+01 1.4727918108384824e+01 1.4769778523481181e+01 1.4841315412739640e+01 1.4775090235274558e+01 1.4860564981354598e+01 1.4950050987022493e+01 1.4888327767256690e+01 1.4875394410765308e+01 1.4748436548685122e+01 1.4867285762916454e+01 1.4738383047959877e+01 1.4881016804777785e+01 1.4861909105085353e+01 1.4883110070168463e+01 1.4723218287711500e+01 1.4839041900967814e+01 1.4677830145112734e+01 1.4767895368212050e+01 1.4875858531187047e+01 1.4798309257318216e+01 1.4800290040795851e+01 1.4830946992373615e+01 1.4825195516890791e+01 1.4808722837760232e+01 1.4785565895885542e+01 1.4825057202759629e+01 1.4820933655878722e+01 1.4824891000163170e+01 1.4835739506859239e+01 1.4827231582781113e+01 1.4824402251382583e+01 1.4827205020620202e+01 1.4819517403215569e+01 1.4796557220647548e+01 1.4817526466836393e+01 1.4826553175587161e+01 1.4791616425378745e+01 1.4823239521659813e+01 1.4824147420779928e+01 1.4791281459393467e+01 1.4817286694664014e+01 1.4823734313820799e+01 1.4807870472698024e+01 1.4816378153689310e+01 1.4827327820169961e+01 1.4830188978833277e+01 1.4814622642774367e+01 1.4805180790512887e+01 1.4807041532270619e+01 1.4826775925419938e+01 1.4815167261561083e+01 1.4797302045219476e+01 1.4804579755419635e+01 1.4810329947994497e+01 1.4814386586327226e+01 1.4818442727145863e+01 1.4820064227141689e+01 1.4817453933305721e+01 1.4812481652313522e+01 1.4811421520509775e+01 1.4819369969358579e+01 1.4819886205543193e+01 1.4830981836129604e+01 1.4811628228620638e+01 1.4826414892096158e+01 1.4829031439254488e+01 1.4811505417911551e+01 1.4819009450605950e+01 1.4813074092859578e+01 1.4813503967379214e+01 1.4820856979862262e+01 1.4817037291681679e+01 1.4812153572837035e+01 1.4833615498774794e+01 1.4816427268637815e+01 1.4821009267793173e+01 1.4809980553767740e+01 1.4806088603043621e+01 1.4804865386181650e+01 1.4821538123989235e+01 1.4796137332881198e+01 1.4807270792763834e+01 1.4807674774475608e+01 1.4818626761913013e+01 1.4810358244627137e+01 1.4812905133563449e+01 1.4810889183527646e+01 1.4810022808252139e+01 1.4817218793900684e+01 1.4812232699727776e+01 1.4817440177870749e+01 1.4813280735625984e+01 1.4810331041055381e+01 1.4816108259692964e+01 1.4814282666470138e+01 1.4814767789912560e+01 1.4814480253407888e+01 1.4814484094146954e+01 1.4814594365995070e+01 1.4814423559848338e+01 1.4814935997490810e+01 2.0000000000000001e-01 
9.00000000e-01 1.3338499911109579e+01 1.3515049193179413e+01 1.2739564157423340e+01 1.3570908754286071e+01 1.3410216127819389e+01 1.2875414684591661e+01 1.3298156288012022e+01 1.3368029500301310e+01 1.3336797898370040e+01 1.3346749275039844e+01 1.3397768957894012e+01 1.3424826180579188e+01 1.3358746268883564e+01 1.3263603806744937e+01 1.3295745942193989e+01 1.3363657871267323e+01 1.3310554939488931e+01 1.3368897019522981e+01 1.3458592366518340e+01 1.3425537455190375e+01 1.3393973405059738e+01 1.3271216896038990e+01 1.3365114712386372e+01 1.3276621503866075e+01 1.3407380827208472e+01 1.3385355944241304e+01 1.3389322292748142e+01 1.3240408081841602e+01 1.3360592036373863e+01 1.3206031781774298e+01 1.3292199996690650e+01 1.3398764055066140e+01 1.3320546919233497e+01 1.3324040217398419e+01 1.3353697815693513e+01 1.3347338856451758e+01 1.3328868962153376e+01 1.3311114385165528e+01 1.3346973450593188e+01 1.3344404372648789e+01 1.3349815047944984e+01 1.3356712451396019e+01 1.3350307213783747e+01 1.3346116601300043e+01 1.3349597988989350e+01 1.3341804178621611e+01 1.3320404871052638e+01 1.3340891294659517e+01 1.3350624936001976e+01 1.3315650658391865e+01 1.3346121072775608e+01 1.3346267479125075e+01 1.3315603525636558e+01 1.3341292040755210e+01 1.3345566552320948e+01 1.3331243583393350e+01 1.3338202882660219e+01 1.3349526658787576e+01 1.3352829532652379e+01 1.3337752855020614e+01 1.3328888502175911e+01 1.3330146044535418e+01 1.3347638632230511e+01 1.3337953718612795e+01 1.3322197757739531e+01 1.3328409505924082e+01 1.3334066845514835e+01 1.3337103440030985e+01 1.3340980272329258e+01 1.3341456320499219e+01 1.3341218190604678e+01 1.3334962590015543e+01 1.3334053862496145e+01 1.3341289708356388e+01 1.3341250951979047e+01 1.3353176974695222e+01 1.3334992277027180e+01 1.3347927899749914e+01 1.3350440324130659e+01 1.3335077370663878e+01 1.3341554125705059e+01 1.3335874540536709e+01 1.3336778078791889e+01 1.3343499445809957e+01 1.3340376114189800e+01 1.3335725561196595e+01 1.3354629276932194e+01 1.3339511903077749e+01 1.3343190935524198e+01 1.3333658501772593e+01 1.3329610464672557e+01 1.3328322225189343e+01 1.3344004582922034e+01 1.3320502859179106e+01 1.3330502166743461e+01 1.3331078180810380e+01 1.3341327784627367e+01 1.3333640257897326e+01 1.3336098165886735e+01 1.3333999118034065e+01 1.3333342922583624e+01 1.3340076032817827e+01 1.3335368251387763e+01 1.3340187884145536e+01 1.3336262510587343e+01 1.3333560216442093e+01 1.3339065705026986e+01 1.3338910644364880e+01 1.3339339794650163e+01 1.3339102101466517e+01 1.3339096407709183e+01 1.3339162907652804e+01 1.3339035395755216e+01 1.3339488926129015e+01 2.0000000000000001e-01 
1.10000000e+00 1.1674031303251555e+01 1.1861143729507882e+01 1.1134130900636837e+01 1.1900456118518294e+01 1.1743606575341914e+01 1.1257872220173631e+01 1.1632787262618129e+01 1.1706608587166004e+01 1.1667811530863526e+01 1.1691378414698054e+01 1.1731290474969562e+01 1.1752130636473131e+01 1.1695868652507254e+01 1.1611418500359692e+01 1.1634087292902320e+01 1.1698905329910454e+01 1.1659053093683321e+01 1.1689734324310340e+01 1.1778632464930041e+01 1.1772930577847310e+01 1.1723572676851807e+01 1.1608223818647796e+01 1.1675687709709839e+01 1.1629889381755621e+01 1.1744596118243761e+01 1.1720030564639139e+01 1.1704120219887793e+01 1.1569542179570005e+01 1.1695016093009070e+01 1.1547404535067288e+01 1.1630198861274557e+01 1.1732073262191939e+01 1.1655324834827686e+01 1.1660717334208899e+01 1.1688622573090299e+01 1.1683133494870653e+01 1.1662197208012437e+01 1.1648801957487054e+01 1.1681459754342072e+01 1.1680490506257788e+01 1.1687991273585860e+01 1.1690681163490400e+01 1.1685920038262443e+01 1.1680631859265381e+01 1.1684615095099092e+01 1.1676477365530475e+01 1.1657286983890540e+01 1.1676740028141220e+01 1.1686750525460660e+01 1.1652421137134429e+01 1.1681928072096294e+01 1.1680514230911703e+01 1.1653162079686957e+01 1.1677833304327958e+01 1.1679825713802034e+01 1.1667575164569945e+01 1.1672881241873645e+01 1.1684331455596496e+01 1.1687940482318307e+01 1.1673851395334353e+01 1.1665479085906783e+01 1.1666183063495502e+01 1.1681206680639612e+01 1.1673316093644464e+01 1.1659966665399551e+01 1.1665170302872021e+01 1.1670762733224535e+01 1.1672499445422661e+01 1.1676434358319725e+01 1.1675699764364087e+01 1.1677648495180581e+01 1.1670215671251645e+01 1.1669498792550140e+01 1.1675799535776695e+01 1.1675579538847540e+01 1.1687800933585665e+01 1.1671145905050922e+01 1.1681989094666427e+01 1.1684363293236487e+01 1.1671447140138863e+01 1.1677115268608057e+01 1.1671623569887368e+01 1.1672809264546972e+01 1.1678742576601307e+01 1.1676541191669985e+01 1.1671812033204388e+01 1.1688047559382092e+01 1.1675362521288127e+01 1.1678021909118527e+01 1.1670082140199289e+01 1.1665797719746916e+01 1.1664481213876289e+01 1.1679068139251459e+01 1.1657815110057941e+01 1.1666654630321251e+01 1.1667296092101470e+01 1.1676659600029380e+01 1.1669769877243668e+01 1.1671916199527878e+01 1.1670002700513663e+01 1.1669454763636535e+01 1.1675581824039513e+01 1.1671182683253125e+01 1.1675636474049451e+01 1.1672086702041137e+01 1.1669515439914058e+01 1.1674661855384953e+01 1.1676181535267842e+01 1.1676451015700376e+01 1.1676306849400957e+01 1.1676291886933027e+01 1.1676376265618030e+01 1.1676235982103867e+01 1.1676634929731764e+01 2.0000000000000001e-01 
1.30000000e+00 9.8541710917362142e+00 1.0033096291962718e+01 9.3885650187942495e+00 1.0066304727074410e+01 9.9133090285587198e+00 9.4944964448462894e+00 9.8192292518920343e+00 9.8887588939489994e+00 9.8443444223585974e+00 9.8792317285456619e+00 9.9077755475290346e+00 9.9231239612380389e+00 9.8751326841499676e+00 9.8024226013804139e+00 9.8167715687434320e+00 9.8786863309644950e+00 9.8506270848583242e+00 9.8562925758696682e+00 9.9429255210427989e+00 9.9590639832232046e+00 9.8967655625559434e+00 9.7925590520093291e+00 9.8341921423971570e+00 9.8280488591716075e+00 9.9224888654287291e+00 9.8971731251019275e+00 9.8599641017561392e+00 9.7451062142446627e+00 9.8746374481976744e+00 9.7341368069414482e+00 9.8138448742379918e+00 9.9060196563190068e+00 9.8346930990530463e+00 9.8428145170440704e+00 9.8675195797201543e+00 9.8644220900009980e+00 9.8416280019333531e+00 9.8303949834235507e+00 9.8600532384747321e+00 9.8605978551582094e+00 9.8708352041899552e+00 9.8694099228341887e+00 9.8656955979997232e+00 9.8595643936698796e+00 9.8638323485327817e+00 9.8552487394165755e+00 9.8392931140758702e+00 9.8567834455593566e+00 9.8666010747110331e+00 9.8339061954063620e+00 9.8622512720191260e+00 9.8588514601138897e+00 9.8356199892186389e+00 9.8586012530768592e+00 9.8583454917234352e+00 9.8484325707309690e+00 9.8522139224408924e+00 9.8635498548551386e+00 9.8670642941785562e+00 9.8546278128692713e+00 9.8466706712907897e+00 9.8470072630768168e+00 9.8593525046042920e+00 9.8530821255292427e+00 9.8423080796627520e+00 9.8466384091709021e+00 9.8519697681769625e+00 9.8522965034947134e+00 9.8564155829123177e+00 9.8547451710504923e+00 9.8584578379208541e+00 9.8500485102990094e+00 9.8494247124835557e+00 9.8546320293990579e+00 9.8546630449593078e+00 9.8665568806813759e+00 9.8518306702325074e+00 9.8604225696119236e+00 9.8625801405858926e+00 9.8522193164131142e+00 9.8572443745637770e+00 9.8519255931974037e+00 9.8532837882250437e+00 9.8583721106472719e+00 9.8571128563234502e+00 9.8521167793969102e+00 9.8656992031590409e+00 9.8555762414080270e+00 9.8572890708975596e+00 9.8511150192104378e+00 9.8465241381752904e+00 9.8452608302825890e+00 9.8586036401730315e+00 9.8398925283928982e+00 9.8474197571787201e+00 9.8481812880490853e+00 9.8565072497431423e+00 9.8504735632220015e+00 9.8523013380807001e+00 9.8505710906721955e+00 9.8501219683246468e+00 9.8554756198650857e+00 9.8514990296750042e+00 9.8555918639080957e+00 9.8524793519306559e+00 9.8501302776396464e+00 9.8546686644308377e+00 9.8558777750876772e+00 9.8560508053734992e+00 9.8559291015751231e+00 9.8559208352360539e+00 9.8559919508795204e+00 9.8559015708848214e+00 9.8562242334172456e+00 2.0000000000000001e-01 
1.50000000e+00 8.0268097416806086e+00 8.1767953063517602e+00 7.6411466838435027e+00 8.2044105641010390e+00 8.0759768916926014e+00 7.7295902830818735e+00 7.9968021947662216e+00 8.0618243830312633e+00 8.0149287554059896e+00 8.0570960425291904e+00 8.0752557764849584e+00 8.0862330687813451e+00 8.0446618498851272e+00 7.9842237571000902e+00 7.9916777831465016e+00 8.0504814934113487e+00 8.0317607296639668e+00 8.0173990504684021e+00 8.1012972023797545e+00 8.1305614312946233e+00 8.0635421981606559e+00 7.9729811876900509e+00 7.9915400634208140e+00 8.0163808082752883e+00 8.0886406221834282e+00 8.0651657856269239e+00 8.0060301758777630e+00 7.9177290129137470e+00 8.0479154279948375e+00 7.9126150068675649e+00 7.9904317062505026e+00 8.0696657967845571e+00 8.0065885046623304e+00 8.0187975825548286e+00 8.0389214463544594e+00 8.0387049246680444e+00 8.0157967010070017e+00 8.0040898377589720e+00 8.0306954190012299e+00 8.0329810698364117e+00 8.0459904509218756e+00 8.0410038299392124e+00 8.0377088300833304e+00 8.0313171645727213e+00 8.0355759081029383e+00 8.0266255685084449e+00 8.0139659145953654e+00 8.0291485031068781e+00 8.0387053684390111e+00 8.0081167158441211e+00 8.0351487849605299e+00 8.0296305029153086e+00 8.0109141270229713e+00 8.0315249776584974e+00 8.0294652558105994e+00 8.0217142076063777e+00 8.0243526504152385e+00 8.0353188818186663e+00 8.0385045680368989e+00 8.0279213348041925e+00 8.0201847879202059e+00 8.0203897889705793e+00 8.0301264662671574e+00 8.0253127825836170e+00 8.0172137597091258e+00 8.0206165459265772e+00 8.0256539826507165e+00 8.0246659854938365e+00 8.0289572157454714e+00 8.0267463761818050e+00 8.0316289510889174e+00 8.0226358832581610e+00 8.0220839398437249e+00 8.0260332526566298e+00 8.0267514025892339e+00 8.0375414557654050e+00 8.0250780445011571e+00 8.0313959108414679e+00 8.0332285955241911e+00 8.0253453919885924e+00 8.0299233081604466e+00 8.0247317266713818e+00 8.0262616468667787e+00 8.0304419122400237e+00 8.0300460093529740e+00 8.0246172802317659e+00 8.0359961213095001e+00 8.0281314878460215e+00 8.0289896277719475e+00 8.0245575591671550e+00 8.0197533426712262e+00 8.0187561576062585e+00 8.0306818793864938e+00 8.0145273808502324e+00 8.0209382546821040e+00 8.0217406698367792e+00 8.0289435160842260e+00 8.0236599358941216e+00 8.0251728178842665e+00 8.0237427805661863e+00 8.0232040350879341e+00 8.0277837047611413e+00 8.0243593780480609e+00 8.0280373179812390e+00 8.0254268934749806e+00 8.0233463851568505e+00 8.0271469033548222e+00 8.0254870014288091e+00 8.0255541356007747e+00 8.0254960559724537e+00 8.0254790866805337e+00 8.0255381047356664e+00 8.0254729324721872e+00 8.0257258710760553e+00 2.0000000000000001e-01 
1.70000000e+00 6.2669820155574882e+00 6.4087968820994252e+00 5.9531656044014616e+00 6.4263822578548258e+00 6.3071060817267277e+00 6.0243689969443341e+00 6.2412630284985218e+00 6.3004863779904525e+00 6.2551242584052034e+00 6.2990870392701446e+00 6.3087797890799733e+00 6.3164355664385363e+00 6.2799249728658681e+00 6.2324129745335375e+00 6.2341659471907471e+00 6.2884479818664545e+00 6.2767102259346057e+00 6.2482174141091598e+00 6.3291571245593667e+00 6.3621134199991252e+00 6.3002472950407649e+00 6.2251496895621186e+00 6.2240932106444369e+00 6.2679361748245634e+00 6.3184794330147396e+00 6.2996170514933958e+00 6.2195104048719632e+00 6.1650555943801004e+00 6.2900467769478681e+00 6.1579399958831393e+00 6.2343412134933303e+00 6.3008776693703510e+00 6.2464494437357647e+00 6.2629491461801674e+00 6.2785341742054248e+00 6.2797563726905388e+00 6.2586560258142736e+00 6.2457564496536024e+00 6.2687924691710037e+00 6.2729879090053036e+00 6.2875338685286222e+00 6.2801572231052161e+00 6.2767138274591812e+00 6.2711539858899732e+00 6.2749534661954751e+00 6.2662479560305551e+00 6.2558587658327758e+00 6.2691448851749350e+00 6.2788200704276198e+00 6.2503522714886257e+00 6.2755852135755053e+00 6.2685448618997581e+00 6.2539262243858955e+00 6.2714467747859590e+00 6.2684019815313832e+00 6.2623962783142364e+00 6.2643875918645717e+00 6.2746768106201749e+00 6.2773078993704914e+00 6.2685553872138966e+00 6.2607617468315526e+00 6.2611923948179413e+00 6.2685485718722243e+00 6.2649419703054834e+00 6.2597639951053212e+00 6.2619475654247010e+00 6.2665356733205293e+00 6.2646347987214082e+00 6.2688834600871974e+00 6.2667014168616877e+00 6.2721423781165031e+00 6.2630132151092193e+00 6.2624375462757866e+00 6.2651915568100804e+00 6.2667938092265132e+00 6.2757743824351273e+00 6.2658656364924568e+00 6.2700509014028292e+00 6.2713826500351608e+00 6.2658196072183800e+00 6.2701094568238807e+00 6.2649587811579108e+00 6.2666579524495889e+00 6.2699912787328200e+00 6.2702621749628955e+00 6.2644636116042189e+00 6.2740641473340428e+00 6.2679940075983582e+00 6.2681899308500793e+00 6.2654008564677328e+00 6.2605849044018633e+00 6.2600313523484825e+00 6.2703520126404682e+00 6.2566292732694855e+00 6.2621380132155826e+00 6.2628965903883085e+00 6.2689509739223714e+00 6.2643032824285410e+00 6.2655676267652947e+00 6.2644642252383216e+00 6.2637266542937349e+00 6.2675193399314519e+00 6.2648371495047268e+00 6.2680082838515503e+00 6.2658811517493564e+00 6.2640815842536481e+00 6.2671311157356389e+00 6.2686846937380984e+00 6.2686751885170811e+00 6.2686560162287179e+00 6.2686282670947335e+00 6.2686705338150501e+00 6.2686431548066395e+00 6.2688391789320397e+00 2.0000000000000001e-01 
1.90000000e+00 4.6521365658395482e+00 4.7812002562454010e+00 4.4060390608688600e+00 4.7884007317501087e+00 4.6868431125563372e+00 4.4633310468962089e+00 4.6290242175550107e+00 4.6822607345555065e+00 4.6425394907310675e+00 4.6823559684303655e+00 4.6861204503772953e+00 4.6912434117062940e+00 4.6592979143189561e+00 4.6252907627513142e+00 4.6221239655051916e+00 4.6694875834257603e+00 4.6629096646712291e+00 4.6265188913265156e+00 4.7036093681942850e+00 4.7326312817603533e+00 4.6845333272230558e+00 4.6259947218865820e+00 4.6089874203449437e+00 4.6592000535243132e+00 4.6912821656210335e+00 4.6786658696991639e+00 4.5816115259725301e+00 4.5655212880668365e+00 4.6778463471911946e+00 4.5486862143588134e+00 4.6227567226571713e+00 4.6806582466951712e+00 4.6322229263530623e+00 4.6512821393304682e+00 4.6640623780383130e+00 4.6639858567686652e+00 4.6458199041861956e+00 4.6333678747091884e+00 4.6524258373444596e+00 4.6582072495272691e+00 4.6724478892796402e+00 4.6639602636919042e+00 4.6600842182300140e+00 4.6563064737470263e+00 4.6594166004859572e+00 4.6517295288023641e+00 4.6423340417137062e+00 4.6541456476429577e+00 4.6644157900007501e+00 4.6378998974658581e+00 4.6611300597068235e+00 4.6531799857318941e+00 4.6418325197433639e+00 4.6558271312267561e+00 4.6524669616586749e+00 4.6480688294475323e+00 4.6498041913211257e+00 4.6590302345956660e+00 4.6608691388745429e+00 4.6539689716384558e+00 4.6461361805575185e+00 4.6470307269433953e+00 4.6522058665691919e+00 4.6496463907396199e+00 4.6472297071948043e+00 4.6480335928819887e+00 4.6521600494825996e+00 4.6497477644160421e+00 4.6536315066641700e+00 4.6518939640246302e+00 4.6572332402776118e+00 4.6486372888553227e+00 4.6479895389545236e+00 4.6494649531882386e+00 4.6520636161119020e+00 4.6588714639634325e+00 4.6514724634483180e+00 4.6538907361520589e+00 4.6547181893840150e+00 4.6511844932548607e+00 4.6552302748731682e+00 4.6502263740253635e+00 4.6518612040783225e+00 4.6544962007228241e+00 4.6551923166431548e+00 4.6493728779479939e+00 4.6573889519547631e+00 4.6526569322851952e+00 4.6524649631510027e+00 4.6510932751165939e+00 4.6464390378053144e+00 4.6463318391697968e+00 4.6551072547094909e+00 4.6436989700906341e+00 4.6483230702523803e+00 4.6490426216901239e+00 4.6539613874235064e+00 4.6498163743020617e+00 4.6509516716131873e+00 4.6501335185131190e+00 4.6491494502673518e+00 4.6522484117520371e+00 4.6503816357918941e+00 4.6529076451980069e+00 4.6512950295931699e+00 4.6496370352612688e+00 4.6522019237178691e+00 4.6514750259474642e+00 4.6514206577438184e+00 4.6514355073146216e+00 4.6513981791175443e+00 4.6514235458431923e+00 4.6514215328516029e+00 4.6515770575563371e+00 2.0000000000000001e-01 
2.10000000e+00 3.2321042864326337e+00 3.3352424381990509e+00 3.0519933274221387e+00 3.3371359672496732e+00 3.2584888140981643e+00 3.0948073019378946e+00 3.2136162090346936e+00 3.2573205160341763e+00 3.2268506664720107e+00 3.2571088969380413e+00 3.2575718530555733e+00 3.2605695496978528e+00 3.2336723499411568e+00 3.2134349807170595e+00 3.2058808085086636e+00 3.2438293334168695e+00 3.2406990299025544e+00 3.2028191256166569e+00 3.2737685023128806e+00 3.2946254843804459e+00 3.2651903124807737e+00 3.2234074508429797e+00 3.1941300362601481e+00 3.2406100098037300e+00 3.2591358073685219e+00 3.2525852618905353e+00 3.1466632331840301e+00 3.1674329402230885e+00 3.2599845057171022e+00 3.1369761229182482e+00 3.2060620940940638e+00 3.2602490530230881e+00 3.2145049513596082e+00 3.2321233546786323e+00 3.2443766678243069e+00 3.2415882277823500e+00 3.2257887150614040e+00 3.2161898454396209e+00 3.2314205266364486e+00 3.2379315609838306e+00 3.2514915537315092e+00 3.2423511057913657e+00 3.2379595737982401e+00 3.2359816309744605e+00 3.2385075144435143e+00 3.2321199408144343e+00 3.2236489616329522e+00 3.2338678869543895e+00 3.2441000789831418e+00 3.2200979027922636e+00 3.2416279068206637e+00 3.2326036663654500e+00 3.2242351373118732e+00 3.2348688946028648e+00 3.2310442818563785e+00 3.2287012620263829e+00 3.2303840118200453e+00 3.2381632547041899e+00 3.2389624046351067e+00 3.2340859621405955e+00 3.2268519990134732e+00 3.2280917256755335e+00 3.2310798579369560e+00 3.2296741644425988e+00 3.2291142459768585e+00 3.2287242753412957e+00 3.2325851740497002e+00 3.2298710911307258e+00 3.2331513871783586e+00 3.2318835037018374e+00 3.2365734598325080e+00 3.2291952950040708e+00 3.2286212008045299e+00 3.2287549480598781e+00 3.2321701985520943e+00 3.2368575225664942e+00 3.2316967250639692e+00 3.2327930954178243e+00 3.2332203263944725e+00 3.2313702931862691e+00 3.2351800795302248e+00 3.2305329756057182e+00 3.2317064341366413e+00 3.2338671750875339e+00 3.2347155073159088e+00 3.2294197373622793e+00 3.2358215978747138e+00 3.2321204417624863e+00 3.2317541491212460e+00 3.2314769484335000e+00 3.2271419144487621e+00 3.2273558107253164e+00 3.2348135290058764e+00 3.2255498094299999e+00 3.2292410354252272e+00 3.2299529349055542e+00 3.2338006256967136e+00 3.2300368495801806e+00 3.2312316437375714e+00 3.2306083634916227e+00 3.2293462635413084e+00 3.2318690466222302e+00 3.2308196753690721e+00 3.2325960393414497e+00 3.2315109858975144e+00 3.2298833442952364e+00 3.2321753455511590e+00 3.2343221319073399e+00 3.2342533292573679e+00 3.2342734989389155e+00 3.2342320801824544e+00 3.2342597913086055e+00 3.2342592398940422e+00 3.2343769603069177e+00 2.0000000000000001e-01 
2.30000000e+00 2.0835679730695325e+00 2.1629687785019303e+00 1.9569427532278827e+00 2.1589479717955866e+00 2.1056347447958865e+00 1.9894608592366185e+00 2.0673856865154883e+00 2.1032031629384331e+00 2.0838169010254468e+00 2.1013147531899556e+00 2.1008090523858320e+00 2.1018985629248177e+00 2.0805979071196870e+00 2.0731598210898698e+00 2.0619794641623170e+00 2.0894477791188057e+00 2.0881200396759594e+00 2.0542842697420243e+00 2.1158526619061502e+00 2.1281034547912925e+00 2.1169396690333357e+00 2.0905610865642625e+00 2.0530652947149832e+00 2.0907695138946112e+00 2.1007726195953991e+00 2.0982361294698473e+00 1.9947142191412059e+00 2.0425154926654558e+00 2.1115563695983952e+00 2.0008319137313495e+00 2.0618057523059607e+00 2.1141211829246962e+00 2.0702507036639703e+00 2.0817832705589798e+00 2.0945506600750479e+00 2.0908324486340266e+00 2.0756528904670999e+00 2.0694642276982433e+00 2.0817213637454426e+00 2.0883747712271612e+00 2.1028766007071091e+00 2.0925279075854877e+00 2.0874718098085485e+00 2.0865045032049392e+00 2.0886799312381692e+00 2.0831445425925379e+00 2.0767023000046834e+00 2.0849931126233896e+00 2.0938485241061975e+00 2.0732503715556372e+00 2.0935088047112513e+00 2.0831773535609317e+00 2.0776359981278869e+00 2.0856548806913189e+00 2.0808069549668851e+00 2.0807936206604167e+00 2.0824553123811400e+00 2.0886756200938423e+00 2.0883199643734223e+00 2.0854508988854734e+00 2.0793012315130985e+00 2.0805127470867277e+00 2.0817879281999092e+00 2.0814361445333636e+00 2.0819204947713805e+00 2.0806859522352279e+00 2.0843083142545189e+00 2.0816297928183873e+00 2.0840779081594891e+00 2.0832911285767048e+00 2.0872327332773506e+00 2.0812180209020537e+00 2.0807929929368285e+00 2.0800748661947726e+00 2.0836775523254314e+00 2.0865590018561364e+00 2.0833386203699562e+00 2.0835321418315038e+00 2.0835393121169710e+00 2.0829593245630909e+00 2.0865438335483182e+00 2.0821236053246737e+00 2.0829990446331785e+00 2.0847501847336711e+00 2.0855821293020012e+00 2.0812612754030027e+00 2.0860560327599735e+00 2.0832843788418773e+00 2.0827542623941770e+00 2.0832142324069882e+00 2.0794448514643538e+00 2.0798449164622572e+00 2.0860272464172618e+00 2.0786441215581459e+00 2.0814828772925758e+00 2.0822148858741740e+00 2.0851160250228102e+00 2.0816830797400869e+00 2.0830565889636325e+00 2.0825128904733963e+00 2.0809723701808238e+00 2.0830536162822382e+00 2.0827825567541671e+00 2.0838246170155883e+00 2.0831760320924753e+00 2.0816128604277302e+00 2.0836274530846626e+00 2.0821439587106765e+00 2.0820879884819723e+00 2.0821048743016188e+00 2.0820718468594275e+00 2.0820921818713587e+00 2.0821015075694431e+00 2.0821801505615980e+00 2.0000000000000001e-01 
2.50000000e+00 1.1997772743661725e+00 1.2583935574907152e+00 1.1191700562811639e+00 1.2549378015170447e+00 1.2132550716161412e+00 1.1400043081892275e+00 1.1889660798523118e+00 1.2138650709507166e+00 1.2049000033229516e+00 1.2099564697937726e+00 1.2102590426382187e+00 1.2094901116985886e+00 1.1939612658698422e+00 1.1965374954394903e+00 1.1835709751763379e+00 1.2009633448003361e+00 1.2005042421117771e+00 1.1743722523515141e+00 1.2222705104485352e+00 1.2281963972122165e+00 1.2302431455913978e+00 1.2168981149981766e+00 1.1769877640186950e+00 1.2050496804176924e+00 1.2100338234113608e+00 1.2086527886633067e+00 1.1213326486113049e+00 1.1790578114210597e+00 1.2242844707398659e+00 1.1349933938978571e+00 1.1840479531863359e+00 1.2304482178307246e+00 1.1924272329017309e+00 1.1948345275250856e+00 1.2069120259527333e+00 1.2061728488096772e+00 1.1909577071443995e+00 1.1860160364779582e+00 1.1962666887371429e+00 1.2029686654963481e+00 1.2196797947973266e+00 1.2079714194301026e+00 1.2020380914429991e+00 1.2019170859897146e+00 1.2034502770572464e+00 1.1983849784166754e+00 1.1945210699901103e+00 1.2009490526269213e+00 1.2078758736175037e+00 1.1912849943767920e+00 1.2093153449158200e+00 1.1987882188904611e+00 1.1955539561852186e+00 1.2013268617119515e+00 1.1957913109526346e+00 1.1975686426233978e+00 1.1991296679111629e+00 1.2038159609338561e+00 1.2025665340812097e+00 1.2011534930844279e+00 1.1960475490062181e+00 1.1972251202250952e+00 1.1975266997584817e+00 1.1977521857150828e+00 1.1991870157171149e+00 1.1972151903637367e+00 1.2003982915014491e+00 1.1982867118883374e+00 1.1996431159999050e+00 1.1994378705923350e+00 1.2026219513916876e+00 1.1980318446422196e+00 1.1976433038127368e+00 1.1967936536297581e+00 1.1998405399459069e+00 1.2013835514642157e+00 1.1996423924227650e+00 1.1994201747659630e+00 1.1990564268313773e+00 1.1991797047806187e+00 1.2023363178038711e+00 1.1984771363546420e+00 1.1990581326937628e+00 1.2004004825545607e+00 1.2011278178418208e+00 1.1981253853386726e+00 1.2012133760490389e+00 1.1994227868045488e+00 1.1988086539970066e+00 1.1996523762508791e+00 1.1964598025093209e+00 1.1970060246894005e+00 1.2019654804296351e+00 1.1964633136707463e+00 1.1982741393100753e+00 1.1990443295113384e+00 1.2011194338985229e+00 1.1981451661970006e+00 1.1996281916017610e+00 1.1991739899808851e+00 1.1974656264283334e+00 1.1991688995706389e+00 1.1993658604792981e+00 1.1998738488288476e+00 1.1995043325533861e+00 1.1981731589319169e+00 1.1998072071466293e+00 1.2006863894172810e+00 1.2006509135747763e+00 1.2006638411741382e+00 1.2006326667738123e+00 1.2006463553590425e+00 1.2006575355743256e+00 1.2007097344551594e+00 2.0000000000000001e-01 


==> anc/LHC8-Yavt-HT4-PDF4LHC15LUXqed-pheno.dat <==
-2.50000000e+00 1.1994881346730957e+00 1.1188959731105315e+00 1.2581355811572261e+00 1.0626366000714513e+00 1.3363396692747400e+00 1.0406692471686445e+00 1.3483769035642850e+00 2.00000000e-01 1.0054798014948609e+00 
-2.30000000e+00 2.0838432643555604e+00 1.9572144188587171e+00 2.1632721992768431e+00 1.9136074605683646e+00 2.2540790681427563e+00 1.8716756574902897e+00 2.2716974221317514e+00 2.00000000e-01 1.0051473125990320e+00 
-2.10000000e+00 3.2319516884254589e+00 3.0519413746256809e+00 3.3368914067011701e+00 3.0330824457696077e+00 3.4308209310813091e+00 2.9637117049241057e+00 3.4568101331107699e+00 2.00000000e-01 1.0045134434705523e+00 
-1.90000000e+00 4.6523874417745450e+00 4.4062055769939299e+00 4.7887141793299941e+00 4.4265958234688467e+00 4.8781790600802433e+00 4.3183404908170981e+00 4.9161426962617654e+00 2.00000000e-01 1.0040823472710196e+00 
-1.70000000e+00 6.2666243106131390e+00 5.9527893341795393e+00 6.4260098121597355e+00 6.0171222177450412e+00 6.5161264034812367e+00 5.8656957798515590e+00 6.5626902364621316e+00 2.00000000e-01 1.0031287119329113e+00 
-1.50000000e+00 8.0262595329811344e+00 7.6407144637301148e+00 8.2037232923497498e+00 7.7562283467463535e+00 8.2962907192159125e+00 7.5555559723794152e+00 8.3493852475700585e+00 2.00000000e-01 1.0024962339511654e+00 
-1.30000000e+00 9.8546316979757478e+00 9.3891038042506647e+00 1.0066728986968860e+01 9.5662469753866333e+00 1.0143016420564866e+01 9.3070168989984801e+00 1.0212613552573199e+01 2.00000000e-01 1.0019072938685261e+00 
-1.10000000e+00 1.1673673503084412e+01 1.1133717156995198e+01 1.1900061009744803e+01 1.1366745389227216e+01 1.1980601616941609e+01 1.1052579530518303e+01 1.2055060668898687e+01 2.00000000e-01 1.0012587405258344e+00 
-9.00000000e-01 1.3338701459821591e+01 1.2739752289541451e+01 1.3571174009455188e+01 1.3012841217971030e+01 1.3664561701672152e+01 1.2656847365606286e+01 1.3738986837461159e+01 2.00000000e-01 1.0007305113477938e+00 
-7.00000000e-01 1.4814787996285538e+01 1.4153301030866166e+01 1.5071795459278698e+01 1.4467680049335160e+01 1.5161895943235917e+01 1.4067761268346144e+01 1.5246687015583207e+01 2.00000000e-01 1.0003857429375345e+00 
-5.00000000e-01 1.5994396941540129e+01 1.5287219253778396e+01 1.6267629868388568e+01 1.5626724592881571e+01 1.6362069290198690e+01 1.5197350369477912e+01 1.6452479017463503e+01 2.00000000e-01 1.0000873157941894e+00 
-3.00000000e-01 1.6803282230354053e+01 1.6067357584941288e+01 1.7065864032479745e+01 1.6419595089942074e+01 1.7186969370766032e+01 1.5973341928016936e+01 1.7268217736123507e+01 2.00000000e-01 9.9998945040775988e-01 
-1.00000000e-01 1.7226090299647694e+01 1.6477897378879007e+01 1.7492448456987397e+01 1.6833484011587338e+01 1.7618696587708051e+01 1.6381145127395133e+01 1.7700522977069827e+01 2.00000000e-01 9.9980642416937793e-01 
1.00000000e-01 1.7226234644203991e+01 1.6478013388657470e+01 1.7492580917528773e+01 1.6833623322818472e+01 1.7618845965589511e+01 1.6381262042913455e+01 1.7700664815034308e+01 2.00000000e-01 9.9981480196214279e-01 
3.00000000e-01 1.6803388823304189e+01 1.6067735131894615e+01 1.7065788411170264e+01 1.6419702426972890e+01 1.7187075219635489e+01 1.5973689115931556e+01 1.7268220829992611e+01 2.00000000e-01 9.9999579391994764e-01 
5.00000000e-01 1.5994407842818262e+01 1.5287199783934627e+01 1.6267708292049949e+01 1.5626734073480435e+01 1.6362081612156089e+01 1.5197333668597917e+01 1.6452531337314372e+01 2.00000000e-01 1.0000879974222636e+00 
7.00000000e-01 1.4815605832503389e+01 1.4154094919333978e+01 1.5072710106788024e+01 1.4468492569368507e+01 1.5162719095638270e+01 1.4068555428791315e+01 1.5247566739646123e+01 2.00000000e-01 1.0004409682767428e+00 
9.00000000e-01 1.3338499911109579e+01 1.2739564157423340e+01 1.3570908754286071e+01 1.3012648820633084e+01 1.3664351001586075e+01 1.2656661975667127e+01 1.3738740842988562e+01 2.00000000e-01 1.0007153902397727e+00 
1.10000000e+00 1.1674031303251555e+01 1.1134130900636837e+01 1.1900456118518294e+01 1.1367103840102528e+01 1.1980958766400581e+01 1.1052986286864956e+01 1.2055440092614981e+01 2.00000000e-01 1.0012894292841434e+00 
1.30000000e+00 9.8541710917362142e+00 9.3885650187942495e+00 1.0066304727074410e+01 9.5657677997258777e+00 1.0142574383746554e+01 9.3064800529170295e+00 1.0212189440545602e+01 2.00000000e-01 1.0018604646449554e+00 
1.50000000e+00 8.0268097416806086e+00 7.6411466838435027e+00 8.2044105641010390e+00 7.7567648800097233e+00 8.2968546033514894e+00 7.5560016900341713e+00 8.3500221786926438e+00 2.00000000e-01 1.0025649561432206e+00 
1.70000000e+00 6.2669820155574882e+00 5.9531656044014616e+00 6.4263822578548258e+00 6.0174467422746813e+00 6.5165172888402951e+00 5.8660473668637474e+00 6.5630838390182280e+00 2.00000000e-01 1.0031859714848315e+00 
1.90000000e+00 4.6521365658395482e+00 4.4060390608688600e+00 4.7884007317501087e+00 4.4263566685942122e+00 4.8779164630848841e+00 4.3181597044360789e+00 4.9158494493159060e+00 2.00000000e-01 1.0040282030062011e+00 
2.10000000e+00 3.2321042864326337e+00 3.0519933274221387e+00 3.3371359672496732e+00 3.0332167267121006e+00 3.4309918461531659e+00 2.9637831747636696e+00 3.4570218610835282e+00 2.00000000e-01 1.0045608720104660e+00 
2.30000000e+00 2.0835679730695325e+00 1.9569427532278827e+00 2.1629687785019303e+00 1.9133596392966172e+00 2.2537763068424477e+00 1.8714245706604586e+00 2.2713853439090412e+00 2.00000000e-01 1.0050145251187708e+00 
2.50000000e+00 1.1997772743661725e+00 1.1191700562811639e+00 1.2583935574907152e+00 1.0628970459876084e+00 1.3366575027447367e+00 1.0409260215276381e+00 1.3486801473011982e+00 2.00000000e-01 1.0057221749813468e+00 


==> anc/LHC8-Ytt-HT4-NNPDF30QED-all_members.dat <==
-2.50000000e+00 2.2162094413325362e-01 2.3745021456473567e-01 2.0958688343675819e-01 2.3461068556371523e-01 2.2394971298800903e-01 2.1243040702838126e-01 2.1953237147509219e-01 1.8796511586323411e-01 2.0756396365998847e-01 2.0670285867698637e-01 1.7657959231664108e-01 2.4824087737338402e-01 1.6683106049308311e-01 6.9366554350356613e-01 2.2327210599593250e-01 2.9165306481291547e-01 2.5680161681718622e-01 2.1874219844764789e-01 1.6759222350641667e-01 1.8426369851320293e-01 1.2490539850395753e-01 1.3013983231514931e-01 3.2560432758640251e-01 1.2012582332456711e-02 3.2809971873069521e-01 2.4854313746272885e-01 3.3040750736049458e-02 1.9977473111212793e-01 1.7760505052631781e-01 2.0489877933528702e-01 2.2841502104965272e-01 2.1267671709606153e-01 2.8499054873388258e-01 1.9515333854416153e-01 1.9181025713181191e-01 1.7257499448340349e-01 1.8188034396607103e-01 1.9973998598742765e-01 2.3829710176252059e-01 1.6752786909653852e-01 1.7430440659199783e-01 2.1467656382729727e-01 2.6747188018737289e-01 2.3984868465526787e-01 2.6126272398041656e-01 2.2849557918828833e-01 2.0644448526531622e-01 2.1607072277479425e-01 1.9824133258927781e-01 3.0538216083319475e-01 8.4619546271027335e-01 2.8083600799030878e-01 1.8977457810780707e-01 1.8818882020505401e-01 1.8796226211964970e-01 1.4481851036824761e-01 1.0146501649235355e-01 1.7154902599670768e-01 1.8490621080978964e-01 2.5766736576288807e-01 1.9995498595611602e-01 2.2644086108549108e-01 -1.8854789755364747e-02 2.4879630975792519e-01 2.0945158723290716e-01 1.8483782492721745e-01 9.0908605279649099e-02 2.3121778123788117e-01 2.5145363529145631e-01 1.2482587347970439e-01 2.2603148735946266e-01 1.5292431789109504e-01 3.5160844471411173e-01 2.0407830102691404e-01 9.8258103147293357e-02 2.3066764172629159e-01 2.3639388904053019e-01 7.3857758796863926e-01 1.9636524124697369e-01 2.1785074469133694e-01 2.3341944540504464e-01 2.5113673482790405e-01 2.4313973832019581e-01 1.6573603781264762e-01 1.0705319953584144e-01 1.3042521168726370e-01 2.3856813207136293e-01 2.7174272893165591e-01 2.3607879191256712e-01 1.9499410332803560e-01 1.6504496627134155e-01 2.7274855441670659e-01 2.1348834054818960e-01 1.8862328482971905e-01 3.8048141009132169e-01 2.5028078680321630e-01 2.2969788484801285e-01 1.9736792413513649e-01 2.3608504845663775e-01 2.4660322506679022e-01 1.8516442956451795e-01 2.3661008424179372e-01 1.9864245400987618e-01 1.5661347545944268e-01 1.3680147547262214e-01 2.2356046508811092e-01 1.7603838656539791e-01 2.0000000000000001e-01 
-2.30000000e+00 6.4265878390344278e-01 6.7194049135413225e-01 6.0927412871958320e-01 6.6994314382178655e-01 6.4750686954187109e-01 6.1725804159153386e-01 6.3868128236502875e-01 5.5563364608006871e-01 6.4096905087668976e-01 5.9765003349881307e-01 5.5494812858492570e-01 6.8503108936376556e-01 5.0267527131660827e-01 1.3489941999990869e+00 6.6403390205407564e-01 8.0954689171229521e-01 8.1330434121178119e-01 6.5459827914286495e-01 5.5342857492431707e-01 5.7288927705341774e-01 4.7112021744264415e-01 5.0902294792113090e-01 8.9191226129440526e-01 2.8995403742635661e-01 6.3118813694149145e-01 6.9688970834045594e-01 2.7354164085751775e-01 5.9359793688947216e-01 5.6153107815649883e-01 6.1378750965823803e-01 6.4921908659773775e-01 6.8660291075874225e-01 7.9185823097540120e-01 6.1641567959831822e-01 5.5509494275298532e-01 6.6245003523580337e-01 5.5343746270138439e-01 5.7923079005413480e-01 6.8787078630185472e-01 5.2546783469343072e-01 5.1179408711766605e-01 6.6790605383668833e-01 7.7848591561387082e-01 7.8750684397109982e-01 7.3309956814855293e-01 6.6564447829152817e-01 6.0201601009817562e-01 6.3929935619334843e-01 5.8517752667591227e-01 8.7330597369808527e-01 1.3407053103159392e+00 8.4147781275489497e-01 5.4461628429077402e-01 5.7052424882751174e-01 5.7966941262606042e-01 4.3773814263251976e-01 4.1266163035476444e-01 5.1788319048509468e-01 5.5411254823796374e-01 7.9828506421098300e-01 5.8583054665834133e-01 6.5930982806281579e-01 3.9684175176695030e-01 6.9862694108045531e-01 6.1384420433506104e-01 5.6320523311449666e-01 4.6806555313285342e-01 7.1106688973436782e-01 7.2496737789046972e-01 4.5859019329615264e-01 5.8973326062775666e-01 5.4830611653872574e-01 9.0303619639539301e-01 6.0112402564620326e-01 4.8219011276990387e-01 6.7475168043955980e-01 6.7483023559536481e-01 1.4734293810763159e+00 5.3391462438849113e-01 6.5093659009360938e-01 6.6232324254248875e-01 7.2310623357702930e-01 6.8867488146290468e-01 5.4825167556292098e-01 4.4467302088329641e-01 4.8011148236044571e-01 6.7732815416718528e-01 7.3126103174964818e-01 6.5418183733997159e-01 6.2178507845755859e-01 4.8883008330001665e-01 8.1931463475983402e-01 6.2102758471908437e-01 5.7819006378771598e-01 9.0459438159090899e-01 7.1631266710378894e-01 7.7475746688522773e-01 5.4757815957248535e-01 6.7555183832224264e-01 7.0165108700478107e-01 4.6147021155869444e-01 6.5890521929833579e-01 5.6895753524179093e-01 4.7548174807222204e-01 4.6471063795892448e-01 7.0266568222795467e-01 5.6347065095484838e-01 2.0000000000000001e-01 
-2.10000000e+00 1.4444862701595416e+00 1.5011791508746581e+00 1.3707848493140711e+00 1.4982524579684902e+00 1.4557406639987549e+00 1.3887984157505961e+00 1.4361306906839184e+00 1.2750816070211237e+00 1.5144201984512808e+00 1.3510960632836846e+00 1.3493936359312506e+00 1.4940099204392363e+00 1.1932577598705496e+00 2.2142053664876697e+00 1.5025748470818960e+00 1.6987332529577057e+00 1.7253248479716725e+00 1.4663738020994150e+00 1.3449047746636555e+00 1.3385841396928033e+00 1.2108528563309746e+00 1.2893671503899422e+00 1.8873911957681311e+00 1.0341082304776092e+00 1.2715929865282070e+00 1.5277327835373242e+00 9.0833219129036857e-01 1.3511973044574876e+00 1.3259349486650758e+00 1.3819864563674127e+00 1.4284895324362670e+00 1.6206619533001878e+00 1.6374828798558003e+00 1.4423318321561625e+00 1.2699774958236725e+00 1.5450737844808531e+00 1.2907142308058772e+00 1.3250699244364128e+00 1.5442017257366434e+00 1.2511128830923837e+00 1.1987388554873413e+00 1.5774718144465081e+00 1.7400443725297654e+00 1.7539640555187470e+00 1.5887748843332941e+00 1.4819464324108778e+00 1.3477897718277845e+00 1.4459994748642886e+00 1.3480722426041045e+00 1.8524609502541205e+00 2.0800497184251667e+00 1.8237669891917789e+00 1.2484019711965633e+00 1.3355825321425006e+00 1.3617765735374090e+00 1.0247387712031959e+00 1.1035544721980484e+00 1.2108300671743333e+00 1.3229722539903812e+00 1.8090117239108847e+00 1.3196782395586093e+00 1.4834845229814335e+00 1.1587315158763984e+00 1.5544012077030256e+00 1.4191494630142110e+00 1.3349961553620175e+00 1.2235203428242647e+00 1.6241003794088265e+00 1.5822254342752970e+00 1.1456999195999540e+00 1.2893399008834376e+00 1.3128254713421883e+00 1.8327863810881211e+00 1.3700757289178100e+00 1.2862875808591285e+00 1.5082283440295643e+00 1.4984127335704389e+00 2.4895054286988709e+00 1.1977270797066892e+00 1.4910819201311403e+00 1.4767539186842069e+00 1.5604945741462146e+00 1.5219059297593542e+00 1.3791906283526854e+00 1.1946464759176003e+00 1.1870894698772396e+00 1.5142133206293047e+00 1.5620588365634149e+00 1.4378748307370741e+00 1.5179599531791679e+00 1.1476628009198262e+00 1.7462211319130045e+00 1.4141510520021439e+00 1.3475393675678129e+00 1.6701436357386559e+00 1.5998203932753499e+00 1.8601879106002204e+00 1.2384003451977195e+00 1.4666933166531402e+00 1.5543963379596655e+00 1.0408159297926185e+00 1.4619046000992451e+00 1.3483536413545463e+00 1.1411544504978703e+00 1.2145158737743760e+00 1.6412320974556840e+00 1.3173999357341513e+00 2.0000000000000001e-01 
-1.90000000e+00 2.6734802097045911e+00 2.7500784609155193e+00 2.5442751376887465e+00 2.7563033119096030e+00 2.6897465231187740e+00 2.5741444176466910e+00 2.6628229614593306e+00 2.4233734000875971e+00 2.8025996150382020e+00 2.5300583756115174e+00 2.6011386545056059e+00 2.7348948887656883e+00 2.3663565115120724e+00 3.3087752662249841e+00 2.7756287168646381e+00 2.9781030231887948e+00 2.9646326716685065e+00 2.7013957589197020e+00 2.5415603681391450e+00 2.5504586719533870e+00 2.3927410003850542e+00 2.5390043869901797e+00 3.3055953901731687e+00 2.2304185833733738e+00 2.3781080970879023e+00 2.7913621212000446e+00 2.0254002231776118e+00 2.5375560142776057e+00 2.5143874037712139e+00 2.5533468715474146e+00 2.6237528640349277e+00 3.0217788821980380e+00 2.8513265741447982e+00 2.6878952172195119e+00 2.4244342289977223e+00 2.7419812135511545e+00 2.4673805200633363e+00 2.5145252776098350e+00 2.8564704494451956e+00 2.4389114567780719e+00 2.3889004415258719e+00 2.8892316526493809e+00 3.1204813240789022e+00 3.0752125844292326e+00 2.8641004601227000e+00 2.7397767500002956e+00 2.4994690452646120e+00 2.6894409103648340e+00 2.5656508900192385e+00 3.2031700541068950e+00 3.1947155079123504e+00 3.2154359342520142e+00 2.3831110065845857e+00 2.5414841512685467e+00 2.5986885816407543e+00 2.0003074552279649e+00 2.2744593151344268e+00 2.3457711282016604e+00 2.5794319136433228e+00 3.2932853874906374e+00 2.4802503139837677e+00 2.7575951270094321e+00 2.2790540039886795e+00 2.8704522508173471e+00 2.6559001406971428e+00 2.5581564929550278e+00 2.3842842941480300e+00 2.9703426219892410e+00 2.8401009836277797e+00 2.2732211454754880e+00 2.4391136636828010e+00 2.5048752301032722e+00 3.1350042425461688e+00 2.5877349569890424e+00 2.5440326565390166e+00 2.7845297829537490e+00 2.7517199565485875e+00 3.8544902396455267e+00 2.2990220240144792e+00 2.7901524491105181e+00 2.7354369456181318e+00 2.7826063519759590e+00 2.7949775988915606e+00 2.6205818441136923e+00 2.4327967808744493e+00 2.3241425482176017e+00 2.8150312535061746e+00 2.7982782021822437e+00 2.6510935048492228e+00 2.8618182262885119e+00 2.2603973603531466e+00 3.0514001574776044e+00 2.6422511466549365e+00 2.5610303351035930e+00 2.7942974382359207e+00 2.9138831049529674e+00 3.3696001139444198e+00 2.3618024997537863e+00 2.6709294542987290e+00 2.8557223197948396e+00 2.0451849000195015e+00 2.7131751775911908e+00 2.5846117629103569e+00 2.2917298192944258e+00 2.4667837376150459e+00 2.9636345419364525e+00 2.4753726976206640e+00 2.0000000000000001e-01 
-1.70000000e+00 4.3407918767397611e+00 4.4345172899677472e+00 4.1390298417492568e+00 4.4487837305492288e+00 4.3673869485840777e+00 4.1866267400041952e+00 4.3248448493221554e+00 4.0365825613281361e+00 4.4303017582065829e+00 4.1490391413275907e+00 4.2767394021704508e+00 4.4366019689119307e+00 4.1010381428377727e+00 4.7125677743203189e+00 4.4649783589137151e+00 4.6658854233782785e+00 4.5947678989623810e+00 4.3740246608810605e+00 4.1407459877974668e+00 4.2393104876252261e+00 4.0478972271596403e+00 4.2672309650986628e+00 5.1114742655005818e+00 3.8459933057623292e+00 3.9730941357190357e+00 4.4930299225279997e+00 3.6185751084036761e+00 4.1469715689664657e+00 4.1347056115973535e+00 4.1444857038104193e+00 4.2703921476834426e+00 4.8298125839087493e+00 4.4572280383897338e+00 4.3538161767809411e+00 4.0259774720985790e+00 4.2524764131156436e+00 4.1109872848456677e+00 4.1779923204257372e+00 4.6155121870562086e+00 4.1386259073141938e+00 4.1295210273703802e+00 4.5598272547860619e+00 4.8034798055733638e+00 4.7476556202857294e+00 4.5612348652793253e+00 4.4645776764182594e+00 4.0854155556324363e+00 4.3785831283494021e+00 4.2676923009806877e+00 4.9222364723907388e+00 4.7589708782978750e+00 5.0064913879049859e+00 3.9924330999505231e+00 4.1890206332235378e+00 4.2962885117959742e+00 3.4422735320715590e+00 3.9167839517443155e+00 3.9753699824545308e+00 4.2915102798661584e+00 5.2084915521413020e+00 4.1167921619617793e+00 4.5006520293282124e+00 3.8380833079196655e+00 4.6648753201637270e+00 4.3306346188032849e+00 4.2351697172699261e+00 3.9911254875788149e+00 4.6896742181775171e+00 4.5010970030542961e+00 3.8961614941499585e+00 4.0815033051308571e+00 4.1470943708860837e+00 4.8006899848957456e+00 4.2877919245730034e+00 4.2200446721138576e+00 4.5118013039875056e+00 4.4364132479225855e+00 5.5697853412236933e+00 3.9258802117807385e+00 4.5399790185101114e+00 4.4586060131587448e+00 4.4391168195189792e+00 4.4990565329670078e+00 4.2029204785868748e+00 4.1688424875224639e+00 3.9273385903551445e+00 4.5997397454977795e+00 4.4392472159731575e+00 4.3263143511637354e+00 4.5989074156771723e+00 3.9072943958848056e+00 4.7481073365703113e+00 4.3237844765417650e+00 4.2324350213081319e+00 4.4120429384881588e+00 4.6045911471707477e+00 5.1871992911698408e+00 3.9753109253409185e+00 4.3425078081046093e+00 4.6146357779414240e+00 3.5451019414042184e+00 4.4188805470258110e+00 4.2500991655381402e+00 3.9790383272696963e+00 4.1587312597553261e+00 4.6204939801859979e+00 4.0721279470498599e+00 2.0000000000000001e-01 
-1.50000000e+00 6.4281987829295968e+00 6.5530087589526165e+00 6.1282875531546379e+00 6.5737957556243511e+00 6.4662041036333759e+00 6.1956310834492738e+00 6.4052111848828739e+00 6.1060734847330576e+00 6.4012677965848992e+00 6.1810352406788311e+00 6.3527981809789598e+00 6.5786086202657641e+00 6.3300755224334813e+00 6.5277105959749129e+00 6.5223500197102675e+00 6.7656922188316928e+00 6.6604621516629070e+00 6.4591188893139782e+00 6.1462890228583351e+00 6.3810435895929061e+00 6.1752792595965031e+00 6.4249572079310555e+00 7.2422357590645499e+00 5.8963648287090171e+00 6.0144850311924563e+00 6.6025818552799400e+00 5.6614096682830617e+00 6.1590349547503340e+00 6.1802559685780585e+00 6.1436984616386807e+00 6.3662061218885384e+00 6.9810754894786031e+00 6.4519520338063492e+00 6.4297836389045404e+00 6.0410772403473558e+00 6.1352589263203594e+00 6.1908865189901023e+00 6.3079566085217031e+00 6.7435549785384490e+00 6.3430344766935693e+00 6.3459850507338453e+00 6.6473443882303558e+00 6.7726554457341654e+00 6.7864312430903508e+00 6.6532640512292103e+00 6.6335284517524462e+00 6.1001306323108588e+00 6.4812468861913040e+00 6.4259820287608846e+00 7.0117457417221027e+00 6.7736925300758397e+00 7.1653899171304261e+00 6.0772256856512099e+00 6.2450453428167929e+00 6.4154400485620933e+00 5.3840826743759749e+00 5.9564178583574838e+00 6.0868270371335074e+00 6.4089987004152578e+00 7.4763765818012233e+00 6.2170684170601325e+00 6.6904996464104673e+00 5.9044506059128405e+00 6.9025649091884702e+00 6.4348494740528528e+00 6.3549079191220965e+00 6.0737926931602129e+00 6.7244525747928083e+00 6.5506722136318789e+00 6.0236125197796824e+00 6.1635601834802065e+00 6.2220739174945363e+00 6.8174456311144818e+00 6.4509792393182535e+00 6.2708837214487261e+00 6.6497676022201482e+00 6.5066998483512943e+00 7.5780661226812613e+00 6.0751689788115693e+00 6.6951316836016286e+00 6.6186091068762467e+00 6.5507177230561338e+00 6.5702522507145762e+00 6.1450772168909085e+00 6.3620152073599590e+00 5.9900336208878828e+00 6.8286003545137781e+00 6.4537120343512155e+00 6.4444084518369857e+00 6.7129696005273889e+00 6.0539574200510851e+00 6.8274281731876476e+00 6.4425470023275988e+00 6.3332999240849519e+00 6.5497456238895140e+00 6.6342014563043401e+00 7.2698100011371594e+00 6.0860064070404798e+00 6.4958829550244195e+00 6.7895816337242714e+00 5.5484713493438829e+00 6.5384082806937727e+00 6.3044947291420907e+00 6.1578955811484386e+00 6.2211981466521529e+00 6.6300433203616320e+00 6.1172333072654128e+00 2.0000000000000001e-01 
-1.30000000e+00 8.8236676800506491e+00 8.9758407400860847e+00 8.4160509536099237e+00 9.0105039726699587e+00 8.8739254806056937e+00 8.5069473102156099e+00 8.7954662914713193e+00 8.5282509705675658e+00 8.6682733991254697e+00 8.5110402931372349e+00 8.7387319385091118e+00 9.0176648981628542e+00 8.8447693227157789e+00 8.7265630275390116e+00 8.8320856793724349e+00 9.1845794781484358e+00 9.0750544818589081e+00 8.8292734926735239e+00 8.4750441907732821e+00 8.8368673898810091e+00 8.6599765240349171e+00 8.8508599552563023e+00 9.5469419468485821e+00 8.3168207011844490e+00 8.3934547310784087e+00 8.9919035506713012e+00 8.0772326149516740e+00 8.5059865556326617e+00 8.5549863024096684e+00 8.4505462611538817e+00 8.8002274922783759e+00 9.3579958325057824e+00 8.7408032629011565e+00 8.7972427896036258e+00 8.3486376060285625e+00 8.3666469420556471e+00 8.5858045365518709e+00 8.7710624517388531e+00 9.0825833615421221e+00 8.9210507447547709e+00 8.8832803372341900e+00 9.0891237344994344e+00 9.0237029533553681e+00 9.1153096744489002e+00 9.0442872456749228e+00 9.1106024089758701e+00 8.4390642501737076e+00 8.8744571062540238e+00 8.8974079839738209e+00 9.3770627410792127e+00 9.0992417027356058e+00 9.5634303608675442e+00 8.5246941383382779e+00 8.5998148787828299e+00 8.8278072228748918e+00 7.7173611067217651e+00 8.2783367700687727e+00 8.5296679855043145e+00 8.8206897564228779e+00 9.9422252338686636e+00 8.6545067676478489e+00 9.1922723330569003e+00 8.4132960923076343e+00 9.4272153792246094e+00 8.8656968147716970e+00 8.8120013299124036e+00 8.5441165426223780e+00 8.9844772160830484e+00 8.8779672754995218e+00 8.5426949701601078e+00 8.5398043729976028e+00 8.6160869435181766e+00 9.0915737881259844e+00 8.9385319796562133e+00 8.6874511276094335e+00 9.0601134315679772e+00 8.8263956556383416e+00 9.7264005269984306e+00 8.5934820897586519e+00 9.1299505393370008e+00 9.0760289098736990e+00 8.9876792449243226e+00 8.8601499123640366e+00 8.4317245449224849e+00 8.8633973884773525e+00 8.3943672578086730e+00 9.3403895124367917e+00 8.7385726356591835e+00 8.8743456586696450e+00 9.1220631971102808e+00 8.5427785753139087e+00 9.1807716011192984e+00 8.8755345806213004e+00 8.7409643421065049e+00 9.0508690436044255e+00 8.9346329322728266e+00 9.5462934053757316e+00 8.5810164287083506e+00 9.0241903411838820e+00 9.2325425335274520e+00 7.9405806930204141e+00 8.9353976611687269e+00 8.6409434729863310e+00 8.6956269626124545e+00 8.5659475240223522e+00 8.9367776151947123e+00 8.5118853845350433e+00 2.0000000000000001e-01 
-1.10000000e+00 1.1407037406281937e+01 1.1583165256161740e+01 1.0883453562630258e+01 1.1624741324754588e+01 1.1474634048148163e+01 1.1002876873653261e+01 1.1368216207925538e+01 1.1193565544657185e+01 1.1153154244082335e+01 1.1026854619978288e+01 1.1337623722657991e+01 1.1590054334068745e+01 1.1489379750980770e+01 1.1233475757634503e+01 1.1302995941949151e+01 1.1813242057276440e+01 1.1710115610752283e+01 1.1348606778347882e+01 1.1025698084177110e+01 1.1458523154579757e+01 1.1358279459356744e+01 1.1403620443132329e+01 1.1906577443979431e+01 1.1005364027385903e+01 1.1002322293914821e+01 1.1536623075613578e+01 1.0770090108576381e+01 1.1096307498013230e+01 1.1141055942798424e+01 1.0950829626172078e+01 1.1439444517758352e+01 1.1875601491456976e+01 1.1209768855955801e+01 1.1305249485150210e+01 1.0816034132302301e+01 1.0868235858563075e+01 1.1164885862776211e+01 1.1404672908641615e+01 1.1524196744332608e+01 1.1710158184117709e+01 1.1592709053450729e+01 1.1743176613666444e+01 1.1528527760467885e+01 1.1640102446543242e+01 1.1625396129749642e+01 1.1744871008623329e+01 1.0979633866047127e+01 1.1439824223594780e+01 1.1527496816869750e+01 1.1903242011317909e+01 1.1578499475711954e+01 1.2071796338094371e+01 1.1192385482966269e+01 1.1144559885750864e+01 1.1411816200314750e+01 1.0292630961223136e+01 1.0809738348571573e+01 1.1109345818277914e+01 1.1422094436452737e+01 1.2496807897987951e+01 1.1293177381411693e+01 1.1856689366504609e+01 1.1230317990954672e+01 1.2079246560088130e+01 1.1506887008046837e+01 1.1479702638372618e+01 1.1263452102601619e+01 1.1428657249287511e+01 1.1365831814575031e+01 1.1301075390892956e+01 1.1078138970094118e+01 1.1210376917069544e+01 1.1533280741918146e+01 1.1582742024715216e+01 1.1424935769869597e+01 1.1617412704056918e+01 1.1300233807922153e+01 1.2029437395712998e+01 1.1292379790438758e+01 1.1732915156825930e+01 1.1678122589629222e+01 1.1597277521691517e+01 1.1268582758759191e+01 1.1011665956568732e+01 1.1511462575416392e+01 1.0995963305334596e+01 1.1964945637695340e+01 1.1218715253102287e+01 1.1475346769952919e+01 1.1729106853418440e+01 1.1224090624715226e+01 1.1704303197737561e+01 1.1482686538245254e+01 1.1329082067728155e+01 1.1733115342960618e+01 1.1451602368528214e+01 1.1974664710287533e+01 1.1307425523037105e+01 1.1784147203003860e+01 1.1801135775008769e+01 1.0563881920215374e+01 1.1484793628094332e+01 1.1161684473107206e+01 1.1449034141038643e+01 1.1113359090891269e+01 1.1462995207096707e+01 1.1124078074952571e+01 2.0000000000000001e-01 
-9.00000000e-01 1.4014709396793313e+01 1.4221064489228199e+01 1.3369974583499724e+01 1.4270819378223857e+01 1.4099758536899561e+01 1.3518714846999684e+01 1.3966058475433014e+01 1.3946359515046820e+01 1.3699475220401819e+01 1.3572078556147103e+01 1.4001026678722601e+01 1.4120845829076003e+01 1.4139015623491865e+01 1.3857797725332063e+01 1.3809165551545279e+01 1.4483173077963093e+01 1.4375096872308262e+01 1.3844876916546747e+01 1.3645275853656052e+01 1.4072192852296295e+01 1.4077726158317862e+01 1.3977443989699735e+01 1.4229106875329069e+01 1.3786958439802085e+01 1.3688243781765966e+01 1.4095193159194222e+01 1.3556889857905416e+01 1.3769411064168384e+01 1.3764245984920080e+01 1.3476683797437737e+01 1.4098954647468979e+01 1.4414762563608059e+01 1.3692647069418697e+01 1.3787115595911878e+01 1.3272368632313301e+01 1.3459305551535481e+01 1.3754210755993311e+01 1.4013155545896817e+01 1.3950196146603679e+01 1.4502227498929377e+01 1.4290803120755847e+01 1.4396059603166949e+01 1.4147995463735901e+01 1.4204412749759317e+01 1.4223190982237446e+01 1.4350593318332182e+01 1.3551256684976204e+01 1.4024420638681542e+01 1.4140691386765337e+01 1.4418062370222714e+01 1.4030940175588961e+01 1.4530786894006603e+01 1.3889774557634263e+01 1.3722528453320196e+01 1.4016673747171907e+01 1.2957343673605145e+01 1.3429782411336147e+01 1.3610972823047083e+01 1.4059613514366024e+01 1.5028715654201815e+01 1.3963854934677482e+01 1.4492584193513993e+01 1.4140071068550922e+01 1.4674758020704111e+01 1.4188675879119032e+01 1.4173059789870784e+01 1.4028505759420870e+01 1.3974167817339556e+01 1.3859019563701624e+01 1.4093385311944415e+01 1.3614839165518461e+01 1.3850538775539587e+01 1.4007021124030786e+01 1.4179369054212213e+01 1.4271645299656853e+01 1.4179324670352679e+01 1.3820329724570964e+01 1.4448560877779862e+01 1.3952885071856548e+01 1.4354128651068024e+01 1.4241035394805456e+01 1.4205144029689489e+01 1.3734696378558576e+01 1.3725427865483745e+01 1.4116663327617497e+01 1.3606443472363381e+01 1.4509492661273947e+01 1.3786551115650513e+01 1.4080362878368808e+01 1.4373313736342762e+01 1.3933853139755165e+01 1.4264854675628188e+01 1.4083785826633287e+01 1.3932393855549472e+01 1.4379338001456277e+01 1.4046049229037635e+01 1.4454960790096322e+01 1.4054646158537825e+01 1.4572346150381739e+01 1.4341004596053283e+01 1.3204124777050243e+01 1.4041118968161166e+01 1.3725680573767589e+01 1.4211218728907978e+01 1.3711824936396944e+01 1.4056066096994835e+01 1.3766163232824139e+01 2.0000000000000001e-01 
-7.00000000e-01 1.6466727604220154e+01 1.6706445477907110e+01 1.5703298991078441e+01 1.6762137273831044e+01 1.6569352576679272e+01 1.5882329750488081e+01 1.6406514071389626e+01 1.6595879893211492e+01 1.6121373104079058e+01 1.5965451305356675e+01 1.6550994255612022e+01 1.6468715755036012e+01 1.6698277921188133e+01 1.6373299924159717e+01 1.6192065924083465e+01 1.6999835500444270e+01 1.6872592761515929e+01 1.6144092477964829e+01 1.6149449702139201e+01 1.6502999534787566e+01 1.6612282359099666e+01 1.6445287318546647e+01 1.6452983323383350e+01 1.6441720134965781e+01 1.6270377856066258e+01 1.6525221217069575e+01 1.6202293780228811e+01 1.6333259475058082e+01 1.6230056646252436e+01 1.5836586102273525e+01 1.6580170614654190e+01 1.6827658349460023e+01 1.6012467227707532e+01 1.6136862119892765e+01 1.5533819303739147e+01 1.5922934123959148e+01 1.6166530726593514e+01 1.6406762849756220e+01 1.6221734191076145e+01 1.7085185756271215e+01 1.6793422211835427e+01 1.6834515069994641e+01 1.6673046474388709e+01 1.6637247023836586e+01 1.6652750134334443e+01 1.6746405315640708e+01 1.5963058545338729e+01 1.6457494498075210e+01 1.6572411034866814e+01 1.6735416008253669e+01 1.6330899154897395e+01 1.6784060113945024e+01 1.6414785606341706e+01 1.6147249197417842e+01 1.6475963713579112e+01 1.5577757939466165e+01 1.5959665887044654e+01 1.5905411318227431e+01 1.6546607849657210e+01 1.7404988807847964e+01 1.6481763161895543e+01 1.6906896622046553e+01 1.6908111745178637e+01 1.7036956082636276e+01 1.6714506883817247e+01 1.6688840215175023e+01 1.6615923652812207e+01 1.6468903637934794e+01 1.6191920993244338e+01 1.6705838947681233e+01 1.5976231070952656e+01 1.6367782160647469e+01 1.6347490742408141e+01 1.6565598958137837e+01 1.6964941357830675e+01 1.6591705887910095e+01 1.6227190153284532e+01 1.6828467137807408e+01 1.6369749071692972e+01 1.6816014268688896e+01 1.6584508261034877e+01 1.6639622895205122e+01 1.6175664690306906e+01 1.6339621727435091e+01 1.6490019693132307e+01 1.6032200555088004e+01 1.6798818238290625e+01 1.6288441515443427e+01 1.6524038764622841e+01 1.6856502978730550e+01 1.6493040974398760e+01 1.6702147268452496e+01 1.6492237939077032e+01 1.6373439961872595e+01 1.6785986384699953e+01 1.6523764977413478e+01 1.6829277753841907e+01 1.6601460886699737e+01 1.7169764263509855e+01 1.6732389581566636e+01 1.5646534275453108e+01 1.6443868570566561e+01 1.6162479102655354e+01 1.6748987543207914e+01 1.6162722653214551e+01 1.6523023157859292e+01 1.6233914998570228e+01 2.0000000000000001e-01 
-5.00000000e-01 1.8553538886474907e+01 1.8817751110423092e+01 1.7695295260004880e+01 1.8883743496793450e+01 1.8666233880668202e+01 1.7895893955912516e+01 1.8489337812458309e+01 1.8896641302201534e+01 1.8193863996099530e+01 1.7995668474995693e+01 1.8762435891043452e+01 1.8473975924301151e+01 1.9001132637232139e+01 1.8526095125181726e+01 1.8243500244291774e+01 1.9137144932376625e+01 1.8991511970702412e+01 1.8061806656887189e+01 1.8292712614732970e+01 1.8556447789133180e+01 1.8747114478522693e+01 1.8592873919508079e+01 1.8440114620582339e+01 1.8708047335587345e+01 1.8519546934446321e+01 1.8638271958693171e+01 1.8450703605845792e+01 1.8549649562080138e+01 1.8319569623398547e+01 1.7819984743082394e+01 1.8669256712937614e+01 1.8911265674855162e+01 1.7971491364208266e+01 1.8196248416126529e+01 1.7403763771590675e+01 1.8027477222909393e+01 1.8199972961897700e+01 1.8393829509716586e+01 1.8156267287257286e+01 1.9241853493176361e+01 1.8907875035497121e+01 1.8852476829647571e+01 1.8841729544825913e+01 1.8744640078869267e+01 1.8710681348529736e+01 1.8743653043107898e+01 1.8003771197725580e+01 1.8531357343209262e+01 1.8638369490006550e+01 1.8660135581678883e+01 1.8334457432391336e+01 1.8662164318310523e+01 1.8549267699551130e+01 1.8203295666204259e+01 1.8580711961731581e+01 1.7948508647891909e+01 1.8160337721769249e+01 1.7877885985138338e+01 1.8656043721767794e+01 1.9428096756522208e+01 1.8627823176472759e+01 1.8902866301043577e+01 1.9283397663061805e+01 1.8984693030104708e+01 1.8853525779308349e+01 1.8808427913890092e+01 1.8789312378984313e+01 1.8671613010885554e+01 1.8171739035885881e+01 1.8912508463038989e+01 1.7965209112409887e+01 1.8549821830993302e+01 1.8347706557132796e+01 1.8585782028565507e+01 1.9237706316638985e+01 1.8656820383596141e+01 1.8297804698966743e+01 1.8912884737857492e+01 1.8351275241088530e+01 1.8907128022619034e+01 1.8524309872712774e+01 1.8704155867239514e+01 1.8388345959093098e+01 1.8573380298319417e+01 1.8443978263267613e+01 1.8069423911833141e+01 1.8667145495442501e+01 1.8493368895091560e+01 1.8613878925991560e+01 1.8947885646548048e+01 1.8678621268360949e+01 1.8798334661934408e+01 1.8507262193076009e+01 1.8446784025485815e+01 1.8754584064242632e+01 1.8650047797114610e+01 1.8873915679431839e+01 1.8723368282191363e+01 1.9345201191023989e+01 1.8797484482707130e+01 1.7681751849820834e+01 1.8491548872662957e+01 1.8256798609801017e+01 1.8828119047790516e+01 1.8239974979835100e+01 1.8621427165898822e+01 1.8306254018985285e+01 2.0000000000000001e-01 
-3.00000000e-01 2.0067386378607878e+01 2.0338421777221370e+01 1.9141077611953609e+01 2.0408762301596706e+01 2.0190138148207676e+01 1.9359962502147280e+01 1.9997128087114547e+01 2.0591197450982637e+01 1.9697848384599308e+01 1.9463001548101921e+01 2.0383018894906293e+01 1.9950835261728212e+01 2.0782152025339052e+01 2.0084177377805489e+01 1.9743912750005460e+01 2.0680248694647965e+01 2.0501285609210434e+01 1.9422272590800141e+01 1.9866873989842642e+01 2.0038687697127710e+01 2.0287948894166522e+01 2.0182913679110705e+01 1.9989654878301920e+01 2.0369052413670335e+01 2.0174512426062734e+01 2.0208301366866497e+01 2.0068808031857579e+01 2.0178105409433869e+01 1.9827095636056221e+01 1.9245683492209551e+01 2.0167618414837690e+01 2.0444711336000495e+01 1.9370135869930984e+01 1.9689694410360605e+01 1.8746013487093002e+01 1.9525548531821773e+01 1.9658601720755541e+01 1.9803602544937458e+01 1.9562206336961779e+01 2.0778331479627770e+01 2.0406713173876618e+01 2.0264342193706213e+01 2.0408562463920841e+01 2.0248245893793296e+01 2.0199591901545784e+01 2.0160574248238934e+01 1.9472481662858826e+01 2.0036247997025502e+01 2.0145206714296339e+01 2.0017949389187670e+01 1.9850159153508237e+01 1.9995214379580364e+01 2.0085485554107102e+01 1.9685360595846014e+01 2.0120000075724597e+01 1.9789165503974637e+01 1.9769963866383922e+01 1.9351891859422697e+01 2.0197402719365812e+01 2.0937844837638263e+01 2.0189298516728126e+01 2.0308989646327344e+01 2.0986645043125222e+01 2.0360023986016270e+01 2.0397638999293076e+01 2.0310161016308879e+01 2.0352964661271603e+01 2.0317372407908753e+01 1.9601440370269341e+01 2.0492280802393399e+01 1.9392570057069737e+01 2.0157930063822075e+01 1.9802089883527195e+01 2.0058834099170745e+01 2.0842998445522241e+01 2.0167249040993461e+01 1.9802746754083319e+01 2.0458865419179542e+01 1.9746028395696587e+01 2.0420028755074132e+01 1.9897827639989558e+01 2.0203546080243569e+01 2.0098838928133002e+01 2.0215917151540289e+01 1.9827353448307058e+01 1.9526834574022779e+01 1.9975120990351151e+01 2.0142180446655953e+01 2.0141753182274037e+01 2.0467431946216855e+01 2.0274472208358659e+01 2.0361409323614915e+01 1.9947967159429865e+01 1.9946849401497094e+01 2.0152284033088986e+01 2.0193799308277036e+01 2.0387935097948603e+01 2.0227603075320570e+01 2.0893107059631284e+01 2.0210035944744135e+01 1.9127139341210494e+01 1.9978415694832702e+01 1.9784817680838277e+01 2.0258443151786015e+01 1.9736003220253071e+01 2.0140198085373775e+01 1.9790380588512566e+01 2.0000000000000001e-01 
-1.00000000e-01 2.0874872665306391e+01 2.1169108233842227e+01 1.9907576353755598e+01 2.1244119506670728e+01 2.1000649599507454e+01 2.0136498327958908e+01 2.0801423776247798e+01 2.1500323337693757e+01 2.0497712290398606e+01 2.0243793126350813e+01 2.1247842842058230e+01 2.0748572487990000e+01 2.1773545999750969e+01 2.0911461322478143e+01 2.0547104579220527e+01 2.1500591135377444e+01 2.1288704136995854e+01 2.0135956882112261e+01 2.0717949540427913e+01 2.0827331405129136e+01 2.1107501672563398e+01 2.1042611486342253e+01 2.0865708545335909e+01 2.1266653594528826e+01 2.1059346943574010e+01 2.1057555584985121e+01 2.0923603481526872e+01 2.1053005831987100e+01 2.0627877488575873e+01 2.0004138482049978e+01 2.0960841271836397e+01 2.1270026574378413e+01 2.0103752223745197e+01 2.0490038625890314e+01 1.9466243153341487e+01 2.0304473632830483e+01 2.0428726107840596e+01 2.0545566107821045e+01 2.0313979596246249e+01 2.1587748556963245e+01 2.1183508164622243e+01 2.0995204508699779e+01 2.1237039571679620e+01 2.1022237321394950e+01 2.0993546103392937e+01 2.0903252696311476e+01 2.0250220287403298e+01 2.0838528322108907e+01 2.0953327152251813e+01 2.0726978933443174e+01 2.0685631605056887e+01 2.0694662322059738e+01 2.0899085766938605e+01 2.0471950346192326e+01 2.0946250625606197e+01 2.0818373272063248e+01 2.0627836208885160e+01 2.0155610507856846e+01 2.1028823784241613e+01 2.1771822448103755e+01 2.1025150022700213e+01 2.1043911155096023e+01 2.1876695432872701e+01 2.1082300299424805e+01 2.1220485621911948e+01 2.1091270843017288e+01 2.1185473213692784e+01 2.1210233983455606e+01 2.0360754276369079e+01 2.1324089248181682e+01 2.0147935927354027e+01 2.1022642128169071e+01 2.0579046337036964e+01 2.0846988672727282e+01 2.1674989194488294e+01 2.0978662378923715e+01 2.0599604516889766e+01 2.1297325923145280e+01 2.0478081358583186e+01 2.1225221908442890e+01 2.0619620589295565e+01 2.1005284507358773e+01 2.1051738343757933e+01 2.1108697900848313e+01 2.0556644040744473e+01 2.0296825837543235e+01 2.0658727537240939e+01 2.1037814702942320e+01 2.0960772244328886e+01 2.1285640969675331e+01 2.1131080857330968e+01 2.1219299470111633e+01 2.0710289459245946e+01 2.0744842750487479e+01 2.0897149064706785e+01 2.1015011386165558e+01 2.1211374183769177e+01 2.1019177244823819e+01 2.1706058942008713e+01 2.0889628952103177e+01 1.9887215488231295e+01 2.0772085778044911e+01 2.0601304123093321e+01 2.0988903415142467e+01 2.0529851826865077e+01 2.0950398047313559e+01 2.0575738322233008e+01 2.0000000000000001e-01 
1.00000000e-01 2.0874208040389444e+01 2.1168105192862456e+01 1.9907154679140458e+01 2.1243222749335640e+01 2.0999892703376489e+01 2.0135993330856028e+01 2.0800858644224142e+01 2.1499907425587502e+01 2.0497091914627287e+01 2.0243166493811803e+01 2.1247088474152839e+01 2.0748127735962484e+01 2.1773039316995156e+01 2.0910784851832954e+01 2.0546378458481623e+01 2.1499766566367366e+01 2.1287946920849016e+01 2.0135286186015200e+01 2.0717282117643386e+01 2.0826580488411114e+01 2.1106943268774582e+01 2.1041875249012875e+01 2.0865042561944396e+01 2.1265913593017423e+01 2.1058669021857998e+01 2.1057064714768927e+01 2.0922904359481528e+01 2.1052292248997759e+01 2.0627164130220436e+01 2.0003456668091111e+01 2.0960185390536960e+01 2.1269507300465815e+01 2.0103034908917078e+01 2.0489354947088589e+01 1.9465600751264667e+01 2.0303768460027687e+01 2.0428237194940728e+01 2.0544834023088907e+01 2.0313265922059056e+01 2.1587096570596454e+01 2.1182863165011369e+01 2.0994412387358143e+01 2.1236612406275391e+01 2.1021670386049774e+01 2.0992780883278623e+01 2.0902576787617921e+01 2.0249560163560368e+01 2.0837808325076860e+01 2.0952881089007892e+01 2.0726208866563670e+01 2.0684965063084874e+01 2.0693883981030460e+01 2.0898553021034754e+01 2.0471238624917984e+01 2.0945519108162291e+01 2.0817654750994823e+01 2.0627156559314770e+01 2.0154961475335714e+01 2.1028288764062410e+01 2.1771378908210494e+01 2.1024409019081652e+01 2.1043374244682926e+01 2.1875923093891352e+01 2.1081501445463939e+01 2.1219810228352866e+01 2.1090543218412215e+01 2.1184744843773693e+01 2.1209484181049920e+01 2.0360105607875436e+01 2.1323328965208646e+01 2.0147261667831977e+01 2.1021906845340833e+01 2.0578306089987709e+01 2.0846512370913818e+01 2.1674207574542347e+01 2.0977920459157446e+01 2.0598981145235395e+01 2.1296820980012924e+01 2.0477354968043976e+01 2.1224782202456961e+01 2.0618908839165524e+01 2.1004542245088725e+01 2.1051027966846782e+01 2.1107964044881598e+01 2.0556196036706165e+01 2.0296128499716033e+01 2.0658103509182162e+01 2.1037143442863723e+01 2.0960159299121852e+01 2.1284903021472129e+01 2.1130356568480494e+01 2.1218704300400827e+01 2.0709624621902545e+01 2.0744298622009026e+01 2.0896363949274132e+01 2.1014267950962477e+01 2.1210596943757604e+01 2.1018409088084024e+01 2.1705533358941405e+01 2.0888987579730383e+01 1.9886559493116163e+01 2.0771381339714672e+01 2.0600622904827290e+01 2.0988195026674294e+01 2.0529146830860011e+01 2.0949676526671151e+01 2.0575036819648659e+01 2.0000000000000001e-01 
3.00000000e-01 2.0067494987176921e+01 2.0338836951210080e+01 1.9140988196859340e+01 2.0408881682578311e+01 2.0190485180167993e+01 1.9360051378914367e+01 1.9997025622354577e+01 2.0591064266845891e+01 1.9697932872644941e+01 1.9463121182407768e+01 2.0383203981982916e+01 1.9950692218661185e+01 2.0782098910040528e+01 2.0084274606244119e+01 1.9744098785527228e+01 2.0680428826032156e+01 2.0501445915539019e+01 1.9422430228810924e+01 1.9866974933724077e+01 2.0038877992735859e+01 2.0287933558949998e+01 2.0183096925281166e+01 1.9989683048959439e+01 2.0369223893285689e+01 2.0174655676792781e+01 2.0208251914596151e+01 2.0068990447862667e+01 2.0178283857943899e+01 1.9827266440778644e+01 1.9245845076819855e+01 2.0167749072533898e+01 2.0444814710652267e+01 1.9370307839576352e+01 1.9689878779911638e+01 1.8746190004773911e+01 1.9525731037222545e+01 1.9658574264288522e+01 1.9803772730849062e+01 1.9562392672103872e+01 2.0778347729826443e+01 2.0406750489962956e+01 2.0264520841325560e+01 2.0408320192984817e+01 2.0248186181680261e+01 2.0199765086904037e+01 2.0160679910100821e+01 1.9472662473004384e+01 2.0036431800174707e+01 2.0145047440053411e+01 2.0018135903650421e+01 1.9850280542264997e+01 1.9995397779419896e+01 2.0085467232015631e+01 1.9685547373253645e+01 2.0120176178884222e+01 1.9789333615940794e+01 1.9770148764433515e+01 1.9352072841523203e+01 2.0197390478851460e+01 2.0937603478346652e+01 2.0189488262156555e+01 2.0308979057980689e+01 2.0986834542223633e+01 2.0360194107229248e+01 2.0397781329043770e+01 2.0310310774136770e+01 2.0353097763577477e+01 2.0317555303439871e+01 1.9601543982456644e+01 2.0492461022554973e+01 1.9392748568199483e+01 2.0158113360795777e+01 1.9802281078369699e+01 2.0058810379776556e+01 2.0843161414161894e+01 2.0167405799076096e+01 1.9802837897902954e+01 2.0458951262467998e+01 1.9746207699654786e+01 2.0419830973318778e+01 1.9897958081100136e+01 2.0203727645784451e+01 2.0099005321555257e+01 2.0216084965734485e+01 1.9827221405922433e+01 1.9527013766924018e+01 1.9975098994198138e+01 2.0142315265391666e+01 2.0141806755051114e+01 2.0467548007547695e+01 2.0274655684920983e+01 2.0361446353404993e+01 1.9948053796878433e+01 1.9946927867805552e+01 2.0152438851146943e+01 2.0193982609504449e+01 2.0388106724349925e+01 2.0227783495856553e+01 2.0892983988346369e+01 2.0210100766735032e+01 1.9127301789307108e+01 1.9978584912748662e+01 1.9784999272124288e+01 2.0258639812557618e+01 1.9736182785677403e+01 2.0140365080085392e+01 1.9790550223329340e+01 2.0000000000000001e-01 
5.00000000e-01 1.8553791133176770e+01 1.8817967536972727e+01 1.7695507579411373e+01 1.8883965548946950e+01 1.8666506456331337e+01 1.7896143099967201e+01 1.8489560734277262e+01 1.8896788732665314e+01 1.8194132852772427e+01 1.7995908004092396e+01 1.8762715146554594e+01 1.8474122538849940e+01 1.9001314125088840e+01 1.8526593186753860e+01 1.8243759783657431e+01 1.9137417369699438e+01 1.8991777211048596e+01 1.8062058098030121e+01 1.8292965927350373e+01 1.8556714222310561e+01 1.8747295132532738e+01 1.8593142223869457e+01 1.8440302259607510e+01 1.8708349598859137e+01 1.8519829988846109e+01 1.8638447503029269e+01 1.8451004011671881e+01 1.8549927805746332e+01 1.8319843752164434e+01 1.7820241670446418e+01 1.8669518394048499e+01 1.8911526237697114e+01 1.7971750579140171e+01 1.8196517485102099e+01 1.7403995444601758e+01 1.8027755785670784e+01 1.8200146056197909e+01 1.8394109609570414e+01 1.8156514519517788e+01 1.9242081473464740e+01 1.8908081031943766e+01 1.8852751318898665e+01 1.8841877577684169e+01 1.8744792318960876e+01 1.8710951938807455e+01 1.8743879713152765e+01 1.8004032224401641e+01 1.8531617188194115e+01 1.8638517876873145e+01 1.8660394863935256e+01 1.8334888471097777e+01 1.8662421967296719e+01 1.8549436406395852e+01 1.8203564122266702e+01 1.8580981396638421e+01 1.7948777111014046e+01 1.8160615766078571e+01 1.7878148390729272e+01 1.8656230190249083e+01 1.9428228132732109e+01 1.8628088422933349e+01 1.8903093075951460e+01 1.9283727635925910e+01 1.8984943248646683e+01 1.8853771533357001e+01 1.8808701620425072e+01 1.8789580137929825e+01 1.8671871977395451e+01 1.8171988713930425e+01 1.8912787400379212e+01 1.7965479787790816e+01 1.8550099117718837e+01 1.8347959654242036e+01 1.8585977690026876e+01 1.9238044038849509e+01 1.8657064696001875e+01 1.8298014265678699e+01 1.8913351980350726e+01 1.8351538694932625e+01 1.8907288509235602e+01 1.8524554164111013e+01 1.8704426466971135e+01 1.8388603312486644e+01 1.8573691098914825e+01 1.8444111955476622e+01 1.8069689406890927e+01 1.8667327785130901e+01 1.8493645984930815e+01 1.8614069247353829e+01 1.8948141796484990e+01 1.8678891904441219e+01 1.8798535742589429e+01 1.8507482402330659e+01 1.8447020621424127e+01 1.8754945961298240e+01 1.8650324879330157e+01 1.8874207745760824e+01 1.8723637919801128e+01 1.9345377423249033e+01 1.8797706799122004e+01 1.7682040814638761e+01 1.8491828256352619e+01 1.8257064436980304e+01 1.8828396216662377e+01 1.8240250671584192e+01 1.8621698051586485e+01 1.8306517039055539e+01 2.0000000000000001e-01 
7.00000000e-01 1.6466764724467993e+01 1.6706311894370472e+01 1.5703382944031690e+01 1.6762134618135967e+01 1.6569309331373660e+01 1.5882383437322959e+01 1.6406603670140573e+01 1.6595900150042876e+01 1.6121382837689392e+01 1.5965459907472317e+01 1.6550977337061866e+01 1.6468851611105624e+01 1.6698377040518789e+01 1.6373428271524578e+01 1.6192053022699312e+01 1.6999797803079545e+01 1.6872573478097440e+01 1.6144149909580278e+01 1.6149450277687347e+01 1.6502985034434140e+01 1.6612296828377385e+01 1.6445274312561352e+01 1.6452975659086764e+01 1.6441708645675206e+01 1.6270447496481971e+01 1.6525249542008858e+01 1.6202314322206988e+01 1.6333263714078402e+01 1.6230039872468151e+01 1.5836574867875910e+01 1.6580366977526747e+01 1.6828227251178156e+01 1.6012448389612160e+01 1.6136865253048047e+01 1.5533834548720295e+01 1.5922910059105211e+01 1.6166692642308337e+01 1.6406746908480283e+01 1.6221716863982280e+01 1.7085274443181135e+01 1.6793433209543988e+01 1.6834485512577391e+01 1.6673008142210819e+01 1.6637190156712279e+01 1.6652730125448056e+01 1.6746493035140407e+01 1.5963067198532642e+01 1.6457512091599558e+01 1.6572605788983296e+01 1.6735364977110223e+01 1.6330984675158856e+01 1.6784010276780091e+01 1.6414810700689298e+01 1.6147244510430347e+01 1.6475955671853050e+01 1.5577765230204736e+01 1.5959674537928805e+01 1.5905418994811113e+01 1.6546630979539671e+01 1.7405213611049458e+01 1.6481753901986885e+01 1.6907162539895463e+01 1.6908087057539060e+01 1.7036907298429327e+01 1.6714640685362411e+01 1.6688827927515145e+01 1.6615909953776697e+01 1.6468887864572945e+01 1.6191978700726395e+01 1.6705832280787600e+01 1.5976262427467658e+01 1.6367769988611681e+01 1.6347467069653689e+01 1.6565776936196759e+01 1.6964941030014991e+01 1.6591689754438391e+01 1.6227184520925409e+01 1.6829163230135435e+01 1.6369749738399182e+01 1.6816176843606268e+01 1.6584518985803157e+01 1.6639596432392779e+01 1.6175647577925044e+01 1.6339609184862237e+01 1.6490085097278847e+01 1.6032196607290192e+01 1.6798867895431655e+01 1.6288435267991648e+01 1.6524035674378961e+01 1.6856551711794133e+01 1.6493040765675239e+01 1.6702181372878812e+01 1.6492232920291197e+01 1.6373754301294788e+01 1.6785992939620691e+01 1.6523736549898228e+01 1.6829219163093033e+01 1.6601435893381502e+01 1.7169819609747798e+01 1.6732442946916724e+01 1.5646559902278780e+01 1.6443946600983868e+01 1.6162483676773139e+01 1.6748988629266247e+01 1.6162721319562870e+01 1.6522996451019722e+01 1.6233914536181178e+01 2.0000000000000001e-01 
9.00000000e-01 1.4014889797644331e+01 1.4221275886544554e+01 1.3370064605983874e+01 1.4271057739023071e+01 1.4099942608623188e+01 1.3518856178955243e+01 1.3966193051332022e+01 1.3946529431988644e+01 1.3699609522848197e+01 1.3572316484063412e+01 1.4001288027502580e+01 1.4121030309710674e+01 1.4139249928191409e+01 1.3857389285243430e+01 1.3809426538251678e+01 1.4483454897893274e+01 1.4375369343308822e+01 1.3845020058346423e+01 1.3645525171372991e+01 1.4072452869892491e+01 1.4077897843590030e+01 1.3977686748133790e+01 1.4229396016529671e+01 1.3787173474714761e+01 1.3688409461754318e+01 1.4095391086826513e+01 1.3557103764481660e+01 1.3769652112813331e+01 1.3764489095129100e+01 1.3476929821022630e+01 1.4098911842413123e+01 1.4414173897039030e+01 1.3692920129758777e+01 1.3787355945728802e+01 1.3272590217204556e+01 1.3459568311776952e+01 1.3754308763557587e+01 1.4013391924981025e+01 1.3950458000080037e+01 1.4502444019954680e+01 1.4291041859377808e+01 1.4396345411815673e+01 1.4148264954519528e+01 1.4204668315662685e+01 1.4223457541485319e+01 1.4350726704985286e+01 1.3551503159186780e+01 1.4024653575984367e+01 1.4140853870098153e+01 1.4418366717593969e+01 1.4030896169446681e+01 1.4531084972530879e+01 1.3889955898695430e+01 1.3722774614940091e+01 1.4016918878070102e+01 1.2957556503350057e+01 1.3429996811760772e+01 1.3611197996050334e+01 1.4059804361276505e+01 1.5028802113008277e+01 1.3964103001598557e+01 1.4492435618419622e+01 1.4140313404022244e+01 1.4675039663181359e+01 1.4188799468891334e+01 1.4173306283464411e+01 1.4028750532833822e+01 1.3974436604759836e+01 1.3859162039281616e+01 1.4093624380455466e+01 1.3614995082294531e+01 1.3850778635140369e+01 1.4007304633491785e+01 1.4179380900631733e+01 1.4271834420062497e+01 1.4179595520626911e+01 1.3820557011148116e+01 1.4447298938035413e+01 1.3953121198425530e+01 1.4354354663689751e+01 1.4241252748404806e+01 1.4205419832974222e+01 1.3734961835770257e+01 1.3725676817755575e+01 1.4116878007884461e+01 1.3606663436434582e+01 1.4509750850999447e+01 1.3786810523706457e+01 1.4080557873505793e+01 1.4373531732636323e+01 1.3934083131668951e+01 1.4265100378228668e+01 1.4084020693642248e+01 1.3932221475257045e+01 1.4379365161438397e+01 1.4046322218483054e+01 1.4455265100487022e+01 1.4054890155108739e+01 1.4572581827263912e+01 1.4341181876484125e+01 1.3204284029452198e+01 1.4041173565048002e+01 1.3725918682681188e+01 1.4211467239256368e+01 1.3712063099711909e+01 1.4056330664350984e+01 1.3766388539830094e+01 2.0000000000000001e-01 
1.10000000e+00 1.1406725273636065e+01 1.1582902576441418e+01 1.0883205345353320e+01 1.1624349334192809e+01 1.1474390581291255e+01 1.1002625406910424e+01 1.1367887577388322e+01 1.1193368664531846e+01 1.1152728171283798e+01 1.1026591997523875e+01 1.1337282976121157e+01 1.1589855034950832e+01 1.1489182686266719e+01 1.1232675677371969e+01 1.1302642379674120e+01 1.1812847301287722e+01 1.1709719104804540e+01 1.1348286798249571e+01 1.1025387232250326e+01 1.1458202498539299e+01 1.1358059616438164e+01 1.1403305448979939e+01 1.1906140135318145e+01 1.1005072213930156e+01 1.1002074438530817e+01 1.1536347910816692e+01 1.0769884874768989e+01 1.1096014583695798e+01 1.1140759685288426e+01 1.0950528860486580e+01 1.1439215398537245e+01 1.1875446499662363e+01 1.1209396657512469e+01 1.1304908902801060e+01 1.0815802206197896e+01 1.0867878649237175e+01 1.1164731771685602e+01 1.1404372084177458e+01 1.1523831428766723e+01 1.1709931151635285e+01 1.1592487759662182e+01 1.1742764485051422e+01 1.1528153702249829e+01 1.1639718096482099e+01 1.1625045553790290e+01 1.1744601940030083e+01 1.0979347627450023e+01 1.1439518607726713e+01 1.1527332530298191e+01 1.1902787673847481e+01 1.1578017952069406e+01 1.2071336838239157e+01 1.1192203010045596e+01 1.1144262775324652e+01 1.1411500465845013e+01 1.0292428530642704e+01 1.0809506670201747e+01 1.1109086989055651e+01 1.1421847135411493e+01 1.2496547970536675e+01 1.1292887707479752e+01 1.1856470055840584e+01 1.1230023550892769e+01 1.2078877313956808e+01 1.1506638381497257e+01 1.1479387189664955e+01 1.1263180815154085e+01 1.1428254458565068e+01 1.1365466777319501e+01 1.1300819548590995e+01 1.1077841351775504e+01 1.1210077753933851e+01 1.1532877676794826e+01 1.1582534413099987e+01 1.1424591283780194e+01 1.1617070613630801e+01 1.1299938651659383e+01 1.2028680972255142e+01 1.1292150800059593e+01 1.1732711067071110e+01 1.1677823358889061e+01 1.1596914099789826e+01 1.1268210686423904e+01 1.1011328465997728e+01 1.1511274422978776e+01 1.0995710966372588e+01 1.1964658942939042e+01 1.1218330663737074e+01 1.1475085158826868e+01 1.1728758924885499e+01 1.1223851966230466e+01 1.1703950659137320e+01 1.1482403782330085e+01 1.1328911416488994e+01 1.1732608619266522e+01 1.1451211234180468e+01 1.1974141326604842e+01 1.1307168400702327e+01 1.1783902496551509e+01 1.1800805427719924e+01 1.0563670806647766e+01 1.1484425735798872e+01 1.1161373538214443e+01 1.1448764646841481e+01 1.1113077558584799e+01 1.1462582163838844e+01 1.1123795178589067e+01 2.0000000000000001e-01 
1.30000000e+00 8.8239928223479378e+00 8.9764919872483127e+00 8.4161762212397520e+00 9.0110449458090791e+00 8.8743313883357295e+00 8.5071494252441973e+00 8.7956920812253028e+00 8.5284855038287795e+00 8.6687621101587471e+00 8.5112998492291450e+00 8.7390117257084601e+00 9.0179181728074305e+00 8.8450215850667551e+00 8.7283011413478189e+00 8.8323732582928809e+00 9.1848842025789352e+00 9.0753594963616866e+00 8.8295799969397368e+00 8.4753096136767176e+00 8.8371348156068112e+00 8.6602001897250229e+00 8.8511196637084346e+00 9.5472966003730804e+00 8.3170534664391766e+00 8.3938252885092624e+00 8.9921713466907782e+00 8.0774419879926747e+00 8.5062463003650546e+00 8.5552408874839081e+00 8.4508110236085816e+00 8.8004844224658374e+00 9.3582034924017883e+00 8.7410918383791021e+00 8.7975083193836721e+00 8.3488696935716735e+00 8.3669158334871998e+00 8.5859984515529923e+00 8.7713438980507519e+00 9.0828724598854755e+00 8.9212981276659296e+00 8.8835366071090984e+00 9.0894236312438998e+00 9.0240471536205504e+00 9.1156502074354222e+00 9.0445727280142751e+00 9.1108476147571142e+00 8.4393125327047969e+00 8.8747034524917012e+00 8.8976388519051621e+00 9.3773929244479213e+00 9.1003273761884707e+00 9.5637637213692486e+00 8.5249160444225076e+00 8.6000730236444802e+00 8.8280746007511581e+00 7.7175728252585358e+00 8.2785648379159884e+00 8.5299141043391113e+00 8.8209435780787864e+00 9.9424928507593080e+00 8.6547604799466864e+00 9.1926008829166967e+00 8.4135505939112960e+00 9.4275140787635330e+00 8.8659299147688717e+00 8.8122706182111674e+00 8.5443673270233482e+00 8.9847804844114911e+00 8.8783424922948431e+00 8.5429394810589034e+00 8.5401871884626903e+00 8.6163549698237230e+00 9.0918889357284698e+00 8.9388134304900184e+00 8.6877963231591480e+00 9.0604013758532336e+00 8.8266541011510959e+00 9.7283211707970914e+00 8.5937219432010608e+00 9.1302261533670190e+00 9.0762892975255767e+00 8.9879729565532571e+00 8.8604626777714834e+00 8.4319930253379738e+00 8.8636489917970316e+00 8.3946122212948335e+00 9.3406683922089453e+00 8.7389816374518858e+00 8.8745959314837179e+00 9.1223249528220869e+00 8.5430114911635417e+00 9.1810877972873186e+00 8.8758014501293570e+00 8.7412002598715635e+00 9.0518486318151972e+00 8.9349352843150882e+00 9.5466405513304977e+00 8.5812696791399059e+00 9.0244713260580127e+00 9.2328421472579603e+00 7.9409548413906803e+00 8.9358633217607508e+00 8.6412027321889830e+00 8.6958754337442841e+00 8.5661998273327260e+00 8.9370747163972268e+00 8.5121375496404870e+00 2.0000000000000001e-01 
1.50000000e+00 6.4281043362346200e+00 6.5529016474294117e+00 6.1281081810167439e+00 6.5737213190729689e+00 6.4661183217478442e+00 6.1955166735608334e+00 6.4050637524570648e+00 6.1060190752880166e+00 6.4011013704104078e+00 6.1810556295796104e+00 6.3528409377033856e+00 6.5785308940953016e+00 6.3300306705496308e+00 6.5256983067280876e+00 6.5224021259657405e+00 6.7657554522245462e+00 6.6604850525156136e+00 6.4590384675474537e+00 6.1463020429531383e+00 6.3810942250787699e+00 6.1752445829544387e+00 6.4250051720090404e+00 7.2422735829712037e+00 5.8963673846524109e+00 6.0141097963166485e+00 6.6025398052802835e+00 5.6614070804176517e+00 6.1590740823260139e+00 6.1802894756935611e+00 6.1437345288464176e+00 6.3660280953353148e+00 6.9806071530438167e+00 6.4520044243168773e+00 6.4298204882630365e+00 6.0410950486122470e+00 6.1352643656987569e+00 6.1907821623224999e+00 6.3079930565726228e+00 6.7436137404253511e+00 6.3430023100958941e+00 6.3459938656222130e+00 6.6474032962561465e+00 6.7726848113706914e+00 6.7864261008057323e+00 6.6533215312435647e+00 6.6334997648569054e+00 6.1001599147632923e+00 6.4812813562583971e+00 6.4258835401991856e+00 7.0118017037566869e+00 6.7720640533016621e+00 7.1654598565063310e+00 6.0771823968882179e+00 6.2450828560005700e+00 6.4154878696828090e+00 5.3840930692854432e+00 5.9564377041481027e+00 6.0868542848145877e+00 6.4089824767325636e+00 7.4762512426271019e+00 6.2170997477581409e+00 6.6901906798834370e+00 5.9044422162240107e+00 6.9026290510103312e+00 6.4347466594210738e+00 6.3549349535536770e+00 6.0737893443855633e+00 6.7245122859065312e+00 6.5505495272641925e+00 6.0236324146579072e+00 6.1633882042827457e+00 6.2220914400091667e+00 6.8175042272165571e+00 6.4507828126205631e+00 6.2707548413367080e+00 6.6498163445848339e+00 6.5067100842134780e+00 7.5753252026990774e+00 6.0752040532692915e+00 6.6950427856710055e+00 6.6186341789447676e+00 6.5507576320299918e+00 6.5703071261470871e+00 6.1451052957550507e+00 6.3619547683262203e+00 5.9900510660018602e+00 6.8285903912471548e+00 6.4536036457444350e+00 6.4444112423437065e+00 6.7129754558043322e+00 6.0539839032358227e+00 6.8274046037504350e+00 6.4425646663548353e+00 6.3330465947865244e+00 6.5488214835707232e+00 6.6342614289767052e+00 7.2698887959608598e+00 6.0860266093470514e+00 6.4958502686759152e+00 6.7895464568500197e+00 5.5482035683907496e+00 6.5381175663280366e+00 6.3045335874364978e+00 6.1579353427332029e+00 6.2212353995589149e+00 6.6300804336908028e+00 6.1172435535560217e+00 2.0000000000000001e-01 
1.70000000e+00 4.3407211058375310e+00 4.4343283959457720e+00 4.1390692663769180e+00 4.4486443198442753e+00 4.3672620970714062e+00 4.1866050339103547e+00 4.3248381442778934e+00 4.0364820052253592e+00 4.4302516767516416e+00 4.1489385887768151e+00 4.2766066070366806e+00 4.4364302511756879e+00 4.1009116959443990e+00 4.7138907537366261e+00 4.4648296500857079e+00 4.6657122895833574e+00 4.5946059522588696e+00 4.3739495755624977e+00 4.1406158364251144e+00 4.2391946650069103e+00 4.0478007287485811e+00 4.2671157367042944e+00 5.1112231651623734e+00 3.8459053597662125e+00 3.9728905294662553e+00 4.4928695486626031e+00 3.6185265302756258e+00 4.1468610190179183e+00 4.1345984875732471e+00 4.1443705638785380e+00 4.2703154733285196e+00 4.8296830019301140e+00 4.4570818783185331e+00 4.3536930017525579e+00 4.0258876272957478e+00 4.2523601431467775e+00 4.1108419812322792e+00 4.1778819391685733e+00 4.6153633614466010e+00 4.1384975252222311e+00 4.1293997573995247e+00 4.5596666118716600e+00 4.8033040164919623e+00 4.7474687369297568e+00 4.5610887399760935e+00 4.4644229685745014e+00 4.0853198865748279e+00 4.3784489398684165e+00 4.2675292320237750e+00 4.9220245938238447e+00 4.7593687965046074e+00 5.0062913536365752e+00 3.9923339191206577e+00 4.1889159599422570e+00 4.2961715474048559e+00 3.4422053108200017e+00 3.9167189249168990e+00 3.9752887843625140e+00 4.2913785283640751e+00 5.2082141065260235e+00 4.1166798755199050e+00 4.5005965885458741e+00 3.8380293554590699e+00 4.6647060007695309e+00 4.3305057886426237e+00 4.2350489285814445e+00 3.9910326193823162e+00 4.6894931777353994e+00 4.5010440687027966e+00 3.8960804979274415e+00 4.0815686505826152e+00 4.1469836301923113e+00 4.8005060827434134e+00 4.2877275889670363e+00 4.2200221773568671e+00 4.5116502680178092e+00 4.4362772227220848e+00 5.5715970760935543e+00 3.9258059226964535e+00 4.5397880403082542e+00 4.4584595847499937e+00 4.4389716735133264e+00 4.4989083845971605e+00 4.2027987855028881e+00 4.1687241019384986e+00 3.9272497887655207e+00 4.5995566252204538e+00 4.4392260198646509e+00 4.3261869661221439e+00 4.5987287630004365e+00 3.9072092911049814e+00 4.7479217185552578e+00 4.3236440516770500e+00 4.2323464700295519e+00 4.4128927840002516e+00 4.6044300607353419e+00 5.1869818262901273e+00 3.9751952419264525e+00 4.3423592272317997e+00 4.6144795998206218e+00 3.5452163847693718e+00 4.4189906717462852e+00 4.2499777476680300e+00 3.9789476204387793e+00 4.1586335517764956e+00 4.6203229467031157e+00 4.0720289814839425e+00 2.0000000000000001e-01 
1.90000000e+00 2.6733767128269004e+00 2.7499936940933702e+00 2.5441557411312918e+00 2.7562047683625992e+00 2.6896554758916400e+00 2.5740322877880462e+00 2.6627120999024636e+00 2.4233466303987901e+00 2.8025179394039537e+00 2.5300341178058385e+00 2.6011098849066525e+00 2.7348685780684763e+00 2.3663395758792047e+00 3.3072157105820494e+00 2.7755947666730028e+00 2.9780679105566401e+00 2.9645984085905566e+00 2.7013313514939044e+00 2.5415360313552045e+00 2.5504266952018222e+00 2.3927086564261750e+00 2.5389810432233113e+00 3.3055585216641177e+00 2.2304000986422206e+00 2.3774449464081702e+00 2.7913070193072920e+00 2.0253748828583702e+00 2.5375375003325336e+00 2.5143734984604946e+00 2.5533249245548735e+00 2.6237064195886197e+00 3.0216964557078891e+00 2.8512931222137512e+00 2.6878712265416711e+00 2.4244096695343842e+00 2.7419601731816372e+00 2.4673580104499191e+00 2.5145039055857095e+00 2.8564438458931809e+00 2.4388949432678295e+00 2.3888804345363273e+00 2.8892031638761733e+00 3.1204441836644619e+00 3.0751591063626624e+00 2.8640743713129702e+00 2.7397487854329263e+00 2.4994487682841990e+00 2.6894079318831485e+00 2.5656388262582657e+00 3.2031368880461568e+00 3.1926039717557728e+00 3.2154075095855834e+00 2.3830791240101119e+00 2.5414647838294804e+00 2.5986627421261348e+00 2.0002941287277491e+00 2.2744346017448067e+00 2.3457568410661964e+00 2.5793979733498338e+00 3.2932770913055087e+00 2.4802269060043800e+00 2.7575052005340690e+00 2.2790277838463275e+00 2.8704409352904143e+00 2.6558103466965992e+00 2.5581328850628400e+00 2.3842554313185991e+00 2.9703081442305992e+00 2.8400029713709936e+00 2.2731998952541685e+00 2.4389699475442987e+00 2.5048506244942805e+00 3.1349693784458177e+00 2.5876635240721724e+00 2.5438627320891642e+00 2.7844984414087515e+00 2.7516767335367867e+00 3.8528824632660128e+00 2.2989948972623617e+00 2.7901337770476853e+00 2.7354125058900030e+00 2.7825744808570136e+00 2.7949605852159825e+00 2.6205622061506286e+00 2.4327733022135147e+00 2.3241212560000184e+00 2.8150158908672780e+00 2.7981193336560319e+00 2.6510505511714983e+00 2.8618023536899000e+00 2.2603816067331937e+00 3.0513527090427566e+00 2.6422283915833393e+00 2.5609874540750255e+00 2.7937104711221261e+00 2.9138583977935295e+00 3.3695697533596127e+00 2.3617451100556934e+00 2.6709076469747144e+00 2.8556846512405767e+00 2.0449033431739596e+00 2.7129793416565784e+00 2.5845971002143124e+00 2.2917006528961568e+00 2.4667623652448030e+00 2.9636233868685569e+00 2.4753526593103157e+00 2.0000000000000001e-01 
2.10000000e+00 1.4447663040621301e+00 1.5013729343327962e+00 1.3711388960743476e+00 1.4985006815533701e+00 1.4559631325365543e+00 1.3890935966773483e+00 1.4364716966775655e+00 1.2752775519495099e+00 1.5147420034630537e+00 1.3512727170570353e+00 1.3495664736385526e+00 1.4941853165114840e+00 1.1934442482770229e+00 2.2166493911691174e+00 1.5027274313339776e+00 1.6988681254207045e+00 1.7254563154223383e+00 1.4666301669442048e+00 1.3450695439769091e+00 1.3387612197947281e+00 1.2110558782152803e+00 1.2895497746645284e+00 1.8874854196901663e+00 1.0343102270141227e+00 1.2722765030089767e+00 1.5279073183888914e+00 9.0855188766384454e-01 1.3513677494697540e+00 1.3261076039132402e+00 1.3821473803712516e+00 1.4287840178212343e+00 1.6210998922591207e+00 1.6376243675022581e+00 1.4425148320622054e+00 1.2701691918981903e+00 1.5452290234293915e+00 1.2909118638449533e+00 1.3252536664942125e+00 1.5443558749366761e+00 1.2512971273209206e+00 1.1989122210874936e+00 1.5776210587168908e+00 1.7401871188565727e+00 1.7541008504585212e+00 1.5889336898771391e+00 1.4821290244370315e+00 1.3479647243378545e+00 1.4461773177676229e+00 1.3482521254009006e+00 1.8525653244169098e+00 2.0822227236486515e+00 1.8238862019493438e+00 1.2485972940992942e+00 1.3357680240880605e+00 1.3619485400355933e+00 1.0249105904144986e+00 1.1037606045198887e+00 1.2110210381068689e+00 1.3231495096876611e+00 1.8091621258483026e+00 1.3198507560870179e+00 1.4838473696653540e+00 1.1589475059000676e+00 1.5545385817306694e+00 1.4193945377335953e+00 1.3351773877127295e+00 1.2237138923551949e+00 1.6242351440988956e+00 1.5825147466667699e+00 1.1458943317516852e+00 1.2897183390647853e+00 1.3130086453649581e+00 1.8329144421295098e+00 1.3703747895399740e+00 1.2866519407617887e+00 1.5083892738174993e+00 1.4985909164844355e+00 2.4921600168071434e+00 1.1979235155775096e+00 1.4912462110345008e+00 1.4769195529416725e+00 1.5606397272933747e+00 1.5220587940672741e+00 1.3793695967224247e+00 1.1948490923670241e+00 1.1872780888348045e+00 1.5143637856598753e+00 1.5623937052471935e+00 1.4380552914042426e+00 1.5181203215519277e+00 1.1478523152086022e+00 1.7463678222491938e+00 1.4143060841480621e+00 1.3478617699082327e+00 1.6712179516077625e+00 1.5999605687670260e+00 1.8603121147248398e+00 1.2385870014027054e+00 1.4668585884928742e+00 1.5545893249016483e+00 1.0412977358861677e+00 1.4623728491217154e+00 1.3485281837811960e+00 1.1413447382391286e+00 1.2147086348613887e+00 1.6413792751903962e+00 1.3175838177393664e+00 2.0000000000000001e-01 
2.30000000e+00 6.4261485243526062e-01 6.7186887591960653e-01 6.0925988943818377e-01 6.6989102940956480e-01 6.4744586205818866e-01 6.1722568249773135e-01 6.3865603164316254e-01 5.5556104741099288e-01 6.4094665183158794e-01 5.9757004330616370e-01 5.5487089537877343e-01 6.8495305812800944e-01 5.0261555753391252e-01 1.3495735685284576e+00 6.6395317685739297e-01 8.0947309856556870e-01 8.1322047799328046e-01 6.5455805547403378e-01 5.5335944307719964e-01 5.7281632068990640e-01 4.7105972991397610e-01 5.0894345089715798e-01 8.9183857880026951e-01 2.8992416951875821e-01 6.3119052005951060e-01 6.9680214320576039e-01 2.7353406592678486e-01 5.9352293816776580e-01 5.6145785821009997e-01 6.1371006677808648e-01 6.4919038545102525e-01 6.8660884310844938e-01 7.9177765952160395e-01 6.1633371951583737e-01 5.5503303962811268e-01 6.6236205139372761e-01 5.5336965666596016e-01 5.7914919469122517e-01 6.8778415629601108e-01 5.2539546306202678e-01 5.1173627565224256e-01 6.6782227151854356e-01 7.7839680791653310e-01 7.8741854303575665e-01 7.3301647570445227e-01 6.6557503191679901e-01 6.0194207696860846e-01 6.3922539659195243e-01 5.8510285384767369e-01 8.7322826393393038e-01 1.3408907749318821e+00 8.4139157109671814e-01 5.4455313891959567e-01 5.7045462216062792e-01 5.7959291695545301e-01 4.3768797840737939e-01 4.1259828095009471e-01 5.1781435368250583e-01 5.5404144320772819e-01 7.9820838295603758e-01 5.8576316430124542e-01 6.5931527950323598e-01 3.9672469745097122e-01 6.9854881204797403e-01 6.1379389975109777e-01 5.6312813503769299e-01 4.6799977664885511e-01 7.1099198432904098e-01 7.2491688607933347e-01 4.5853103819199664e-01 5.8976575633536477e-01 5.4822761401427056e-01 9.0296912337348700e-01 6.0110000316823464e-01 4.8216787911671177e-01 6.7467580615025802e-01 6.7475246962135316e-01 1.4744293769451029e+00 5.3385768705319503e-01 6.5085318868686171e-01 6.6224153667171781e-01 7.2302114611583412e-01 6.8858933298405944e-01 5.4816666109802381e-01 4.4461766788634072e-01 4.8004158085283627e-01 6.7725429639089973e-01 7.3123364698851590e-01 6.5410626948447226e-01 6.2170672075162814e-01 4.8877249181745441e-01 8.1922912225877120e-01 6.2095874825710329e-01 5.7816782719611526e-01 9.0510132591269765e-01 7.1622965658368987e-01 7.7465967393086033e-01 5.4752414343149547e-01 6.7547445852964494e-01 7.0158708161130090e-01 4.6167278632998260e-01 6.5896664507426861e-01 5.6888007064193225e-01 4.7542063351237618e-01 4.6464533307335548e-01 7.0258133308485848e-01 5.6339747315429201e-01 2.0000000000000001e-01 
2.50000000e+00 2.2157871573918220e-01 2.3739426969978905e-01 2.0955207912001525e-01 2.3457884969811982e-01 2.2389099039163127e-01 2.1238493706321349e-01 2.1950678028875248e-01 1.8796604461405633e-01 2.0754958823279179e-01 2.0671587468368788e-01 1.7657884988834474e-01 2.4823505477612104e-01 1.6682631195371664e-01 6.9267982903251202e-01 2.2326777856283081e-01 2.9164069522761149e-01 2.5679376668765713e-01 2.1869886150856743e-01 1.6758790531005693e-01 1.8425220482590599e-01 1.2489720088752534e-01 1.3012347753840525e-01 3.2560534709141165e-01 1.1933018890303600e-02 3.2801568202110587e-01 2.4855363901828562e-01 3.2969227597009002e-02 1.9977606700894243e-01 1.7760703935200162e-01 2.0489573244368442e-01 2.2839732541435093e-01 2.1266395204551078e-01 2.8498689327527421e-01 1.9514851556225840e-01 1.9180673930216227e-01 1.7256463080915455e-01 1.8187446011807404e-01 1.9974926934494108e-01 2.3830027283657940e-01 1.6752815399839580e-01 1.7430857559097376e-01 2.1467768732327772e-01 2.6747287932463537e-01 2.3983770519357420e-01 2.6126162402257408e-01 2.2848517276849226e-01 2.0643362855623790e-01 2.1605598666236636e-01 1.9824044270854652e-01 3.0538187181785409e-01 8.4548392399497863e-01 2.8083331435039433e-01 1.8976627361794807e-01 1.8818105178323277e-01 1.8795934627567631e-01 1.4481021139696285e-01 1.0144117258116164e-01 1.7155426071125174e-01 1.8491265530134532e-01 2.5766294041188503e-01 1.9994665465764527e-01 2.2640473945186906e-01 -1.9207525548391478e-02 2.4880313564102347e-01 2.0939894773269621e-01 1.8483925242010685e-01 9.0857511536645993e-02 2.3120773090114588e-01 2.5139773047201075e-01 1.2480662757098571e-01 2.2594643206168052e-01 1.5289674165800979e-01 3.5160141049723703e-01 2.0404841048148339e-01 9.8012101788242975e-02 2.3066158941053272e-01 2.3638584277397565e-01 7.3758001442063781e-01 1.9636600933661177e-01 2.1785247847521449e-01 2.3342353058793724e-01 2.5113724070433668e-01 2.4314599919713042e-01 1.6575564614025654e-01 1.0702358225341109e-01 1.3040583853016902e-01 2.3856672650582947e-01 2.7165475196028532e-01 2.3607517391112140e-01 1.9498637050376957e-01 1.6503918469691703e-01 2.7273804558065573e-01 2.1349068388234307e-01 1.8861468833541639e-01 3.8005781925224935e-01 2.5028515754675268e-01 2.2970433464877341e-01 1.9737291306723539e-01 2.3608163382003686e-01 2.4659353821849742e-01 1.8506484619927377e-01 2.3648820722635847e-01 1.9865296325249743e-01 1.5660647515330192e-01 1.3680539088290156e-01 2.2356550922928597e-01 1.7604488819596756e-01 2.0000000000000001e-01 


==> anc/LHC8-Ytt-HT4-NNPDF30QED-pheno.dat <==
-2.50000000e+00 2.2162094413325362e-01 2.0958688343675819e-01 2.3745021456473567e-01 1.7149915933485127e-01 2.7174272893165591e-01 1.7007473255350419e-01 2.7418289913656702e-01 2.00000000e-01 1.1520742088854870e+00 
-2.30000000e+00 6.4265878390344278e-01 6.0927412871958320e-01 6.7194049135413225e-01 5.1056010092165782e-01 7.7475746688522773e-01 5.0640682154228145e-01 7.7796392215306687e-01 2.00000000e-01 1.0784966398713620e+00 
-2.10000000e+00 1.4444862701595416e+00 1.3707848493140711e+00 1.5011791508746581e+00 1.2235203428242647e+00 1.6654521974948184e+00 1.2115531456843394e+00 1.6726090962136593e+00 2.00000000e-01 1.0438839168078700e+00 
-1.90000000e+00 2.6734802097045911e+00 2.5442751376887465e+00 2.7563033119096030e+00 2.3833258774727297e+00 2.9636345419364525e+00 2.3558585996911399e+00 2.9752238140639533e+00 2.00000000e-01 1.0264214822659437e+00 
-1.70000000e+00 4.3407918767397611e+00 4.1390298417492568e+00 4.4487837305492288e+00 4.0259774720985790e+00 4.6556062813809431e+00 3.9668720616281634e+00 4.6736136756934767e+00 2.00000000e-01 1.0164660589760672e+00 
-1.50000000e+00 6.4281987829295968e+00 6.1282875531546379e+00 6.5737957556243511e+00 6.1001306323108588e+00 6.7562669335483365e+00 5.9837041741934200e+00 6.7871238306878681e+00 2.00000000e-01 1.0104091690962860e+00 
-1.30000000e+00 8.8236676800506491e+00 8.4160509536099237e+00 9.0105039726699587e+00 8.5252721629910173e+00 9.1220631971102808e+00 8.3185030729417004e+00 9.1757297269131488e+00 2.00000000e-01 1.0065077993718794e+00 
-1.10000000e+00 1.1407037406281937e+01 1.0883453562630258e+01 1.1624741324754588e+01 1.1084967959145434e+01 1.1729106853418440e+01 1.0792327092303166e+01 1.1795783756614849e+01 2.00000000e-01 1.0039084540829415e+00 
-9.00000000e-01 1.4014709396793313e+01 1.3369974583499724e+01 1.4270819378223857e+01 1.3688414197533342e+01 1.4341004596053283e+01 1.3292108859474926e+01 1.4429511614299990e+01 2.00000000e-01 1.0021133193212830e+00 
-7.00000000e-01 1.6466727604220154e+01 1.5703298991078441e+01 1.6762137273831044e+01 1.6147249197417842e+01 1.6786206011022465e+01 1.5639146973842411e+01 1.6901852098258995e+01 2.00000000e-01 1.0008220651651971e+00 
-5.00000000e-01 1.8553538886474907e+01 1.7695295260004880e+01 1.8883743496793450e+01 1.8199972961897700e+01 1.8907104811052115e+01 1.7625319631450235e+01 1.9037319774582070e+01 2.00000000e-01 9.9995504490908471e-01 
-3.00000000e-01 2.0067386378607878e+01 1.9141077611953609e+01 2.0408762301596706e+01 1.9728059583339139e+01 2.0406713173876618e+01 1.9080882143863846e+01 2.0548718067554105e+01 2.00000000e-01 9.9941080265270676e-01 
-1.00000000e-01 2.0874872665306391e+01 1.9907576353755598e+01 2.1244119506670728e+01 2.0501902488554560e+01 2.1247842842058230e+01 1.9838162046528875e+01 2.1399705955603260e+01 2.00000000e-01 9.9915327120499231e-01 
1.00000000e-01 2.0874208040389444e+01 1.9907154679140458e+01 2.1243222749335640e+01 2.0501327606626056e+01 2.1247088474152839e+01 1.9837756391065398e+01 2.1398814248227499e+01 2.00000000e-01 9.9912145964999322e-01 
3.00000000e-01 2.0067494987176921e+01 1.9140988196859340e+01 2.0408881682578311e+01 1.9728239484390887e+01 2.0406750489962956e+01 1.9080829325123563e+01 2.0548784060362348e+01 2.00000000e-01 9.9941621165690464e-01 
5.00000000e-01 1.8553791133176770e+01 1.7695507579411373e+01 1.8883965548946950e+01 1.8200293757117937e+01 1.8907288509235602e+01 1.7625561068190379e+01 1.9037501314700439e+01 2.00000000e-01 9.9996863990913465e-01 
7.00000000e-01 1.6466764724467993e+01 1.5703382944031690e+01 1.6762134618135967e+01 1.6147244510430347e+01 1.6786284938505638e+01 1.5639211155276993e+01 1.6901892913929551e+01 2.00000000e-01 1.0008243212760648e+00 
9.00000000e-01 1.4014889797644331e+01 1.3370064605983874e+01 1.4271057739023071e+01 1.3688597718804537e+01 1.4341181876484125e+01 1.3292210028650111e+01 1.4429725349283551e+01 2.00000000e-01 1.0021262187750286e+00 
1.10000000e+00 1.1406725273636065e+01 1.0883205345353320e+01 1.1624349334192809e+01 1.1084691622386631e+01 1.1728758924885499e+01 1.0792088154803974e+01 1.1795397248790239e+01 2.00000000e-01 1.0038809839703413e+00 
1.30000000e+00 8.8239928223479378e+00 8.4161762212397520e+00 9.0110449458090791e+00 8.5256606918737887e+00 9.1223249528220869e+00 8.3187043500742490e+00 9.1761157511165230e+00 2.00000000e-01 1.0065448880599390e+00 
1.50000000e+00 6.4281043362346200e+00 6.1281081810167439e+00 6.5737213190729689e+00 6.1001599147632923e+00 6.7560487577059494e+00 5.9836437229968755e+00 6.7869244154736572e+00 2.00000000e-01 1.0103943235991542e+00 
1.70000000e+00 4.3407211058375310e+00 4.1390692663769180e+00 4.4486443198442753e+00 4.0258876272957478e+00 4.6555545843793142e+00 3.9668446776308728e+00 4.6735386824951721e+00 2.00000000e-01 1.0164494868339047e+00 
1.90000000e+00 2.6733767128269004e+00 2.5441557411312918e+00 2.7562047683625992e+00 2.3831300387852439e+00 2.9636233868685569e+00 2.3556642778826555e+00 2.9752104726617943e+00 2.00000000e-01 1.0263817470106673e+00 
2.10000000e+00 1.4447663040621301e+00 1.3711388960743476e+00 1.5013729343327962e+00 1.2237138923551949e+00 1.6658187157690654e+00 1.2117745361207461e+00 1.6729514905051863e+00 2.00000000e-01 1.0440862883313049e+00 
2.30000000e+00 6.4261485243526062e-01 6.0925988943818377e-01 6.7186887591960653e-01 5.1057003093966091e-01 7.7465967393086033e-01 5.0642238406662743e-01 7.7786141532625408e-01 2.00000000e-01 1.0784229149927704e+00 
2.50000000e+00 2.2157871573918220e-01 2.0955207912001525e-01 2.3739426969978905e-01 1.7150267951807896e-01 2.7165475196028532e-01 1.7007872164222398e-01 2.7409291525415241e-01 2.00000000e-01 1.1518546888221526e+00 


==> anc/LHC8-Ytt-HT4-PDF4LHC15LUXqed-all_members.dat <==
-2.50000000e+00 1.9953978530599076e-01 2.1736085425087726e-01 1.8723357154997899e-01 2.1408620683434462e-01 2.0188681852881332e-01 1.8994229810376553e-01 1.9775076502461164e-01 2.0524420702593241e-01 2.0547578266405314e-01 1.9876967894913561e-01 2.0462503402426138e-01 2.0030080911751372e-01 1.9427847914980587e-01 2.0191818181768365e-01 1.9513388584954389e-01 1.9668177706969620e-01 1.9801909421619884e-01 1.8972583275796762e-01 2.0236095453364306e-01 2.0394344771478640e-01 2.0942852932591396e-01 2.1279545603537858e-01 1.8940265301005690e-01 2.0461536534679514e-01 2.0215831658233444e-01 1.9759647058697480e-01 1.7401684437795817e-01 1.9857454604442507e-01 2.0626296707041639e-01 1.8181681441285955e-01 1.9901033583483593e-01 2.1087457093660739e-01 2.0328410587484977e-01 1.9354329820718885e-01 1.9753776295673803e-01 2.0518005960083546e-01 1.9842832370624816e-01 1.8733975588183038e-01 1.9361005214458146e-01 1.9999910397286380e-01 2.1420690566291492e-01 2.0494510893865006e-01 1.9747827885269292e-01 2.0086828306674642e-01 2.0220265112088004e-01 2.0230463190477738e-01 1.9639583912934161e-01 2.0276337411628342e-01 2.0649579996973619e-01 1.9315583102297967e-01 2.0956230307595539e-01 1.9970891736897950e-01 1.9753575952121796e-01 2.0028518925038236e-01 1.9159385484683231e-01 1.9879555208073854e-01 1.9877751365674884e-01 2.0192177608369102e-01 1.9889237687792544e-01 1.9994985982292396e-01 1.9642443371521581e-01 1.9750198725479404e-01 1.9616873470297919e-01 1.9744445956285403e-01 2.0025276415403201e-01 1.9745265616553451e-01 2.0026405136602049e-01 1.9856990004814795e-01 1.9824665032732069e-01 1.9890304869607209e-01 2.0023063128241952e-01 1.9842374742050728e-01 1.9862927366799626e-01 1.9757242289831056e-01 1.9874493052483269e-01 1.9910725472084398e-01 1.9910055558493922e-01 1.9884305319297976e-01 1.9834626327594759e-01 1.9866488180444630e-01 2.0186051484396669e-01 1.9841777532795932e-01 1.9838010597278913e-01 1.9882666043316080e-01 1.9997185739888315e-01 1.9922388950695502e-01 1.9958699388510054e-01 1.9901585613785910e-01 1.9850716751879754e-01 1.9983144190489077e-01 1.9725550494517408e-01 1.9798224028262823e-01 2.0083317921671628e-01 1.9872263545687638e-01 1.9876656962825495e-01 1.9959163127016363e-01 2.0045878964480296e-01 1.9848338502586410e-01 1.9969117276110904e-01 1.9946187561531137e-01 1.9769427814083901e-01 1.9878185620693431e-01 1.9958251219468628e-01 1.9971789377618079e-01 1.9939547508033373e-01 1.9851475855413656e-01 1.9936780148240552e-01 1.9888172386098579e-01 1.9887494207175666e-01 1.9887753925766069e-01 1.9886152475794747e-01 1.9886629620934809e-01 1.9887559655427006e-01 1.9888655168893229e-01 2.0000000000000001e-01 
-2.30000000e+00 6.1526490679717116e-01 6.4310717104512849e-01 5.8211262715736467e-01 6.4134657876773593e-01 6.2000598402809393e-01 5.9012678197712565e-01 6.1140313168138394e-01 6.2704937989821807e-01 6.2694174220063015e-01 6.1711287111327684e-01 6.2390000569744131e-01 6.1790645801805322e-01 6.0552451106203742e-01 6.2062026096241540e-01 6.0418178004555256e-01 6.1135628965971822e-01 6.1283833397300502e-01 5.9367317069737224e-01 6.2513735613984955e-01 6.2928299292710432e-01 6.4105169919321736e-01 6.4392878643146267e-01 5.9442067727270909e-01 6.2242328961212301e-01 6.2157439900169720e-01 6.1413343935480325e-01 5.5139064438741847e-01 6.1256765533057589e-01 6.3364108086531146e-01 5.7012358579844646e-01 6.0995875580341830e-01 6.4533667486394375e-01 6.1928510765162947e-01 6.0333338656233015e-01 6.1342995168307868e-01 6.2545705089270498e-01 6.0850942291854915e-01 5.9363795958418930e-01 6.0515648539892364e-01 6.1698740930225882e-01 6.4443034957427570e-01 6.2636523836204050e-01 6.1498065947434144e-01 6.1837475002960451e-01 6.1969659916480790e-01 6.1524227770218043e-01 6.0906941811496806e-01 6.1796594524764370e-01 6.2758083860799230e-01 6.0674598566049109e-01 6.2926065015665822e-01 6.1514365319181041e-01 6.1171183646221705e-01 6.1613862930150531e-01 6.0649373148662133e-01 6.1356030099239500e-01 6.1486262153247306e-01 6.1930875120611306e-01 6.1609930846100180e-01 6.1672998764127251e-01 6.1124226018844208e-01 6.1249206601670070e-01 6.1089558706812397e-01 6.1274468058999032e-01 6.1613409181590995e-01 6.1203386423820305e-01 6.1607842831989712e-01 6.1374102917141216e-01 6.1409237073269085e-01 6.1463959165320847e-01 6.1726147576473123e-01 6.1359230377757712e-01 6.1340079270156533e-01 6.1175851377695234e-01 6.1476591955882576e-01 6.1570571627950466e-01 6.1486889091931585e-01 6.1462046812001592e-01 6.1354079592365685e-01 6.1421738249038882e-01 6.1840407566844935e-01 6.1366244350467480e-01 6.1396146001471019e-01 6.1514915788947666e-01 6.1635924454703850e-01 6.1415001299797245e-01 6.1578617795496515e-01 6.1481150514864780e-01 6.1386326201368402e-01 6.1529015212037774e-01 6.1168147235047421e-01 6.1268147204463796e-01 6.1755283236180369e-01 6.1297992239891952e-01 6.1403784501281933e-01 6.1496397386844692e-01 6.1664935059951642e-01 6.1352167193930229e-01 6.1549720266461194e-01 6.1486249846651420e-01 6.1258322500608520e-01 6.1440800925995243e-01 6.1514733818407064e-01 6.1548654303207306e-01 6.1505905058389410e-01 6.1363289128518472e-01 6.1518185081919330e-01 6.1662964265929121e-01 6.1660641605548405e-01 6.1662003153625933e-01 6.1658811671333003e-01 6.1659535628003070e-01 6.1661328333042709e-01 6.1664343771150998e-01 2.0000000000000001e-01 
-2.10000000e+00 1.4128960084474100e+00 1.4620979340488836e+00 1.3422681615464889e+00 1.4632487993062562e+00 1.4215746241167715e+00 1.3589467446696586e+00 1.4065948110405049e+00 1.4319825900738761e+00 1.4262463009832826e+00 1.4216407421617645e+00 1.4253386442648315e+00 1.4212920450502620e+00 1.4016149654026022e+00 1.4174506832699896e+00 1.3930884289491794e+00 1.4103250574128288e+00 1.4111006127774386e+00 1.3777872538640408e+00 1.4359372999993567e+00 1.4441801567337762e+00 1.4568494109379133e+00 1.4514660787461895e+00 1.3802385208284613e+00 1.4206543506225653e+00 1.4248361356422621e+00 1.4177080402869278e+00 1.3008772978437035e+00 1.4003252564229038e+00 1.4457987816801423e+00 1.3302225961930607e+00 1.3966780414244304e+00 1.4620414146282166e+00 1.4095454028091807e+00 1.3997457340010555e+00 1.4174183655848269e+00 1.4243768466276381e+00 1.3982656476764226e+00 1.3883624371323193e+00 1.4041350636297087e+00 1.4168384761957868e+00 1.4490520874207424e+00 1.4268694831156461e+00 1.4162735499780104e+00 1.4166479399832601e+00 1.4176980089414306e+00 1.4095699398752561e+00 1.4051704832372549e+00 1.4140915672464511e+00 1.4260124335813702e+00 1.4015269772259253e+00 1.4278727365219539e+00 1.4110477413894509e+00 1.4073193408606059e+00 1.4149380090322268e+00 1.4058519127183244e+00 1.4097483571210487e+00 1.4120090591697851e+00 1.4187603873327617e+00 1.4165694285574761e+00 1.4147301271547270e+00 1.4070573837796794e+00 1.4088947588783882e+00 1.4086166876354635e+00 1.4095481861227683e+00 1.4131897825016000e+00 1.4088798182876530e+00 1.4136685528617472e+00 1.4107647341802902e+00 1.4122542665920987e+00 1.4123693444284260e+00 1.4166661498140392e+00 1.4106830091984268e+00 1.4100060901860607e+00 1.4081529280470060e+00 1.4126872599296267e+00 1.4148783074805016e+00 1.4126087162942560e+00 1.4124241934243740e+00 1.4115157769835944e+00 1.4119790088649784e+00 1.4167249437628004e+00 1.4112612840177290e+00 1.4119486331575086e+00 1.4135834451110021e+00 1.4148245466127325e+00 1.4107398326042573e+00 1.4145729271351972e+00 1.4122265255605679e+00 1.4115869194662223e+00 1.4127127966459903e+00 1.4082423655394651e+00 1.4090120548559097e+00 1.4158286931256128e+00 1.4086211753650231e+00 1.4111228007585823e+00 1.4120660154019606e+00 1.4147494300976626e+00 1.4107157916409514e+00 1.4127015581175195e+00 1.4120008996871622e+00 1.4097141638336212e+00 1.4120666606619086e+00 1.4124916741989764e+00 1.4131432052223596e+00 1.4126253394779071e+00 1.4106906531040673e+00 1.4128780307615569e+00 1.4144139558007438e+00 1.4143366612925734e+00 1.4143764461466215e+00 1.4143254257674700e+00 1.4143446236427699e+00 1.4143732223824845e+00 1.4144159836832459e+00 2.0000000000000001e-01 
-1.90000000e+00 2.6475422741369732e+00 2.7166114067447076e+00 2.5196769241813768e+00 2.7239545705841515e+00 2.6630041576192429e+00 2.5490251234035695e+00 2.6374047483343617e+00 2.6753624109835741e+00 2.6546805257846691e+00 2.6680412101386182e+00 2.6675187080195495e+00 2.6678179029054032e+00 2.6391747161913388e+00 2.6429844581383777e+00 2.6184443422142256e+00 2.6507104531852175e+00 2.6508296021486952e+00 2.6016675004542598e+00 2.6865004525134584e+00 2.7027695118561268e+00 2.7013382994306823e+00 2.6785483601393829e+00 2.6020850013546375e+00 2.6577570987490384e+00 2.6681277403852524e+00 2.6625134196348532e+00 2.4996242653980913e+00 2.6089648925512861e+00 2.6910748899824433e+00 2.5280252119917397e+00 2.6182082648450278e+00 2.7033488294711900e+00 2.6313242995251356e+00 2.6407405104967920e+00 2.6627244907915202e+00 2.6573898999509118e+00 2.6303470069748105e+00 2.6262922317142947e+00 2.6437558798479679e+00 2.6546681289092362e+00 2.6801064723552250e+00 2.6613343004659704e+00 2.6542181612626035e+00 2.6515195307554325e+00 2.6534680332926870e+00 2.6447642504899207e+00 2.6378366077755659e+00 2.6485187887895436e+00 2.6610939330639263e+00 2.6324127849211316e+00 2.6628737492703602e+00 2.6448664065608805e+00 2.6388531744142552e+00 2.6507699524661201e+00 2.6423919252280457e+00 2.6429773324726535e+00 2.6456659502674675e+00 2.6548195376068593e+00 2.6540988154275214e+00 2.6500838214000542e+00 2.6414930899787223e+00 2.6428531655640843e+00 2.6445631613466216e+00 2.6440700705663640e+00 2.6456618289057521e+00 2.6433904517227771e+00 2.6483205347180250e+00 2.6448894980767599e+00 2.6480657859803025e+00 2.6468981601065438e+00 2.6531064396438397e+00 2.6443187439850813e+00 2.6434530893881210e+00 2.6426828850894686e+00 2.6474887523329627e+00 2.6514649207963434e+00 2.6474707810854503e+00 2.6477500146470883e+00 2.6473852874312795e+00 2.6465946712306554e+00 2.6516418166059696e+00 2.6454464085817864e+00 2.6470383869990410e+00 2.6490194682571819e+00 2.6503952248065623e+00 2.6444809487828067e+00 2.6506582359970454e+00 2.6469342746157922e+00 2.6463700543924888e+00 2.6470520713666330e+00 2.6417863253374634e+00 2.6424550287993238e+00 2.6507894649500789e+00 2.6410030312822133e+00 2.6449297171944290e+00 2.6458461385093197e+00 2.6496099176344035e+00 2.6450204848139807e+00 2.6467560172797411e+00 2.6460937912737843e+00 2.6441397115432816e+00 2.6468964696319346e+00 2.6464501266597438e+00 2.6479168289067849e+00 2.6470936077545315e+00 2.6449028443644749e+00 2.6475785718544400e+00 2.6483665726090373e+00 2.6482215428781863e+00 2.6482952342468327e+00 2.6482333903489574e+00 2.6482454966508016e+00 2.6482775898235245e+00 2.6483618093939425e+00 2.0000000000000001e-01 
-1.70000000e+00 4.3232619413559608e+00 4.4177072578597887e+00 4.1205401821735546e+00 4.4299108724470342e+00 4.3485011518402485e+00 4.1662607409214081e+00 4.3075682297929934e+00 4.3606008810515098e+00 4.3186131224040940e+00 4.3576259494556115e+00 4.3554288600054258e+00 4.3608131238415497e+00 4.3215255231485177e+00 4.3025972187956247e+00 4.2858863180569235e+00 4.3366174109721207e+00 4.3358181254980854e+00 4.2744262677103313e+00 4.3766781143794473e+00 4.4066493610535256e+00 4.3742413011088290e+00 4.3268682029561711e+00 4.2645076118388072e+00 4.3384212772468773e+00 4.3577154968363780e+00 4.3495608811828230e+00 4.1696571754874343e+00 4.2425184862735037e+00 4.3687817756986806e+00 4.1787798206319913e+00 4.2838736786145191e+00 4.3709673796796720e+00 4.2951289517091116e+00 4.3253292874014759e+00 4.3457139847785049e+00 4.3331405217727612e+00 4.3107807891042409e+00 4.3047893580971168e+00 4.3235117187476346e+00 4.3329480904725415e+00 4.3488864455614982e+00 4.3369915612917822e+00 4.3325720094142959e+00 4.3286869260533676e+00 4.3315326708140445e+00 4.3226928266372049e+00 4.3102522218497770e+00 4.3249644998233672e+00 4.3399932657517839e+00 4.3057748520316217e+00 4.3369855950906757e+00 4.3224250053287498e+00 4.3110567044718646e+00 4.3269162088220492e+00 4.3213432833650911e+00 4.3179481003192715e+00 4.3205545303245723e+00 4.3314174801059320e+00 4.3328172755829728e+00 4.3263776939858571e+00 4.3169348780949024e+00 4.3184253865786255e+00 4.3224425654814036e+00 4.3201468577237394e+00 4.3188156464681962e+00 4.3190542830735250e+00 4.3241389759257682e+00 4.3202977224070995e+00 4.3251986552224508e+00 4.3225022305293441e+00 4.3294292806791237e+00 4.3190376241882946e+00 4.3183594572309314e+00 4.3186941202166533e+00 4.3228480446766877e+00 4.3298451361484789e+00 4.3228973122604346e+00 4.3244997609462423e+00 4.3249208365735603e+00 4.3222292457997895e+00 4.3274300143847393e+00 4.3213176614875728e+00 4.3229162105807797e+00 4.3256790859799175e+00 4.3270845124550146e+00 4.3198255767953375e+00 4.3281215122980949e+00 4.3232600309482212e+00 4.3226977211373185e+00 4.3222692445410633e+00 4.3166891947792001e+00 4.3170147419735088e+00 4.3266882016268537e+00 4.3143847232596260e+00 4.3194325708122028e+00 4.3202620813672876e+00 4.3255155712881468e+00 4.3204730013361905e+00 4.3220659584681149e+00 4.3210641550095819e+00 4.3196133331360578e+00 4.3230167301460449e+00 4.3214091327409410e+00 4.3239497363973696e+00 4.3224105291566577e+00 4.3204403478029807e+00 4.3232404459262401e+00 4.3230846173951809e+00 4.3229130917782772e+00 4.3229776755709670e+00 4.3229235563285169e+00 4.3229539095916190e+00 4.3229698276871966e+00 4.3231049380810838e+00 2.0000000000000001e-01 
-1.50000000e+00 6.4194547376371034e+00 6.5487566012076153e+00 6.1181617547206466e+00 6.5750162619317036e+00 6.4533637475199521e+00 6.1827774889252760e+00 6.3999372740944436e+00 6.4651025320601292e+00 6.4032042749357139e+00 6.4649913191493269e+00 6.4656771120134335e+00 6.4763454820757822e+00 6.4267349344256806e+00 6.3801875447083640e+00 6.3759893495647892e+00 6.4446669642803087e+00 6.4405764429642751e+00 6.3779771680299078e+00 6.4850298382691527e+00 6.5310457302209883e+00 6.4591448797267885e+00 6.3840314641784666e+00 6.3502065881770786e+00 6.4384128320750431e+00 6.4731004131864198e+00 6.4563217737306582e+00 6.2945121483521254e+00 6.2910576450018327e+00 6.4584602764492853e+00 6.2658661191727960e+00 6.3750952473798508e+00 6.4543292449925076e+00 6.3848043407607342e+00 6.4257518247345313e+00 6.4418413725281392e+00 6.4330354920268951e+00 6.4132184543739958e+00 6.3989977416031776e+00 6.4212580403454851e+00 6.4293612163328904e+00 6.4411417385099075e+00 6.4347841387880820e+00 6.4312194652329513e+00 6.4262411511871393e+00 6.4294398752586046e+00 6.4193842210194587e+00 6.4034725282763079e+00 6.4220927271548085e+00 6.4378704185647830e+00 6.4003631173046909e+00 6.4297670981699424e+00 6.4210614523519602e+00 6.4038227869732145e+00 6.4234468274341454e+00 6.4216571545620376e+00 6.4134268007167963e+00 6.4160776198962353e+00 6.4282654026414310e+00 6.4319516392667451e+00 6.4218740042707347e+00 6.4110524689266217e+00 6.4133260640292189e+00 6.4210181754427715e+00 6.4162572619199150e+00 6.4124960444244223e+00 6.4142774870897918e+00 6.4195289721559874e+00 6.4165835055706406e+00 6.4219142843138668e+00 6.4187175255727729e+00 6.4261952764593069e+00 6.4145462068089509e+00 6.4137531659258249e+00 6.4160133977531757e+00 6.4189129158188578e+00 6.4292185814919005e+00 6.4186423764742262e+00 6.4220883353495433e+00 6.4233998173177387e+00 6.4182037391051763e+00 6.4230999774624724e+00 6.4174460739663637e+00 6.4190284302907736e+00 6.4228483421351017e+00 6.4238171288867658e+00 6.4161344223271346e+00 6.4264030025560901e+00 6.4202932935089363e+00 6.4200228967832613e+00 6.4179200804716352e+00 6.4120215365775293e+00 6.4116514742855530e+00 6.4233015941122593e+00 6.4081536315892702e+00 6.4141643926138725e+00 6.4149539739684842e+00 6.4219539116946516e+00 6.4163623669323595e+00 6.4179400251893552e+00 6.4165801184927309e+00 6.4156416936416845e+00 6.4199177421637508e+00 6.4168274935510965e+00 6.4203694159159888e+00 6.4181344014176096e+00 6.4163034876538427e+00 6.4195384727453311e+00 6.4237404108026501e+00 6.4235787927570662e+00 6.4236340197040294e+00 6.4235873045784109e+00 6.4236288760476468e+00 6.4236276280912712e+00 6.4238098882396297e+00 2.0000000000000001e-01 
-1.30000000e+00 8.8314464396112076e+00 8.9973060306186703e+00 8.4199877320663195e+00 9.0251507103736053e+00 8.8849510898854316e+00 8.5121587545917681e+00 8.8005526507394105e+00 8.8818153219326312e+00 8.8085993534709797e+00 8.8808704468510804e+00 8.8899714175291091e+00 8.9062309562009716e+00 8.8484030770161883e+00 8.7748468412832459e+00 8.7846235303780684e+00 8.8665076523822961e+00 8.8543389117848719e+00 8.8071422324715645e+00 8.9092292828519177e+00 8.9647656726974088e+00 8.8593976341895626e+00 8.7580985175862232e+00 8.7616731060998241e+00 8.8468963551462672e+00 8.9061779470958307e+00 8.8775123037259682e+00 8.7620263106216250e+00 8.6661281671772699e+00 8.8596945021947171e+00 8.6816716018282243e+00 8.7858604996734240e+00 8.8622768082187218e+00 8.7966620270927880e+00 8.8338318868163377e+00 8.8492071834882680e+00 8.8490199821675883e+00 8.8261621977750497e+00 8.8059171745602907e+00 8.8344770820047760e+00 8.8392718649733002e+00 8.8521026469077295e+00 8.8491596875027128e+00 8.8452731976144676e+00 8.8376012796406513e+00 8.8418702733662329e+00 8.8299267730647539e+00 8.8143904718390598e+00 8.8345094012575203e+00 8.8470577235865271e+00 8.8099327803928151e+00 8.8390081906626818e+00 8.8340828464424739e+00 8.8121389921508921e+00 8.8360853528489223e+00 8.8365873939966892e+00 8.8246748226618639e+00 8.8280890795631191e+00 8.8409236664518840e+00 8.8459646139860766e+00 8.8329271897514676e+00 8.8218541325978510e+00 8.8240289195858246e+00 8.8357417829288316e+00 8.8288308479481650e+00 8.8211497962212153e+00 8.8247654552484018e+00 8.8304152147438923e+00 8.8288886296949904e+00 8.8339620407586281e+00 8.8307519108114967e+00 8.8385121144442582e+00 8.8261438479225571e+00 8.8253432738579498e+00 8.8300235414042483e+00 8.8312595310547568e+00 8.8442453542770032e+00 8.8301433053184599e+00 8.8359318314837871e+00 8.8379569556867974e+00 8.8299173603343117e+00 8.8347380157540574e+00 8.8286817478672273e+00 8.8310052824321996e+00 8.8357795155859886e+00 8.8357354210024628e+00 8.8284555038631307e+00 8.8411581800104351e+00 8.8331625881512199e+00 8.8333748573599671e+00 8.8292679534447736e+00 8.8236091306875188e+00 8.8223617284105309e+00 8.8357987012552179e+00 8.8172682534224762e+00 8.8247465643150651e+00 8.8255037633250364e+00 8.8341505469000037e+00 8.8279595569087110e+00 8.8296677592094372e+00 8.8278513275705723e+00 8.8275094632041888e+00 8.8325920109840919e+00 8.8284467531475244e+00 8.8327831605073506e+00 8.8297940515386628e+00 8.8277313811287463e+00 8.8317927212450407e+00 8.8301384855857901e+00 8.8300950219025331e+00 8.8300953129487798e+00 8.8300633059655098e+00 8.8301074493711464e+00 8.8300669873343907e+00 8.8303257179967574e+00 2.0000000000000001e-01 
-1.10000000e+00 1.1414391829991816e+01 1.1595499060372980e+01 1.0890827917836761e+01 1.1641073009717081e+01 1.1477928084245431e+01 1.1007345114596539e+01 1.1378592090051002e+01 1.1464447129730736e+01 1.1391881135436860e+01 1.1458311896842867e+01 1.1481501003525516e+01 1.1503690165022585e+01 1.1439289775503171e+01 1.1342712248489764e+01 1.1366301323625121e+01 1.1454017724464450e+01 1.1428756579753184e+01 1.1413735808466004e+01 1.1507580429090481e+01 1.1555864419143839e+01 1.1437814020413205e+01 1.1315182400741691e+01 1.1361845324557054e+01 1.1413571793333384e+01 1.1505751316183693e+01 1.1467737718848475e+01 1.1412037772370978e+01 1.1235258084101016e+01 1.1433088299267189e+01 1.1273598283518886e+01 1.1368071172983536e+01 1.1455383055728282e+01 1.1383923875082418e+01 1.1406434704769541e+01 1.1428126761297733e+01 1.1432096592872428e+01 1.1403594408410495e+01 1.1384819714572004e+01 1.1420810565459435e+01 1.1419850564636814e+01 1.1432966714860985e+01 1.1433588698795235e+01 1.1428924751060840e+01 1.1419216049401907e+01 1.1424884163000963e+01 1.1412350139357507e+01 1.1397064670034450e+01 1.1417226025600103e+01 1.1425840352285139e+01 1.1390233050731956e+01 1.1420979172840283e+01 1.1417914424067488e+01 1.1391664168496307e+01 1.1419147639736753e+01 1.1421052078370034e+01 1.1407345160694675e+01 1.1412139449562712e+01 1.1424661633225512e+01 1.1429908357884882e+01 1.1415400313792521e+01 1.1405228422019935e+01 1.1406820243344528e+01 1.1421757836529615e+01 1.1413427131335494e+01 1.1399995850320510e+01 1.1406068811483268e+01 1.1412601313380961e+01 1.1412293079210230e+01 1.1417068772499807e+01 1.1414291203488844e+01 1.1420333238108766e+01 1.1408983538887261e+01 1.1408425918549048e+01 1.1414789559230652e+01 1.1415119233947042e+01 1.1429698787109258e+01 1.1412128511975109e+01 1.1420945850066445e+01 1.1423868423870534e+01 1.1412508757721280e+01 1.1417753146483941e+01 1.1411570516992645e+01 1.1413637336825889e+01 1.1419744149148812e+01 1.1418142185487287e+01 1.1411745504935611e+01 1.1427317707957878e+01 1.1416594470432601e+01 1.1417766644152463e+01 1.1411309105117443e+01 1.1405942009848459e+01 1.1403957822140290e+01 1.1419444026256377e+01 1.1397487479623077e+01 1.1406292392447776e+01 1.1407090762059916e+01 1.1417081326021858e+01 1.1410291834677896e+01 1.1412321104803924e+01 1.1410057211121133e+01 1.1410226429375737e+01 1.1416150995982743e+01 1.1411110780935070e+01 1.1416010545401452e+01 1.1412360792998014e+01 1.1409878454980497e+01 1.1415067444383272e+01 1.1412728010578556e+01 1.1412855509682581e+01 1.1412733377684855e+01 1.1412708081717851e+01 1.1412780080204497e+01 1.1412775561784585e+01 1.1413041351066134e+01 2.0000000000000001e-01 
-9.00000000e-01 1.4049861882871593e+01 1.4268632648085951e+01 1.3398837933956456e+01 1.4322924472162546e+01 1.4129990062552771e+01 1.3545003355817434e+01 1.4003359362476926e+01 1.4094505156464756e+01 1.4034011750028366e+01 1.4079710312505100e+01 1.4121522703046253e+01 1.4150616890103377e+01 1.4079153369470326e+01 1.3964126754307475e+01 1.4001027419610056e+01 1.4088658033226897e+01 1.4045167786498610e+01 1.4075399877705438e+01 1.4164921819876797e+01 1.4182282915449395e+01 1.4080504598347114e+01 1.3941438285838549e+01 1.4034908435379885e+01 1.4018548700794570e+01 1.4147684031454338e+01 1.4107927316028597e+01 1.4110896321920384e+01 1.3882432792610572e+01 1.4064048329258785e+01 1.3914578864166749e+01 1.4001433868526552e+01 1.4109388804828306e+01 1.4025462810650589e+01 1.4030476544337683e+01 1.4063076713052657e+01 1.4063903331678187e+01 1.4032092090321333e+01 1.4018913554056329e+01 1.4061526751657155e+01 1.4054900926514664e+01 1.4063120262227029e+01 1.4069593844487075e+01 1.4063784516113451e+01 1.4055357322426268e+01 1.4061322349081648e+01 1.4050454836518655e+01 1.4031576662070965e+01 1.4052375658349423e+01 1.4059818510023245e+01 1.4024483713672948e+01 1.4056896244049446e+01 1.4056315471843840e+01 1.4024583380396864e+01 1.4053640729942510e+01 1.4058229916389168e+01 1.4042573234535853e+01 1.4049397134177427e+01 1.4061174566417630e+01 1.4066003289542303e+01 1.4050315917435325e+01 1.4040716193727340e+01 1.4042077512090188e+01 1.4060196729287807e+01 1.4050060873422701e+01 1.4031809778543952e+01 1.4039794934482130e+01 1.4046674621020557e+01 1.4048261625677203e+01 1.4052885715790715e+01 1.4051423020842313e+01 1.4054012175831229e+01 1.4045161294605510e+01 1.4044478605775529e+01 1.4052186612355188e+01 1.4052153988150044e+01 1.4066954292969136e+01 1.4046389105792086e+01 1.4058953931337609e+01 1.4062547991076800e+01 1.4047346004100133e+01 1.4053492509078273e+01 1.4047405063913498e+01 1.4048567610289025e+01 1.4056038694743018e+01 1.4052765523258792e+01 1.4047191192364046e+01 1.4066311525970617e+01 1.4052043912101926e+01 1.4054905670008750e+01 1.4045754864618122e+01 1.4040441060779518e+01 1.4038333746022502e+01 1.4055633955030496e+01 1.4030610661273672e+01 1.4040669392028695e+01 1.4041557558810599e+01 1.4052638974185813e+01 1.4045026893411087e+01 1.4047383510919994e+01 1.4045135377442760e+01 1.4045203385958212e+01 1.4052135481993091e+01 1.4046313925891289e+01 1.4051781204421326e+01 1.4047643142215131e+01 1.4044532563498011e+01 1.4050865906301729e+01 1.4049832448141728e+01 1.4050222813408967e+01 1.4049989963077207e+01 1.4050089897609858e+01 1.4050143290016733e+01 1.4049930756162915e+01 1.4050453954314163e+01 2.0000000000000001e-01 
-7.00000000e-01 1.6528070237219119e+01 1.6797227604560213e+01 1.5750020046851837e+01 1.6853150307633982e+01 1.6629276633214651e+01 1.5928024468288799e+01 1.6468028444718744e+01 1.6562351431761069e+01 1.6523153760832486e+01 1.6537519478991285e+01 1.6600364285500365e+01 1.6636821367149707e+01 1.6557047371318930e+01 1.6428504184517351e+01 1.6478201763040648e+01 1.6562219819914439e+01 1.6495530821839978e+01 1.6580116988247894e+01 1.6671152762980729e+01 1.6634597255522493e+01 1.6577198775769723e+01 1.6425346752344979e+01 1.6567302675316149e+01 1.6455268388686353e+01 1.6619592777185279e+01 1.6587114040035292e+01 1.6638888466511318e+01 1.6392838308540533e+01 1.6543252474147909e+01 1.6391288831884619e+01 1.6476411063214659e+01 1.6601715065788454e+01 1.6509440517776834e+01 1.6502043754187465e+01 1.6542825595072173e+01 1.6537575997394804e+01 1.6508859548644995e+01 1.6496717555508113e+01 1.6543585714254558e+01 1.6533483259593190e+01 1.6534933766943883e+01 1.6548146376774142e+01 1.6540657296764483e+01 1.6536004234859234e+01 1.6540885671813591e+01 1.6532608953887419e+01 1.6508160467350098e+01 1.6530420095544802e+01 1.6538532161832041e+01 1.6502503247152450e+01 1.6535255367888375e+01 1.6538433765653963e+01 1.6501173646535875e+01 1.6530320487583264e+01 1.6538551260188786e+01 1.6520243284589515e+01 1.6529376339653322e+01 1.6540589258577405e+01 1.6544412089523867e+01 1.6527484139743915e+01 1.6517575114284444e+01 1.6519179927820467e+01 1.6540771963579161e+01 1.6528264449472967e+01 1.6507074490433240e+01 1.6516106331377799e+01 1.6522656409605514e+01 1.6526776905863418e+01 1.6531245722049182e+01 1.6532325528126677e+01 1.6530418149201761e+01 1.6524322981403987e+01 1.6523171387390420e+01 1.6532578683878821e+01 1.6532434444987402e+01 1.6546018756925697e+01 1.6523425262371106e+01 1.6539850448634841e+01 1.6543404815024193e+01 1.6524390775633037e+01 1.6531685344834813e+01 1.6525452166084129e+01 1.6526170929688337e+01 1.6534439580584635e+01 1.6529917874000322e+01 1.6524595514357571e+01 1.6547999904784021e+01 1.6529862168845600e+01 1.6534378914010563e+01 1.6522485479949751e+01 1.6517789474788266e+01 1.6515788693013810e+01 1.6534486201357467e+01 1.6506365720142320e+01 1.6518186453781688e+01 1.6518961846191544e+01 1.6530943259088097e+01 1.6522465095032086e+01 1.6525047659764827e+01 1.6522752004995649e+01 1.6522590600234398e+01 1.6530342360953966e+01 1.6524213134067800e+01 1.6530178771010764e+01 1.6525424886812129e+01 1.6522081410601448e+01 1.6528878225977710e+01 1.6530906795783721e+01 1.6531575898163325e+01 1.6531217556211097e+01 1.6531226554662378e+01 1.6531372289739405e+01 1.6531158951480410e+01 1.6531744558639694e+01 2.0000000000000001e-01 
-5.00000000e-01 1.8598471892361381e+01 1.8876405762530510e+01 1.7734387703278006e+01 1.8943798918580974e+01 1.8709033469332795e+01 1.7934134361714204e+01 1.8534576324577070e+01 1.8619650035871555e+01 1.8605616250196992e+01 1.8585798380948471e+01 1.8668607370299689e+01 1.8712064894757656e+01 1.8623228919426133e+01 1.8485975155754446e+01 1.8547444284093078e+01 1.8627452709759147e+01 1.8534920833238825e+01 1.8674906489814688e+01 1.8772029908518341e+01 1.8669835001240358e+01 1.8671783367850033e+01 1.8510394496339046e+01 1.8697458796487808e+01 1.8481074246623756e+01 1.8673464499750853e+01 1.8655286030882138e+01 1.8741919871381292e+01 1.8505302058703400e+01 1.8618651164762571e+01 1.8454951694278201e+01 1.8544005979745034e+01 1.8674411320361035e+01 1.8584395201233672e+01 1.8572945579549909e+01 1.8614543232579152e+01 1.8605972902622415e+01 1.8586763193470006e+01 1.8565740000406045e+01 1.8614745039817382e+01 1.8603910541289970e+01 1.8600997185060738e+01 1.8619675344114729e+01 1.8610379122908615e+01 1.8609189390608826e+01 1.8612307542127706e+01 1.8605676680402265e+01 1.8577584847043862e+01 1.8600441873934756e+01 1.8608769678708338e+01 1.8572530369779976e+01 1.8605594092599269e+01 1.8611598396890486e+01 1.8570725446614937e+01 1.8599591586565904e+01 1.8610601820294395e+01 1.8590058790923408e+01 1.8601035413116456e+01 1.8612092799177535e+01 1.8615035406953897e+01 1.8596639688133134e+01 1.8586780141295058e+01 1.8588535238434741e+01 1.8613216221364059e+01 1.8598590170926283e+01 1.8575057359794076e+01 1.8584987962597712e+01 1.8590916181028465e+01 1.8597371465190012e+01 1.8602162671594758e+01 1.8605500928739676e+01 1.8599197623954236e+01 1.8595741492562805e+01 1.8594247381072343e+01 1.8605022617894306e+01 1.8604941016396687e+01 1.8616683151813746e+01 1.8593092693846536e+01 1.8612643201589272e+01 1.8615865788974645e+01 1.8593368189461486e+01 1.8602026275235151e+01 1.8595702982073288e+01 1.8595981073833912e+01 1.8604868013334020e+01 1.8599264099590201e+01 1.8594151216013426e+01 1.8621351389186817e+01 1.8599527860956503e+01 1.8605908767572075e+01 1.8591284020136012e+01 1.8587361691885157e+01 1.8585945166463539e+01 1.8605388909097965e+01 1.8574856601281365e+01 1.8588363193060879e+01 1.8588793714545623e+01 1.8601560496643316e+01 1.8592317668787686e+01 1.8595012159630652e+01 1.8592884404509597e+01 1.8591924725328305e+01 1.8600489336930718e+01 1.8594427046153225e+01 1.8600791335845386e+01 1.8595709146745453e+01 1.8592290856075980e+01 1.8598942507381096e+01 1.8593331813587554e+01 1.8594058263794476e+01 1.8593572845939626e+01 1.8593693368894723e+01 1.8593720330875552e+01 1.8593511847237288e+01 1.8594166586738798e+01 2.0000000000000001e-01 
-3.00000000e-01 2.0110107983223955e+01 2.0376759449995319e+01 1.9182415992334082e+01 2.0454869237214993e+01 2.0227985698572670e+01 1.9399331011481536e+01 2.0042362810364320e+01 2.0119744340973536e+01 2.0127526499015914e+01 2.0079016520309160e+01 2.0177940059254286e+01 2.0226647560742130e+01 2.0129334194747504e+01 1.9986516697879324e+01 2.0057864597764222e+01 2.0135521077986542e+01 2.0019941974576533e+01 2.0205498876908504e+01 2.0310059551699592e+01 2.0148660656984593e+01 2.0205703684650263e+01 2.0037276511340714e+01 2.0259586128134469e+01 1.9955457758053555e+01 2.0166954713635025e+01 2.0163623377506230e+01 2.0271550322929578e+01 2.0055312625596667e+01 2.0136813155986886e+01 1.9958104116610627e+01 2.0053675840884303e+01 2.0179619698165546e+01 2.0099240872770185e+01 2.0089892627272047e+01 2.0126602851680335e+01 2.0118308598643910e+01 2.0111016431854154e+01 2.0074885563310563e+01 2.0124868681005747e+01 2.0114979838672742e+01 2.0111243067261011e+01 2.0133250243579337e+01 2.0122122675065476e+01 2.0122788727400508e+01 2.0124628050954019e+01 2.0117959760084457e+01 2.0089360059735753e+01 2.0111371024519165e+01 2.0119021889431494e+01 2.0083099639237091e+01 2.0117000399608870e+01 2.0124156726715842e+01 2.0081943016144276e+01 2.0110755095254135e+01 2.0123060085298945e+01 2.0101270352104212e+01 2.0113472615593935e+01 2.0124766407251624e+01 2.0126778948463254e+01 2.0107700683602143e+01 2.0098244483792030e+01 2.0099627015918088e+01 2.0126865136215851e+01 2.0110413115996728e+01 2.0084839106012911e+01 2.0095709417337840e+01 2.0101267431612076e+01 2.0109302884489161e+01 2.0114520634914633e+01 2.0119634949394552e+01 2.0109417732313553e+01 2.0108368344489438e+01 2.0106755809777667e+01 2.0118137258221186e+01 2.0118469491776434e+01 2.0128629872336411e+01 2.0104217152983018e+01 2.0126276543060833e+01 2.0129358841030967e+01 2.0103868861539016e+01 2.0114010483416173e+01 2.0107742724104995e+01 2.0107153921666026e+01 2.0116323932228866e+01 2.0110167364681075e+01 2.0105141961531999e+01 2.0135479811803709e+01 2.0110565986524897e+01 2.0118596296339845e+01 2.0101724967777553e+01 2.0098508450057118e+01 2.0097575322332158e+01 2.0117652445609533e+01 2.0085123464337070e+01 2.0100179327719566e+01 2.0100386455488888e+01 2.0113643378768522e+01 2.0103495064914021e+01 2.0106533272988408e+01 2.0104525473169144e+01 2.0103104881828017e+01 2.0112195375239335e+01 2.0106093724349670e+01 2.0112536797615739e+01 2.0107345556478947e+01 2.0103874734879277e+01 2.0110662141613691e+01 2.0109661309794038e+01 2.0110662569053133e+01 2.0110036569096529e+01 2.0110068976028916e+01 2.0110413096487971e+01 2.0109975941911738e+01 2.0110837100890372e+01 2.0000000000000001e-01 
-1.00000000e-01 2.0882117799032752e+01 2.1153294913203858e+01 1.9923677150743504e+01 2.1234206757385696e+01 2.1002926202754047e+01 2.0149624793436111e+01 2.0810839012099176e+01 2.0885111641917067e+01 2.0905238914237469e+01 2.0840401356519386e+01 2.0948196708034747e+01 2.0999789302563190e+01 2.0897156447576588e+01 2.0751892303737133e+01 2.0829067512058948e+01 2.0905524867309634e+01 2.0776501249048788e+01 2.0987223410603455e+01 2.1096924183966255e+01 2.0900966298440423e+01 2.0990609503161306e+01 2.0818911904358334e+01 2.1059798566073546e+01 2.0706228557508148e+01 2.0927049586280287e+01 2.0932746894169068e+01 2.1050563801392755e+01 2.0850323793519149e+01 2.0912961382734977e+01 2.0724096476514678e+01 2.0824542860893544e+01 2.0944787676945602e+01 2.0872807031583811e+01 2.0866375034173078e+01 2.0898231931984117e+01 2.0891640509224377e+01 2.0892766403293930e+01 2.0844469017503702e+01 2.0894890911383698e+01 2.0886272683557021e+01 2.0883164378518732e+01 2.0906685085897777e+01 2.0894215377335854e+01 2.0895509292482402e+01 2.0896622802406309e+01 2.0889713837011293e+01 2.0861804783078021e+01 2.0882715652940419e+01 2.0889297624200854e+01 2.0854045412115585e+01 2.0888473405731169e+01 2.0895621499147875e+01 2.0853607298865729e+01 2.0882519442498996e+01 2.0895074401502011e+01 2.0873012108544483e+01 2.0885662110618274e+01 2.0897265103034506e+01 2.0898823900083048e+01 2.0879352413919971e+01 2.0870183048161600e+01 2.0871190016958096e+01 2.0899865214190736e+01 2.0882438846087677e+01 2.0855545751128382e+01 2.0867050849999075e+01 2.0872563156900256e+01 2.0881352253878493e+01 2.0886924342117414e+01 2.0893000339585296e+01 2.0880474878857950e+01 2.0880667685556919e+01 2.0879197871719526e+01 2.0890621199883096e+01 2.0891312160334074e+01 2.0900638407489950e+01 2.0875825569561353e+01 2.0899053806511613e+01 2.0902156794805865e+01 2.0875095593020028e+01 2.0885918698856639e+01 2.0879823501760708e+01 2.0878718880254421e+01 2.0888063951422360e+01 2.0881698222451551e+01 2.0876674750291151e+01 2.0908447814572071e+01 2.0881989526911156e+01 2.0890886578049411e+01 2.0872765620255567e+01 2.0870131270114381e+01 2.0869226090388548e+01 2.0889746366813863e+01 2.0856520753104114e+01 2.0872252516232940e+01 2.0872119865245097e+01 2.0885879915778190e+01 2.0875391406419276e+01 2.0878325039325158e+01 2.0876328211371948e+01 2.0874558976408714e+01 2.0883945151575944e+01 2.0877806974236456e+01 2.0884539555785754e+01 2.0879254653289692e+01 2.0875830869004663e+01 2.0882438487380803e+01 2.0885001840585517e+01 2.0886028677750367e+01 2.0885389899429590e+01 2.0885535571843363e+01 2.0885658627526297e+01 2.0885438233963676e+01 2.0886180672498330e+01 2.0000000000000001e-01 
1.00000000e-01 2.0883969263662454e+01 2.1155831155793713e+01 1.9925069897703477e+01 2.1236443094500618e+01 2.1005015207172175e+01 2.0151186950544698e+01 2.0812482326525046e+01 2.0886964624151471e+01 2.0907086371840453e+01 2.0842258328058556e+01 2.0950059876015548e+01 2.1001652936498395e+01 2.0899018040812361e+01 2.0753733407059048e+01 2.0830912795710283e+01 2.0907382547650478e+01 2.0778348518839827e+01 2.0989077573164792e+01 2.1098803717023529e+01 2.0902845484518540e+01 2.0992477281760859e+01 2.0820741640969441e+01 2.1061655693059883e+01 2.0708062396420118e+01 2.0928915106273255e+01 2.0934613949830954e+01 2.1052440215636249e+01 2.0852156325781245e+01 2.0914816759195833e+01 2.0725925687255454e+01 2.0826382704418084e+01 2.0946649872566770e+01 2.0874655638854762e+01 2.0868224586858677e+01 2.0900086150305238e+01 2.0893493415058639e+01 2.0894616523550152e+01 2.0846317241066430e+01 2.0896745213987327e+01 2.0888125645605442e+01 2.0885018035728297e+01 2.0908538325833515e+01 2.0896068615814993e+01 2.0897363266825227e+01 2.0898477076298526e+01 2.0891565895905824e+01 2.0863655286544081e+01 2.0884568547345737e+01 2.0891150889593543e+01 2.0855893990085246e+01 2.0890325196409048e+01 2.0897474033807519e+01 2.0855456797230502e+01 2.0884372676225833e+01 2.0896927499920597e+01 2.0874863206757308e+01 2.0887514068317838e+01 2.0899118095607765e+01 2.0900677323009756e+01 2.0881202474982565e+01 2.0872033173623027e+01 2.0873039355083790e+01 2.0901717113945583e+01 2.0884291419881510e+01 2.0857394393030877e+01 2.0868899714539456e+01 2.0874412375543514e+01 2.0883204192476256e+01 2.0888776928737283e+01 2.0894851682197100e+01 2.0882326752502447e+01 2.0882517636267330e+01 2.0881049045522371e+01 2.0892472802404757e+01 2.0893163298267996e+01 2.0902492220181919e+01 2.0877674661134414e+01 2.0900907343434593e+01 2.0904011141880456e+01 2.0876946246317971e+01 2.0887769823718664e+01 2.0881674866622028e+01 2.0880571361333111e+01 2.0889914720004377e+01 2.0883551212940578e+01 2.0878524789161908e+01 2.0910301152544132e+01 2.0883841164708198e+01 2.0892738057875611e+01 2.0874617224124769e+01 2.0871981673482285e+01 2.0871076233427967e+01 2.0891598346500171e+01 2.0858369556370732e+01 2.0874102926451496e+01 2.0873970759203502e+01 2.0887731995852100e+01 2.0877242346146904e+01 2.0880176383523743e+01 2.0878179346814324e+01 2.0876409270546390e+01 2.0885796608640462e+01 2.0879658054669797e+01 2.0886390924050026e+01 2.0881105792107132e+01 2.0877681701555677e+01 2.0884290004005479e+01 2.0886853301026239e+01 2.0887879480154325e+01 2.0887241280548604e+01 2.0887387013261513e+01 2.0887509776673674e+01 2.0887289641657450e+01 2.0888031484502953e+01 2.0000000000000001e-01 
3.00000000e-01 2.0109964761908259e+01 2.0376299907087553e+01 1.9182374364600879e+01 2.0454513753955965e+01 2.0227808106526993e+01 1.9399303818471928e+01 2.0042236046472606e+01 2.0119606099101212e+01 2.0127378914261339e+01 2.0078879554134023e+01 2.0177799735498134e+01 2.0226503644160534e+01 2.0129190890002757e+01 1.9986373735164825e+01 2.0057722871511704e+01 2.0135378296730899e+01 2.0019805183658150e+01 2.0205348361061752e+01 2.0309910090726508e+01 2.0148522291459429e+01 2.0205556298637845e+01 2.0037137536257731e+01 2.0259431098381924e+01 1.9955320870807171e+01 2.0166815101572062e+01 2.0163472790402270e+01 2.0271402082558364e+01 2.0055171366995626e+01 2.0136664631397224e+01 1.9957967441174567e+01 2.0053538442928815e+01 2.0179474801370237e+01 2.0099097938853056e+01 2.0089749162715368e+01 2.0126458225596558e+01 2.0118164309343527e+01 2.0110874055112422e+01 2.0074740542938027e+01 2.0124726380968937e+01 2.0114835582181925e+01 2.0111096790690045e+01 2.0133107295030715e+01 2.0121979929020569e+01 2.0122643222953940e+01 2.0124483119316963e+01 2.0117818141159269e+01 2.0089216670808071e+01 2.0111225773757997e+01 2.0118876985286349e+01 2.0082956311159656e+01 2.0116857087936140e+01 2.0124013798588820e+01 2.0081799227138539e+01 2.0110609575828153e+01 2.0122916634658168e+01 2.0101127352382285e+01 2.0113329155928014e+01 2.0124622812675831e+01 2.0126635377052430e+01 2.0107559934625446e+01 2.0098101386097792e+01 2.0099484748144285e+01 2.0126721749609800e+01 2.0110267602537853e+01 2.0084696754618474e+01 2.0095566801955094e+01 2.0101125925000378e+01 2.0109157836828722e+01 2.0114377663228293e+01 2.0119492849309914e+01 2.0109272065689048e+01 2.0108228237256132e+01 2.0106611558044698e+01 2.0117994768166440e+01 2.0118328390739958e+01 2.0128486769098437e+01 2.0104075072788596e+01 2.0126133345723037e+01 2.0129217245178005e+01 2.0103725771370883e+01 2.0113866878815244e+01 2.0107598931620565e+01 2.0107010249796101e+01 2.0116180130000295e+01 2.0110023445018154e+01 2.0104999107936045e+01 2.0135337687701831e+01 2.0110422131883119e+01 2.0118453967940390e+01 2.0101580438008646e+01 2.0098365269831959e+01 2.0097432213499232e+01 2.0117508796374310e+01 2.0084980360911967e+01 2.0100036212574622e+01 2.0100243071045728e+01 2.0113500242116473e+01 2.0103352039495221e+01 2.0106390266109074e+01 2.0104382434130482e+01 2.0102961673171357e+01 2.0112052446568665e+01 2.0105950740457956e+01 2.0112393588505444e+01 2.0107202184152960e+01 2.0103731493671450e+01 2.0110519003387026e+01 2.0109517954053111e+01 2.0110520079221239e+01 2.0109893516381767e+01 2.0109925916112797e+01 2.0110270204596041e+01 2.0109832777727810e+01 2.0110694473941340e+01 2.0000000000000001e-01 
5.00000000e-01 1.8598272808308327e+01 1.8875909089389296e+01 1.7734395275153098e+01 1.8943542311644279e+01 1.8708635495570398e+01 1.7933978266159894e+01 1.8534569834190066e+01 1.8619447213748177e+01 1.8605418575889423e+01 1.8585595940731242e+01 1.8668404307018331e+01 1.8711864096568565e+01 1.8623028664991249e+01 1.8485778278205522e+01 1.8547245733948944e+01 1.8627253398209799e+01 1.8534720639146368e+01 1.8674711518179322e+01 1.8771828146715272e+01 1.8669629848535173e+01 1.8671580556933353e+01 1.8510194355046551e+01 1.8697265184447009e+01 1.8480875603995610e+01 1.8673261075856086e+01 1.8655087992856735e+01 1.8741717243314334e+01 1.8505103557158435e+01 1.8618453235194007e+01 1.8454752395143149e+01 1.8543806753319206e+01 1.8674209639610400e+01 1.8584194656988331e+01 1.8572749296016227e+01 1.8614345202019429e+01 1.8605772266863564e+01 1.8586563762692435e+01 1.8565545649110007e+01 1.8614547111893270e+01 1.8603714233810262e+01 1.8600800425259219e+01 1.8619472666010182e+01 1.8610180930983866e+01 1.8608992118972253e+01 1.8612110452922671e+01 1.8605475531168167e+01 1.8577384291785293e+01 1.8600244344914426e+01 1.8608571569860445e+01 1.8572330886756667e+01 1.8605394858617800e+01 1.8611398611826118e+01 1.8570526597361901e+01 1.8599392202046104e+01 1.8610402610652709e+01 1.8589858340037665e+01 1.8600837135283953e+01 1.8611894268883365e+01 1.8614837427241593e+01 1.8596443296174840e+01 1.8586580253172620e+01 1.8588335904987293e+01 1.8613016456263050e+01 1.8598390543397741e+01 1.8574857070378922e+01 1.8584789274633021e+01 1.8590717004164926e+01 1.8597173162142028e+01 1.8601964581651302e+01 1.8605300976408227e+01 1.8598999775302467e+01 1.8595540974279224e+01 1.8594047675205616e+01 1.8604822259617006e+01 1.8604741618110292e+01 1.8616482509757628e+01 1.8592894497570178e+01 1.8612442766684040e+01 1.8615664465663286e+01 1.8593169779609493e+01 1.8601827702656728e+01 1.8595504546816759e+01 1.8595780764511861e+01 1.8604668997503953e+01 1.8599064227831768e+01 1.8593952343530617e+01 1.8621150748988331e+01 1.8599329825288475e+01 1.8605709319052536e+01 1.8591085344870731e+01 1.8587162939417038e+01 1.8585746642323294e+01 1.8605189477214747e+01 1.8574658558211738e+01 1.8588164336152307e+01 1.8588595093435575e+01 1.8601361329804682e+01 1.8592118958790209e+01 1.8594812890660311e+01 1.8592685431638369e+01 1.8591725747418380e+01 1.8600290053373673e+01 1.8594228208150966e+01 1.8600592064309726e+01 1.8595510318429913e+01 1.8592092186249729e+01 1.8598742874236450e+01 1.8593132652833081e+01 1.8593859136569520e+01 1.8593373721653819e+01 1.8593494262357734e+01 1.8593521218143799e+01 1.8593312727677827e+01 1.8593967460367889e+01 2.0000000000000001e-01 
7.00000000e-01 1.6529015530419215e+01 1.6798530072605871e+01 1.5750796678197274e+01 1.6854332248107010e+01 1.6630289576765577e+01 1.5928805399454852e+01 1.6468947379462787e+01 1.6563300367095660e+01 1.6524099475296858e+01 1.6538466754877565e+01 1.6601314943351856e+01 1.6637773105809430e+01 1.6557993269031531e+01 1.6429444783441301e+01 1.6479143424089937e+01 1.6563166722017019e+01 1.6496474856141454e+01 1.6581060595553300e+01 1.6672107001602473e+01 1.6635550231473719e+01 1.6578150706098789e+01 1.6426291397435470e+01 1.6568247078928849e+01 1.6456210459486115e+01 1.6620544663072717e+01 1.6588060891269858e+01 1.6639827864639425e+01 1.6393776335675657e+01 1.6544200508946915e+01 1.6392220792526132e+01 1.6477354170321856e+01 1.6602667837027887e+01 1.6510383803503711e+01 1.6502987235905113e+01 1.6543770312143632e+01 1.6538523009945724e+01 1.6509804038231934e+01 1.6497659370933754e+01 1.6544531915179068e+01 1.6534429795425019e+01 1.6535883050874158e+01 1.6549092841857366e+01 1.6541604385755218e+01 1.6536950389041934e+01 1.6541832815290949e+01 1.6533555032838880e+01 1.6509102724265720e+01 1.6531368532283356e+01 1.6539477712048253e+01 1.6503446892857745e+01 1.6536201000232609e+01 1.6539378742382908e+01 1.6502118315781093e+01 1.6531265571029543e+01 1.6539497424699906e+01 1.6521189685114344e+01 1.6530321967682347e+01 1.6541536905718509e+01 1.6545359206157524e+01 1.6528427300574698e+01 1.6518520896680219e+01 1.6520125968465276e+01 1.6541717004865724e+01 1.6529209195330221e+01 1.6508021413237092e+01 1.6517051576664560e+01 1.6523603108387398e+01 1.6527720114542650e+01 1.6532190690345224e+01 1.6533271132824996e+01 1.6531363742801030e+01 1.6525270232861132e+01 1.6524116524051891e+01 1.6533522589454886e+01 1.6533380830372753e+01 1.6546965692091838e+01 1.6524370611405768e+01 1.6540795840194555e+01 1.6544350979068575e+01 1.6525337386039180e+01 1.6532629537890234e+01 1.6526395838676851e+01 1.6527117171061988e+01 1.6535384870313099e+01 1.6530862821867615e+01 1.6525542288727891e+01 1.6548947746922607e+01 1.6530806551566815e+01 1.6535326240981536e+01 1.6523429516158227e+01 1.6518733733401323e+01 1.6516732530476396e+01 1.6535431832678810e+01 1.6507309434459465e+01 1.6519130767642732e+01 1.6519904996092652e+01 1.6531888901436520e+01 1.6523410087762372e+01 1.6525992708439230e+01 1.6523696447209598e+01 1.6523536154762791e+01 1.6531287377712065e+01 1.6525157775315392e+01 1.6531124531411638e+01 1.6526369938195142e+01 1.6523025774348095e+01 1.6529824544760068e+01 1.6531852092921795e+01 1.6532520610064037e+01 1.6532162754905151e+01 1.6532171823230083e+01 1.6532317368939310e+01 1.6532104185027929e+01 1.6532689297228110e+01 2.0000000000000001e-01 
9.00000000e-01 1.4050453146618935e+01 1.4269137036466294e+01 1.3399412049009932e+01 1.4323597408098758e+01 1.4130466986311438e+01 1.3545522760575777e+01 1.4004032682933149e+01 1.4095094252795608e+01 1.4034604676511313e+01 1.4080296221793100e+01 1.4122113223197264e+01 1.4151206915689661e+01 1.4079744300502053e+01 1.3964721505227567e+01 1.4001622590643404e+01 1.4089246631976998e+01 1.4045754719898351e+01 1.4075998058376774e+01 1.4165509802509925e+01 1.4182864790774742e+01 1.4081094760740426e+01 1.3942037881549917e+01 1.4035504174019994e+01 1.4019137768885654e+01 1.4148277070770364e+01 1.4108508908964907e+01 1.4111491605555839e+01 1.3883034906075380e+01 1.4064628392470954e+01 1.3915183411504211e+01 1.4002033100126328e+01 1.4109976543884807e+01 1.4026053495716727e+01 1.4031069400814674e+01 1.4063666578645897e+01 1.4064489921699716e+01 1.4032682755849601e+01 1.4019505380978751e+01 1.4062117983605539e+01 1.4055487962683387e+01 1.4063705835359164e+01 1.4070182739662721e+01 1.4064378377961869e+01 1.4055946720592463e+01 1.4061912222940947e+01 1.4051048568796983e+01 1.4032167545335728e+01 1.4052967765243572e+01 1.4060408601413055e+01 1.4025074293782975e+01 1.4057485168511949e+01 1.4056908619035195e+01 1.4025172263118336e+01 1.4054228335749245e+01 1.4058820984640182e+01 1.4043165885546282e+01 1.4049988947722241e+01 1.4061765680569385e+01 1.4066595692943730e+01 1.4050905048633741e+01 1.4041307758351742e+01 1.4042669920518811e+01 1.4060789729412313e+01 1.4050652651206956e+01 1.4032400154314663e+01 1.4040384915107873e+01 1.4047265716914703e+01 1.4048853345847444e+01 1.4053477899066012e+01 1.4052013042236018e+01 1.4054602818693906e+01 1.4045752923448212e+01 1.4045069203963152e+01 1.4052777742885201e+01 1.4052746629449956e+01 1.4067545922633578e+01 1.4046979253538700e+01 1.4059544457422863e+01 1.4063139928095026e+01 1.4047939149993130e+01 1.4054082271848355e+01 1.4047995399210070e+01 1.4049158184274541e+01 1.4056629786927056e+01 1.4053354976093557e+01 1.4047783365871057e+01 1.4066903431566457e+01 1.4052634972004686e+01 1.4055498912678271e+01 1.4046346474624556e+01 1.4041032761095492e+01 1.4038925136745808e+01 1.4056225299610411e+01 1.4031201270084935e+01 1.4041260781736774e+01 1.4042147602044858e+01 1.4053229635811737e+01 1.4045618266779123e+01 1.4047974757500395e+01 1.4045726393040882e+01 1.4045794757092494e+01 1.4052726694983514e+01 1.4046904955079029e+01 1.4052372667977535e+01 1.4048233816217216e+01 1.4045123294102087e+01 1.4051457211165422e+01 1.4050424511705643e+01 1.4050813078832132e+01 1.4050581183116792e+01 1.4050680888654682e+01 1.4050734128068237e+01 1.4050522012696584e+01 1.4051044982824468e+01 2.0000000000000001e-01 
1.10000000e+00 1.1414884841598685e+01 1.1596490700526038e+01 1.0891103692962341e+01 1.1641742024101626e+01 1.1478648299790759e+01 1.1007724474995914e+01 1.1378936606867333e+01 1.1464943580585425e+01 1.1392370640472219e+01 1.1458808884547915e+01 1.1481996127938647e+01 1.1504187912232226e+01 1.1439784359128968e+01 1.1343196438088045e+01 1.1366791182411150e+01 1.1454514868265489e+01 1.1429253036993135e+01 1.1414227900964368e+01 1.1508079073277498e+01 1.1556366335488484e+01 1.1438304048363086e+01 1.1315662579474932e+01 1.1362335753882947e+01 1.1414066016242444e+01 1.1506247237088393e+01 1.1468238057440493e+01 1.1412536250552133e+01 1.1235737259036448e+01 1.1433583164731779e+01 1.1274083408454279e+01 1.1368559734326098e+01 1.1455874904676604e+01 1.1384414429085298e+01 1.1406928294326466e+01 1.1428620827485135e+01 1.1432589111075803e+01 1.1404088888898530e+01 1.1385311263238796e+01 1.1421305662427393e+01 1.1420343397386562e+01 1.1433455988002478e+01 1.1434082952307353e+01 1.1429416905959467e+01 1.1419711723333824e+01 1.1425379008504134e+01 1.1412845220223915e+01 1.1397559599438036e+01 1.1417718509729598e+01 1.1426333593067861e+01 1.1390727131278297e+01 1.1421473380149745e+01 1.1418405634506570e+01 1.1392157769670089e+01 1.1419640762946791e+01 1.1421547667934183e+01 1.1407836717422740e+01 1.1412633318236265e+01 1.1425154378677380e+01 1.1430400396919456e+01 1.1415895503648976e+01 1.1405720344460576e+01 1.1407312324445641e+01 1.1422250287418482e+01 1.1413921057420206e+01 1.1400485870362363e+01 1.1406561712113184e+01 1.1413094510720953e+01 1.1412785264546912e+01 1.1417563208165554e+01 1.1414786033792090e+01 1.1420827806616852e+01 1.1409476998295911e+01 1.1408918159552909e+01 1.1415281449667727e+01 1.1415613266811720e+01 1.1430192315754352e+01 1.1412621065484373e+01 1.1421440015395584e+01 1.1424361446480237e+01 1.1413001082306682e+01 1.1418247033330195e+01 1.1412063197923516e+01 1.1414130487370642e+01 1.1420237679010482e+01 1.1418636618247321e+01 1.1412236201801756e+01 1.1427810634131294e+01 1.1417088205009557e+01 1.1418259138512878e+01 1.1411801532126878e+01 1.1406434386174450e+01 1.1404450561597821e+01 1.1419937128462989e+01 1.1397980035115815e+01 1.1406785452077081e+01 1.1407584474561215e+01 1.1417574765950356e+01 1.1410785181647389e+01 1.1412813800236982e+01 1.1410549651276087e+01 1.1410719465041572e+01 1.1416644485709405e+01 1.1411603958673744e+01 1.1416503425809504e+01 1.1412853735386443e+01 1.1410371014192616e+01 1.1415559971481937e+01 1.1413220507696906e+01 1.1413349122511251e+01 1.1413226450193115e+01 1.1413201365137168e+01 1.1413273431318011e+01 1.1413268610530407e+01 1.1413534560018890e+01 2.0000000000000001e-01 
1.30000000e+00 8.8312851093639804e+00 8.9969805804878522e+00 8.4198746603781043e+00 9.0250270312961653e+00 8.8846326300612279e+00 8.5119828515272555e+00 8.8004679802420860e+00 8.8816508909959175e+00 8.8084387965684279e+00 8.8807040855701977e+00 8.8898073322507365e+00 8.9060689896042842e+00 8.8482414857778675e+00 8.7746865348930410e+00 8.7844654935565352e+00 8.8663449993436547e+00 8.8541758545991822e+00 8.8069883885784694e+00 8.9090615907281006e+00 8.9645931091208464e+00 8.8592290205434026e+00 8.7579359675387032e+00 8.7615187837631723e+00 8.8467340979660687e+00 8.9060140421717833e+00 8.8773483727028708e+00 8.7618751285668743e+00 8.6659711408627018e+00 8.8595284316123646e+00 8.6815202725525502e+00 8.7857018858868656e+00 8.8621089841830170e+00 8.7964998765187410e+00 8.8336736801967355e+00 8.8490459417560050e+00 8.8488560997529842e+00 8.8260030955650404e+00 8.8057594638553081e+00 8.8343175262853730e+00 8.8391099629542840e+00 8.8519362750025472e+00 8.8489960524035354e+00 8.8451109978319398e+00 8.8374389821825883e+00 8.8417085297534488e+00 8.8297668675336691e+00 8.8142287367614109e+00 8.8343490879542177e+00 8.8468944428854215e+00 8.8097710551965829e+00 8.8388457890576717e+00 8.8339222000365911e+00 8.8119777460952964e+00 8.8359239659834401e+00 8.8364261941840212e+00 8.8245145517191634e+00 8.8279274002345964e+00 8.8407618681397313e+00 8.8458026891193189e+00 8.8327648429783405e+00 8.8216938574989836e+00 8.8238690735614718e+00 8.8355806797637690e+00 8.8286690946096869e+00 8.8209891453889373e+00 8.8246049633595884e+00 8.8302552502275216e+00 8.8287266360860581e+00 8.8338006275856316e+00 8.8305911177631859e+00 8.8383505001349327e+00 8.8259830356382203e+00 8.8251818340470098e+00 8.8298620607866098e+00 8.8310980200719662e+00 8.8440837233068628e+00 8.8299830772493433e+00 8.8357704902704466e+00 8.8377954869638575e+00 8.8297565123907802e+00 8.8345759849964942e+00 8.8285194551350745e+00 8.8308443323146033e+00 8.8356178103773395e+00 8.8355735539043856e+00 8.8282955643852326e+00 8.8409969528909560e+00 8.8330001126248767e+00 8.8332136473165210e+00 8.8291073953146491e+00 8.8234484381160936e+00 8.8222007649446432e+00 8.8356370005743550e+00 8.8171074145561992e+00 8.8245856319041440e+00 8.8253415546619038e+00 8.8339886807587114e+00 8.8277987263187665e+00 8.8295066536042182e+00 8.8276904620215308e+00 8.8273481848491855e+00 8.8324306220468181e+00 8.8282851349977012e+00 8.8326219626182461e+00 8.8296328347491997e+00 8.8275703268817551e+00 8.8316319671120365e+00 8.8299773912544808e+00 8.8299338088689616e+00 8.8299340958965580e+00 8.8299019803663477e+00 8.8299462603991170e+00 8.8299056634393089e+00 8.8301649475596964e+00 2.0000000000000001e-01 
1.50000000e+00 6.4194880562528702e+00 6.5488167145816281e+00 6.1181410108765855e+00 6.5750831070186155e+00 6.4534125795952813e+00 6.1827932743579197e+00 6.3999362862685594e+00 6.4651426497659736e+00 6.4032376554667820e+00 6.4650341642518185e+00 6.4657164327998640e+00 6.4763813940034831e+00 6.4267656274379172e+00 6.3802172775612336e+00 6.3760147397135345e+00 6.4447033000864575e+00 6.4406129564837471e+00 6.3779944237451272e+00 6.4850736398513185e+00 6.5310968478304767e+00 6.4591903793653840e+00 6.3840716895556664e+00 6.3502261372761657e+00 6.4384505818678690e+00 6.4731369020248692e+00 6.4563589564005541e+00 6.2945122082187837e+00 6.2910817399524710e+00 6.4585066448357935e+00 6.2658709893439015e+00 6.3751223883887125e+00 6.4543768030105966e+00 6.3848378262411245e+00 6.4257807526018578e+00 6.4418757873982493e+00 6.4330737912286962e+00 6.4132490459377260e+00 6.3990229750973198e+00 6.4212899368196297e+00 6.4293970182372187e+00 6.4411878643863707e+00 6.4348213015778928e+00 6.4312531969590125e+00 6.4262786604945878e+00 6.4294769106208918e+00 6.4194147971096864e+00 6.4035007939100259e+00 6.4221263353005256e+00 6.4379063395347016e+00 6.4003937061348521e+00 6.4298057600572553e+00 6.4210937583193894e+00 6.4038539491806636e+00 6.4234805468550960e+00 6.4216862311288265e+00 6.4134581707095020e+00 6.4161119988445332e+00 6.4283005937433169e+00 6.4319850964984138e+00 6.4219102711757889e+00 6.4110832307905374e+00 6.4133580251576197e+00 6.4210509533568905e+00 6.4162884874770896e+00 6.4125289079705308e+00 6.4143093551452042e+00 6.4195608229509409e+00 6.4166176884159993e+00 6.4219469647484768e+00 6.4187503750649375e+00 6.4262270747126244e+00 6.4145796988159347e+00 6.4137868731638692e+00 6.4160462274507619e+00 6.4189453829658554e+00 6.4292516003546822e+00 6.4186742348319950e+00 6.4221227570943888e+00 6.4234350817879902e+00 6.4182348983984676e+00 6.4231341587433413e+00 6.4174788139632861e+00 6.4190635159635878e+00 6.4228801563530524e+00 6.4238520614252428e+00 6.4161662684266796e+00 6.4264355346527218e+00 6.4203264970157248e+00 6.4200553719826781e+00 6.4179534849326529e+00 6.4120542745779749e+00 6.4116843000203767e+00 6.4233346031218908e+00 6.4081861964218119e+00 6.4141974246234748e+00 6.4149883319854535e+00 6.4219878361736678e+00 6.4163948926194720e+00 6.4179735561639042e+00 6.4166131111895606e+00 6.4156746484111853e+00 6.4199516109034054e+00 6.4168611528397177e+00 6.4204028755461895e+00 6.4181683047871854e+00 6.4163367471590922e+00 6.4195714986826085e+00 6.4237731849069855e+00 6.4236131703749439e+00 6.4236673935265127e+00 6.4236212782183868e+00 6.4236629545459936e+00 6.4236610906045231e+00 6.4238433488624107e+00 2.0000000000000001e-01 
1.70000000e+00 4.3230685227415595e+00 4.4172839140477418e+00 4.1204742377670716e+00 4.4296517708025327e+00 4.3481730031247992e+00 4.1661126670273951e+00 4.3074730861386348e+00 4.3604019395515623e+00 4.3184188406567703e+00 4.3574264061131718e+00 4.3552331613663924e+00 4.3606178162789968e+00 4.3213354285362247e+00 4.3024066646896939e+00 4.2856986914647361e+00 4.3364225890696799e+00 4.3356227386088717e+00 4.2742456198431755e+00 4.3764779113278829e+00 4.4064459357855474e+00 4.3740379359843491e+00 4.3266664623437290e+00 4.2643225011724999e+00 4.3382260089841242e+00 4.3575199803473472e+00 4.3493645853877076e+00 4.1694969510038247e+00 4.2423289486139755e+00 4.3685767279184473e+00 4.1786117417580355e+00 4.2836862856893063e+00 4.3707597310718258e+00 4.2949380218833770e+00 4.3251385937546969e+00 4.3455173037112678e+00 4.3329457345712941e+00 4.3105917972429673e+00 4.3045995230469494e+00 4.3233168513498601e+00 4.3327523636045084e+00 4.3486857999952546e+00 4.3367961368353569e+00 4.3323785579715341e+00 4.3284913734754484e+00 4.3313369050629520e+00 4.3225020095211368e+00 4.3100621237212984e+00 4.3247710035659805e+00 4.3398016089211566e+00 4.3055841068950613e+00 4.3367898976691528e+00 4.3222329359587510e+00 4.3108646554173147e+00 4.3267229709989241e+00 4.3211519749274157e+00 4.3177552807650201e+00 4.3203600231482211e+00 4.3312218735159735e+00 4.3326230370289673e+00 4.3261819779335760e+00 4.3167431600562765e+00 4.3182325143847962e+00 4.3222484417358586e+00 4.3199553940318225e+00 4.3186213783695280e+00 4.3188612625603309e+00 4.3239454769335586e+00 4.3201040714522598e+00 4.3250054668796531e+00 4.3223078777308732e+00 4.3292360125094893e+00 4.3188435289177693e+00 4.3181655317626060e+00 4.3185014541254567e+00 4.3226541322603094e+00 4.3296515097024697e+00 4.3227040458793144e+00 4.3243065094770916e+00 4.3247279177540401e+00 4.3220362796688576e+00 4.3272368377022206e+00 4.3211247609920580e+00 4.3227222774292802e+00 4.3254856151242747e+00 4.3268906076748239e+00 4.3196330339387492e+00 4.3279285764313640e+00 4.3230663966959169e+00 4.3225050875304500e+00 4.3220761075024114e+00 4.3164967196296837e+00 4.3168215449983922e+00 4.3264941110818658e+00 4.3141917899983628e+00 4.3192396503819612e+00 4.3200685358423039e+00 4.3253215556321409e+00 4.3202799280831883e+00 4.3218722840784762e+00 4.3208712467531276e+00 4.3194203015762076e+00 4.3228234703333808e+00 4.3212154372388021e+00 4.3237561222237000e+00 4.3222171086455301e+00 4.3202477243410229e+00 4.3230470877597540e+00 4.3228909198512850e+00 4.3227200830597585e+00 4.3227843126814625e+00 4.3227301841202159e+00 4.3227606427656875e+00 4.3227764027962783e+00 4.3229118710255445e+00 2.0000000000000001e-01 
1.90000000e+00 2.6477021185578775e+00 2.7168203481449473e+00 2.5198184845864877e+00 2.7241201673345019e+00 2.6631998925717850e+00 2.5491758071982598e+00 2.6375557790240451e+00 2.6755236241608382e+00 2.6548433020405326e+00 2.6682030382973907e+00 2.6676805980863665e+00 2.6679792337916397e+00 2.6393330455935224e+00 2.6431461524756537e+00 2.6185996205549742e+00 2.6508701919435791e+00 2.6509876785895483e+00 2.6018200510831817e+00 2.6866685990050647e+00 2.7029375934522681e+00 2.7015107872983548e+00 2.6787160503700562e+00 2.6022403582672240e+00 2.6579162356743997e+00 2.6682906556782773e+00 2.6626763880147784e+00 2.4997572162918185e+00 2.6091201148352683e+00 2.6912436137700921e+00 2.5281641436779645e+00 2.6183621055183823e+00 2.7035201257410004e+00 2.6314812460886881e+00 2.6408994785546058e+00 2.6628872831510861e+00 2.6575521646541760e+00 2.6305022678094252e+00 2.6264488491500511e+00 2.6439142607047104e+00 2.6548284130033979e+00 2.6802737777502430e+00 2.6614960628007154e+00 2.6543798747807021e+00 2.6516803955890498e+00 2.6536280229499893e+00 2.6449214384330824e+00 2.6379946636265492e+00 2.6486794943957039e+00 2.6612558934265769e+00 2.6325700883406302e+00 2.6630352549316809e+00 2.6450257989855426e+00 2.6390113109728333e+00 2.6509294117665845e+00 2.6425506196103532e+00 2.6431370636470484e+00 2.6458267049739921e+00 2.6549807265520373e+00 2.6542601526825411e+00 2.6502428994810066e+00 2.6416524752112780e+00 2.6430123409442645e+00 2.6447220663491140e+00 2.6442295473094104e+00 2.6458218024067266e+00 2.6435477246345274e+00 2.6484795746797816e+00 2.6450495647003929e+00 2.6482265279952619e+00 2.6470560588007399e+00 2.6532662982878725e+00 2.6444773766983070e+00 2.6436117237040802e+00 2.6428423424530698e+00 2.6476494828199701e+00 2.6516248818206343e+00 2.6476299541143038e+00 2.6479096306138028e+00 2.6475453493017809e+00 2.6467550149186012e+00 2.6518011768543674e+00 2.6456056435385791e+00 2.6471978237465033e+00 2.6491783374266644e+00 2.6505551019212930e+00 2.6446408779006885e+00 2.6508181925380896e+00 2.6470940809702848e+00 2.6465299912897153e+00 2.6472122640356108e+00 2.6419458229124575e+00 2.6426143064210330e+00 2.6509494337624218e+00 2.6411627154104362e+00 2.6450891421841853e+00 2.6460053067603972e+00 2.6497701588181717e+00 2.6451798181394253e+00 2.6469163710223120e+00 2.6462536353718389e+00 2.6442983267507043e+00 2.6470559356879662e+00 2.6466099174571780e+00 2.6480766536986740e+00 2.6472531553241456e+00 2.6450622994360766e+00 2.6477383001417381e+00 2.6485260713951577e+00 2.6483818905539329e+00 2.6484550656651096e+00 2.6483936007873377e+00 2.6484057276734192e+00 2.6484375197991428e+00 2.6485214733834272e+00 2.0000000000000001e-01 
2.10000000e+00 1.4131516235132091e+00 1.4623096531860778e+00 1.3425453463514077e+00 1.4635118472118163e+00 1.4217881951125908e+00 1.3591872270781340e+00 1.4068946598820951e+00 1.4322384988758674e+00 1.4265055960574884e+00 1.4218939624364026e+00 1.4255935353042750e+00 1.4215471589677962e+00 1.4018694987118385e+00 1.4177101862154875e+00 1.3933428351056867e+00 1.4105792389965774e+00 1.4113543646013429e+00 1.3780438458217694e+00 1.4361922898614610e+00 1.4444345969668448e+00 1.4571089376407775e+00 1.4517250978088307e+00 1.3804932135846832e+00 1.4209092488456259e+00 1.4250924005394481e+00 1.4179641965759913e+00 1.3011243730223494e+00 1.4005822981543645e+00 1.4460560018907305e+00 1.3304726829235436e+00 1.3969330074172701e+00 1.4623014564993198e+00 1.4098011737360627e+00 1.4000002931508928e+00 1.4176743151196352e+00 1.4246317928421144e+00 1.3985184392734276e+00 1.3886165580392791e+00 1.4043882581234362e+00 1.4170939604887811e+00 1.4493134314655189e+00 1.4271257161551980e+00 1.4165296991948335e+00 1.4169004274743655e+00 1.4179540577297440e+00 1.4098229509811013e+00 1.4054247516051830e+00 1.4143449897699858e+00 1.4262711616414254e+00 1.4017812274330332e+00 1.4281294095989652e+00 1.4113063800434871e+00 1.4075740299728059e+00 1.4151942315598132e+00 1.4061070239828268e+00 1.4100034952332732e+00 1.4122640554175665e+00 1.4190156597039307e+00 1.4168245884046131e+00 1.4149869686479222e+00 1.4073125207926713e+00 1.4091502428243456e+00 1.4088728521820870e+00 1.4098032379467533e+00 1.4134449707972925e+00 1.4091372016290717e+00 1.4139250195514994e+00 1.4110201136183833e+00 1.4125081323262738e+00 1.4126263438690134e+00 1.4169236374013210e+00 1.4109384882659914e+00 1.4102621406871529e+00 1.4084092860962156e+00 1.4129420127989216e+00 1.4151340867770366e+00 1.4128661165264647e+00 1.4126791823203044e+00 1.4117695397818328e+00 1.4122341082436543e+00 1.4169814283580100e+00 1.4115179025357336e+00 1.4122038009471383e+00 1.4138407052336346e+00 1.4150788181245699e+00 1.4109950199048973e+00 1.4148284495171062e+00 1.4124834808526525e+00 1.4118427009033765e+00 1.4129673436989025e+00 1.4084973685551949e+00 1.4092671064358520e+00 1.4160847958120251e+00 1.4088764105494151e+00 1.4113780111848719e+00 1.4123213754214372e+00 1.4150046643818399e+00 1.4109712171780289e+00 1.4129567736191302e+00 1.4122558942588683e+00 1.4099699252067019e+00 1.4123229974898253e+00 1.4127480592033193e+00 1.4133991966771424e+00 1.4128816716037611e+00 1.4109463865635350e+00 1.4131336716234431e+00 1.4146702729602756e+00 1.4145912045214439e+00 1.4146320116353814e+00 1.4145807577229190e+00 1.4145997468971194e+00 1.4146287609442041e+00 1.4146713476703132e+00 2.0000000000000001e-01 
2.30000000e+00 6.1513346760351006e-01 6.4301286971130611e-01 5.8195026816041073e-01 6.4119012788482688e-01 6.1992697996170121e-01 5.9001372365049398e-01 6.1121324988730363e-01 6.2691955778694575e-01 6.2681367046770642e-01 6.1698001083800991e-01 6.2376916989839915e-01 6.1777387938233064e-01 6.0539008515072279e-01 6.2048985780271171e-01 6.0404845836485199e-01 6.1122298672232689e-01 6.1270611137574038e-01 5.9353757342523128e-01 6.2500659578218809e-01 6.2915159840359058e-01 6.4092453011259631e-01 6.4380228597876954e-01 5.9428600976989088e-01 6.2229373858538684e-01 6.2144309230343231e-01 6.1400251006318129e-01 5.5125090548315869e-01 6.1243583904008125e-01 6.3351241972823535e-01 5.6998541233343436e-01 6.0982672326074094e-01 6.4520898283561590e-01 6.1915612636151718e-01 6.0319928176720883e-01 6.1329729794096688e-01 6.2532796429683701e-01 6.0837742996844091e-01 5.9350068568005221e-01 6.0502099283819910e-01 6.1685620781157458e-01 6.4430544264049794e-01 6.2623658812767513e-01 6.1484729523312298e-01 6.1824313443000789e-01 6.1956642574782572e-01 6.1511120696692367e-01 6.0893670811433109e-01 6.1783509911773693e-01 6.2745371977109887e-01 6.0661171796136371e-01 6.2913360255408535e-01 6.1501314825886888e-01 6.1157924523225782e-01 6.1600717664520566e-01 6.0635898410877787e-01 6.1342770014960102e-01 6.1473096836218866e-01 6.1917725077450592e-01 6.1596633416583046e-01 6.1659866357655346e-01 6.1110997662743372e-01 6.1236009954658721e-01 6.1076328411602365e-01 6.1261274930216836e-01 6.1600214541350362e-01 6.1190214794211373e-01 6.1594763003770492e-01 6.1360924488557711e-01 6.1395952892151384e-01 6.1450840428169329e-01 6.1713044337827694e-01 6.1346035940594468e-01 6.1326908306094219e-01 6.1162749416960915e-01 6.1463349795273625e-01 6.1557364662772962e-01 6.1473839812365749e-01 6.1448931441444543e-01 6.1340856412538580e-01 6.1408509811337597e-01 6.1827371979304291e-01 6.1353151445610299e-01 6.1382941746846531e-01 6.1501811096442294e-01 6.1622715657524774e-01 6.1401910669545645e-01 6.1565479091051212e-01 6.1468012389713600e-01 6.1373130007738486e-01 6.1515876622007115e-01 6.1154938915301416e-01 6.1254958766772494e-01 6.1742171630103793e-01 6.1284862967216058e-01 6.1390608234458821e-01 6.1483266323429819e-01 6.1651772040372055e-01 6.1339025465939090e-01 6.1536533786449366e-01 6.1473092823732756e-01 6.1245166413777996e-01 6.1427629087113211e-01 6.1501621023354558e-01 6.1535520618027828e-01 6.1492781280019670e-01 6.1350140154685817e-01 6.1505031581595493e-01 6.1649825865149788e-01 6.1647501441273977e-01 6.1648860073245426e-01 6.1645690198985481e-01 6.1646407160140448e-01 6.1648190415041060e-01 6.1651192636583507e-01 2.0000000000000001e-01 
2.50000000e+00 1.9953542883307399e-01 2.1734473078862698e-01 1.8723917389569764e-01 2.1409115691663833e-01 2.0186560742449489e-01 1.8993341426836893e-01 1.9776404064743247e-01 2.0524056762720361e-01 2.0546958645722579e-01 1.9876737064544961e-01 2.0462068532738356e-01 2.0029704625656641e-01 1.9427471465442650e-01 2.0191222572422918e-01 1.9512983437253878e-01 1.9667881967141790e-01 1.9801596872627544e-01 1.8972084912564929e-01 2.0235636012154753e-01 2.0394044315106996e-01 2.0942275495904281e-01 2.1278967314234018e-01 1.8939841599384058e-01 2.0461096246765070e-01 2.0215407312128239e-01 1.9759205626896439e-01 1.7401421656952387e-01 1.9857015502363048e-01 2.0625902858272410e-01 1.8181285491430604e-01 1.9900613131604317e-01 2.1087084907063139e-01 2.0327959988213287e-01 1.9353854242961593e-01 1.9753279881629310e-01 2.0517601404496230e-01 1.9842428099630616e-01 1.8733680560674801e-01 1.9360693972678863e-01 1.9999501421540891e-01 2.1420072898286552e-01 2.0494087595111396e-01 1.9747468519659439e-01 2.0086604029357585e-01 2.0219859324080991e-01 2.0230067638261884e-01 1.9639096142989429e-01 2.0276005437221106e-01 2.0648979843448684e-01 1.9315404522755786e-01 2.0955612753481373e-01 1.9970249601477086e-01 1.9753278394841042e-01 2.0028000585038569e-01 1.9159148620378397e-01 1.9879136913799306e-01 1.9877364315579915e-01 2.0191761346960238e-01 1.9888850100939348e-01 1.9994528757682101e-01 1.9642168824088335e-01 1.9749839207644670e-01 1.9616522014100496e-01 1.9744108755637463e-01 2.0024895890650687e-01 1.9744848475236121e-01 2.0025948930683468e-01 1.9856549700451345e-01 1.9824320796205958e-01 1.9889896019134604e-01 2.0022642463405640e-01 1.9842008666582109e-01 1.9862545660228040e-01 1.9756830432217146e-01 1.9874126489011493e-01 1.9910350945812924e-01 1.9909622123352150e-01 1.9883885591926148e-01 1.9834204568919797e-01 1.9866045403390725e-01 2.0185524647198475e-01 1.9841356273315611e-01 1.9837578741319600e-01 1.9882289682443352e-01 1.9996822397300318e-01 1.9921953257260591e-01 1.9958253952104685e-01 1.9901192954271754e-01 1.9850266944471440e-01 1.9982691233367811e-01 1.9725108423424337e-01 1.9797829494494651e-01 2.0082889972394943e-01 1.9871850019853377e-01 1.9876206083759509e-01 1.9958724594607988e-01 2.0045427946983554e-01 1.9847917332486978e-01 1.9968670422270404e-01 1.9945744820949482e-01 1.9769011716056339e-01 1.9877722860236241e-01 1.9957777497774110e-01 1.9971349163084667e-01 1.9939106197788695e-01 1.9851042195104493e-01 1.9936349613987817e-01 1.9887736057185454e-01 1.9887056646024462e-01 1.9887317930649562e-01 1.9885711172785941e-01 1.9886189763810871e-01 1.9887122769014837e-01 1.9888219437692975e-01 2.0000000000000001e-01 


==> anc/LHC8-Ytt-HT4-PDF4LHC15LUXqed-pheno.dat <==
-2.50000000e+00 1.9953978530599076e-01 1.8723357154997899e-01 2.1736085425087726e-01 1.4724023427341906e-01 2.5183933633856243e-01 1.4581189743370210e-01 2.5479223807097640e-01 2.00000000e-01 1.0300236435228083e+00 
-2.30000000e+00 6.1526490679717116e-01 5.8211262715736467e-01 6.4310717104512849e-01 4.9935802466985957e-01 7.3117178892448276e-01 4.9471002730326419e-01 7.3446892100360461e-01 2.00000000e-01 1.0222125123707915e+00 
-2.10000000e+00 1.4128960084474100e+00 1.3422681615464889e+00 1.4632487993062562e+00 1.2231782851790416e+00 1.6026137317157785e+00 1.2104580987565787e+00 1.6091820702791355e+00 2.00000000e-01 1.0160378299138304e+00 
-1.90000000e+00 2.6475422741369732e+00 2.5196769241813768e+00 2.7239545705841515e+00 2.3943753818810087e+00 2.9007091663929376e+00 2.3639174814022579e+00 2.9119894605142811e+00 2.00000000e-01 1.0114741453521769e+00 
-1.70000000e+00 4.3232619413559608e+00 4.1205401821735546e+00 4.4299108724470342e+00 4.0242858559381327e+00 4.6222380267737888e+00 3.9620378955093729e+00 4.6406901917601067e+00 2.00000000e-01 1.0079784579763875e+00 
-1.50000000e+00 6.4194547376371034e+00 6.1181617547206466e+00 6.5750162619317036e+00 6.0853959023201574e+00 6.7535135729540494e+00 5.9695961298412641e+00 6.7879580528110299e+00 2.00000000e-01 1.0052149308012184e+00 
-1.30000000e+00 8.8314464396112076e+00 8.4199877320663195e+00 9.0251507103736053e+00 8.4699653745339774e+00 9.1929275046884378e+00 8.2837541643106718e+00 9.2415560651029303e+00 2.00000000e-01 1.0031946504667242e+00 
-1.10000000e+00 1.1414391829991816e+01 1.0890827917836761e+01 1.1641073009717081e+01 1.1034857385540134e+01 1.1793926274443498e+01 1.0767734606544686e+01 1.1856467334591295e+01 2.00000000e-01 1.0016703495107355e+00 
-9.00000000e-01 1.4049861882871593e+01 1.3398837933956456e+01 1.4322924472162546e+01 1.3657890722205385e+01 1.4441833043537796e+01 1.3289945063176784e+01 1.4527569501048539e+01 2.00000000e-01 1.0005898327003473e+00 
-7.00000000e-01 1.6528070237219119e+01 1.5750020046851837e+01 1.6853150307633982e+01 1.6118653472849182e+01 1.6937487001589055e+01 1.5648875045195350e+01 1.7050850438764741e+01 2.00000000e-01 9.9977572510329460e-01 
-5.00000000e-01 1.8598471892361381e+01 1.7734387703278006e+01 1.8943798918580974e+01 1.8155928609943349e+01 1.9041015174779421e+01 1.7627654688848175e+01 1.9159805404501000e+01 2.00000000e-01 9.9928190282138096e-01 
-3.00000000e-01 2.0110107983223955e+01 1.9182415992334082e+01 2.0454869237214993e+01 1.9623802584277602e+01 2.0596413382170308e+01 1.9062680004312952e+01 2.0706223125874974e+01 2.00000000e-01 9.9899226926328177e-01 
-1.00000000e-01 2.0882117799032752e+01 1.9923677150743504e+01 2.1234206757385696e+01 2.0365064145230473e+01 2.1399171452835031e+01 1.9793103126402762e+01 2.1507666450621379e+01 2.00000000e-01 9.9876151778718858e-01 
1.00000000e-01 2.0883969263662454e+01 1.9925069897703477e+01 2.1236443094500618e+01 2.0366856030311663e+01 2.1401082497013245e+01 1.9794522573758336e+01 2.1509783850846421e+01 2.00000000e-01 9.9885007066489417e-01 
3.00000000e-01 2.0109964761908259e+01 1.9182374364600879e+01 2.0454513753955965e+01 1.9623677161333987e+01 2.0596252362482531e+01 1.9062635026032709e+01 2.0705942646056130e+01 2.00000000e-01 9.9898515458307757e-01 
5.00000000e-01 1.8598272808308327e+01 1.7734395275153098e+01 1.8943542311644279e+01 1.8155734641677380e+01 1.9040810974939280e+01 1.7627641868550356e+01 1.9159566901328144e+01 2.00000000e-01 9.9927120618498477e-01 
7.00000000e-01 1.6529015530419215e+01 1.5750796678197274e+01 1.6854332248107010e+01 1.6119577201341578e+01 1.6938453859496853e+01 1.5649661035763321e+01 1.7051959802904388e+01 2.00000000e-01 9.9983290547468684e-01 
9.00000000e-01 1.4050453146618935e+01 1.3399412049009932e+01 1.4323597408098758e+01 1.3658502498282877e+01 1.4442403794954989e+01 1.3290532215530053e+01 1.4528190625063333e+01 2.00000000e-01 1.0006319407651074e+00 
1.10000000e+00 1.1414884841598685e+01 1.0891103692962341e+01 1.1641742024101626e+01 1.1035324771967810e+01 1.1794444911229560e+01 1.0768036684667708e+01 1.1857072615865871e+01 2.00000000e-01 1.0017136137613343e+00 
1.30000000e+00 8.8312851093639804e+00 8.4198746603781043e+00 9.0250270312961653e+00 8.4698256330062751e+00 9.1927445857216856e+00 8.2836433372322826e+00 9.2413934918225245e+00 2.00000000e-01 1.0031763244040475e+00 
1.50000000e+00 6.4194880562528702e+00 6.1181410108765855e+00 6.5750831070186155e+00 6.0853731390251458e+00 6.7536029734805947e+00 5.9695515944373092e+00 6.7880563643544809e+00 2.00000000e-01 1.0052201481244041e+00 
1.70000000e+00 4.3230685227415595e+00 4.1204742377670716e+00 4.4296517708025327e+00 4.0241431021565912e+00 4.6219939433265278e+00 3.9619579422039295e+00 4.6404269885796827e+00 2.00000000e-01 1.0079333619818971e+00 
1.90000000e+00 2.6477021185578775e+00 2.5198184845864877e+00 2.7241201673345019e+00 2.3944907175276064e+00 2.9009135195881486e+00 2.3640293538280903e+00 2.9121935773812946e+00 2.00000000e-01 1.0115352127430939e+00 
2.10000000e+00 1.4131516235132091e+00 1.3425453463514077e+00 1.4635118472118163e+00 1.2234211059320155e+00 1.6028821410944027e+00 1.2107092473261154e+00 1.6094519582877616e+00 2.00000000e-01 1.0162216471057506e+00 
2.30000000e+00 6.1513346760351006e-01 5.8195026816041073e-01 6.4301286971130611e-01 4.9920737967970735e-01 7.3105955552731272e-01 4.9455161744936066e-01 7.3436483479857917e-01 2.00000000e-01 1.0219941368598662e+00 
2.50000000e+00 1.9953542883307399e-01 1.8723917389569764e-01 2.1734473078862698e-01 1.4723986813219542e-01 2.5183098953395255e-01 1.4581370553137574e-01 2.5478031009064694e-01 2.00000000e-01 1.0300011554255111e+00 


==> anc/README <==
Top-pair production at the LHC through NNLO QCD and NLO EW
Authors: Czakon, Heymes, Mitov, Pagani, Tsinikos, Zaro (2017)
Contact: mczakon@physik.rwth-aachen.de
         dheymes@hep.phy.cam.ac.uk
         adm74@cam.ac.uk
	 davide.pagani@tum.de
	 ioannis.tsinikos@uclouvain.be
	 marco.zaro@lpthe.jussieu.fr

When using these results please cite this paper.

--------------------------------------------------------------------------------------------

Top-quark mass : 173.3 GeV
Higgs-boson mass : 125.09 GeV
W-boson mass : 80.385 GeV
Z-boson mass : 91.1876 GeV
EW renormalisation : Gmu-scheme
Gmu = 1.1663787·10^{-5} GeV^{-2}

Mtt   : Invariant mass distribution of the top-quark pair
Ytt    : Rapidity distribution of the top-quark pair
Yavt  : Averaged rapidity distribution of the top-quark rapidity distribution and the antitop-quark rapidity distribution       
PTavt: Averaged transverse momentum distribution of the top-quark transverse momentum distribution and the antitop-quark transverse momentum distribution 

Central scales: 	mu0 = HT/4 for Mtt, Ytt, Yavt
                       	mu0 = MT/2 for PTavt

PDF-sets:
PDF4LHC15LUXqed :	"LUXqed_plus_PDF4LHC15_nnlo_100"
NNPDF30QED	: 	"NNPDF30_nnlo_as_0118_qed"

--------------------------------------------------------------------------------------------

Files with the name "*-pheno.dat" contain the following 10 columns ( with K := (QCDxEW)/QCD ):
                 bin-center  central-value scale-min scale-max pdf-min pdf-max total-min total-max bin-width K
Units:
PTavt,Mtt:	[GeV]  [pb]  [pb]  [pb]  [pb]  [pb]  [pb]  [pb]  [GeV]  [1]
Ytt,Yavt:   	[1]  [pb]  [pb]  [pb]  [pb]  [pb]  [pb]  [pb]  [1]  [1]

---------------------------------------------------------------------------------------------

Files with the name "*-PDF4LHC15LUXqed-all_members.dat" contain the following 116 columns ( with {a,b} := {muR=a*mu0,muF=b*mu0} ):
                 bin-center  {1,1}  {1/2,1/2}  {2,2}  {1/2,1}  {1,1/2}  {2,1} {1,2} {PDFmembers : 1-107} bin-width

Files with the name "*-NNPDF30QED:-all_members.dat" contain the following 109 columns ( with {a,b} := {muR=a*mu0,muF=b*mu0} ):
                 bin-center  {1,1}  {1/2,1/2}  {2,2}  {1/2,1}  {1,1/2}  {2,1} {1,2} {PDFmembers : 1-100} bin-width

Units:
PTavt,Mtt:	[GeV] [pb] ... [pb]  [GeV]
Ytt,Yavt:	[1]   [pb] ... [pb]  [1]

---------------------------------------------------------------------------------------------
